Dispersion relation for hadronic light-by-light scattering: two-pion contributions

In this third paper of a series dedicated to a dispersive treatment of the hadronic light-by-light (HLbL) tensor, we derive a partial-wave formulation for two-pion intermediate states in the HLbL contribution to the anomalous magnetic moment of the muon $(g-2)_\mu$, including a detailed discussion of the unitarity relation for arbitrary partial waves. We show that obtaining a final expression free from unphysical helicity partial waves is a subtle issue, which we thoroughly clarify. As a by-product, we obtain a set of sum rules that could be used to constrain future calculations of $\gamma^*\gamma^*\to\pi\pi$. We validate the formalism extensively using the pion-box contribution, defined by two-pion intermediate states with a pion-pole left-hand cut, and demonstrate how the full known result is reproduced when resumming the partial waves. Using dispersive fits to high-statistics data for the pion vector form factor, we provide an evaluation of the full pion box, $a_\mu^{\pi\text{-box}}=-15.9(2)\times 10^{-11}$. As an application of the partial-wave formalism, we present a first calculation of $\pi\pi$-rescattering effects in HLbL scattering, with $\gamma^*\gamma^*\to\pi\pi$ helicity partial waves constructed dispersively using $\pi\pi$ phase shifts derived from the inverse-amplitude method. In this way, the isospin-$0$ part of our calculation can be interpreted as the contribution of the $f_0(500)$ to HLbL scattering in $(g-2)_\mu$. We argue that the contribution due to charged-pion rescattering implements corrections related to the corresponding pion polarizability and show that these are moderate. Our final result for the sum of pion-box contribution and its $S$-wave rescattering corrections reads $a_\mu^{\pi\text{-box}} + a_{\mu,J=0}^{\pi\pi,\pi\text{-pole LHC}}=-24(1)\times 10^{-11}$.

==> anc/HLbL-PW-DispRel.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    304581,       8721]
NotebookOptionsPosition[    293772,       8380]
NotebookOutlinePosition[    294284,       8398]
CellTagsIndexPosition[    294241,       8395]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Dispersion relation for hadronic light-by-light scattering:
two-pion contributions\
\>", "Title",
 CellChangeTimes->{{3.696776194335967*^9, 3.6967761973833513`*^9}}],

Cell["\<\
Gilberto Colangelo, Martin Hoferichter, Massimiliano Procura, Peter Stoffer

2017-02-23\
\>", "Subsubtitle",
 CellChangeTimes->{{3.6967765864738903`*^9, 3.696776605575923*^9}, {
  3.696795074396276*^9, 3.696795079801201*^9}}],

Cell[TextData[StyleBox["\[Implies] Important: this notebook requires an \
\[OpenCurlyDoubleQuote]output/\[CloseCurlyDoubleQuote] directory in the same \
path, containing the nine supplementary *.txt-files.",
 FontFamily->"Lucida Grande",
 FontWeight->"Bold",
 FontSlant->"Italic",
 FontColor->RGBColor[1., 0.13408102540627145`, 0.1074692912184329]]], "Text",
 CellChangeTimes->{3.6968637604692917`*^9}],

Cell[TextData[{
 "This ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook makes use of FeynCalc. For download and installation \
instructions, see ",
 ButtonBox["https://feyncalc.github.io.",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://feyncalc.github.io"], None},
  ButtonNote->"https://feyncalc.github.io"]
}], "Text",
 CellChangeTimes->{{3.6967762543280277`*^9, 3.696776266158153*^9}, {
  3.696776342519478*^9, 3.696776402212289*^9}}],

Cell[TextData[{
 "For some definitions, we refer to Ref. [31]:\nG. Colangelo, M. Hoferichter, \
M. Procura, and P. Stoffer, JHEP ",
 StyleBox["09",
  FontWeight->"Bold"],
 ", 074 (2015), [",
 ButtonBox["arXiv:1506.01386 [hep-ph]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/1506.01386"], None},
  ButtonNote->"https://arxiv.org/abs/1506.01386"],
 "]."
}], "Text",
 CellChangeTimes->{{3.696777545045974*^9, 3.696777681929788*^9}, {
  3.6967785206455097`*^9, 3.6967785211446457`*^9}, {3.696802686860529*^9, 
  3.6968026873423023`*^9}}],

Cell[CellGroupData[{

Cell["Loading FeynCalc; some definitions", "Section",
 CellChangeTimes->{{3.6967766455912724`*^9, 3.696776681069892*^9}, {
  3.696790929378261*^9, 3.696790929625678*^9}, {3.69679510722674*^9, 
  3.696795107877226*^9}}],

Cell[BoxData[
 RowBox[{"<<", "HighEnergyPhysics`FeynCalc`"}]], "Input"],

Cell["\<\
Loading FeynCalc from \
/Users/stoffer/Library/Mathematica/Applications/HighEnergyPhysics\
\>", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.6968569659316683`*^9}],

Cell[TextData[{
 StyleBox["FeynCalc",
  FontWeight->"Bold"],
 " ",
 "8.2.0",
 " For help, type ?FeynCalc, open ",
 ButtonBox["FeynCalcRef8.nb",
  BaseStyle->"AddOnsLink",
  ButtonFunction:>NotebookOpen[
   "/Users/stoffer/Library/Mathematica/Applications/HighEnergyPhysics/\
Documentation/English/FeynCalcRef8.nb"],
  ButtonData:>{"Short Overview", "intro"},
  ButtonNote->"Open FeynCalcRef8.nb"],
 " or visit ",
 ButtonBox["www.feyncalc.org",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feyncalc.org/"], None},
  ButtonNote->"http://www.feyncalc.org/"]
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.696856967791712*^9}],

Cell[TextData[{
 "Loading FeynArts, see ",
 ButtonBox["www.feynarts.de",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["http://www.feynarts.de/"], None},
  ButtonNote->"http://www.feynarts.de/"],
 " for documentation"
}], "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.696856970517433*^9}],

Cell["FeynArts 3.9 patched for use with FeynCalc", "Text",
 CellMargins->{{Inherited, Inherited}, {1, 0}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.696856970730811*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Contract", "[", 
   RowBox[{"a_", ",", "b_", ",", 
    RowBox[{"o___", "?", "OptionQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Contract", "[", 
    RowBox[{
     RowBox[{"a", "*", "b"}], ",", "o"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"FreeQ", "[", 
     RowBox[{"a", ",", "Plus"}], "]"}], "||", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"b", ",", "Plus"}], "]"}], "||", 
    RowBox[{
     RowBox[{"LeafCount", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}], "<", "1000"}]}]}]}]], "Input"],

Cell["K\[ADoubleDot]ll\[EAcute]n triangle function:", "Text",
 CellChangeTimes->{{3.6967909342112226`*^9, 3.6967909389378443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"lam", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"a", "^", "2"}], "+", 
    RowBox[{"b", "^", "2"}], "+", 
    RowBox[{"c", "^", "2"}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "*", "b"}], "+", 
       RowBox[{"b", "*", "c"}], "+", 
       RowBox[{"c", "*", "a"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696789944598687*^9, 3.69678995696572*^9}}],

Cell["Replacement rule for scalar products:", "Text",
 CellChangeTimes->{{3.6967945246785593`*^9, 3.696794531015398*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"scalarProdRepl", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], ",", 
        RowBox[{"q", "[", "2", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"s", "-", "q12", "-", "q22"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "3", "]"}], ",", 
        RowBox[{"q", "[", "4", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{"s", "-", "q32", "-", "q42"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "2", "]"}], ",", 
        RowBox[{"q", "[", "3", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"u", "-", "q22", "-", "q32"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], ",", 
        RowBox[{"q", "[", "3", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"t", "-", "q12", "-", "q32"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "2", "]"}], ",", 
        RowBox[{"q", "[", "4", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{"t", "-", "q22", "-", "q42"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"q", "[", "1", "]"}], ",", 
        RowBox[{"q", "[", "4", "]"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{"u", "-", "q12", "-", "q42"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"q", "[", "1", "]"}], "]"}], "\[Rule]", "q12"}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"q", "[", "2", "]"}], "]"}], "\[Rule]", "q22"}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"q", "[", "3", "]"}], "]"}], "\[Rule]", "q32"}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"q", "[", "4", "]"}], "]"}], "\[Rule]", "q42"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6554440594629927`*^9, 3.655444063635219*^9}, {
  3.6554440973872843`*^9, 3.655444107572175*^9}, {3.655445804019465*^9, 
  3.655445841650497*^9}, {3.655662193697523*^9, 3.655662199954176*^9}, {
  3.696794395770256*^9, 3.6967945216839237`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["File input/output", "Section",
 CellChangeTimes->{{3.6967957134678373`*^9, 3.696795720196828*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6967957436476583`*^9, 3.6967957646614122`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Data saving function", "Subsubtitle"]], "Subsection",
 CellChangeTimes->{{3.588583938918079*^9, 3.588583956774231*^9}}],

Cell["\<\
Function to save variables to a file in the \[OpenCurlyDoubleQuote]output\
\[CloseCurlyDoubleQuote] directory:\
\>", "Text",
 CellChangeTimes->{{3.527503156859487*^9, 3.527503199355269*^9}, 
   3.696795781974262*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SaveToFile", "[", "a_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "VarName", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"VarName", "=", 
       RowBox[{"StringDrop", "[", 
        RowBox[{
         RowBox[{"StringDrop", "[", 
          RowBox[{
           RowBox[{"ToString", "[", 
            RowBox[{"Hold", "[", "a", "]"}], "]"}], ",", "5"}], "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"a", ">>", 
       RowBox[{"\"\<output/\>\"", "<>", "VarName", "<>", "\"\<.txt\>\""}]}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.527500249310066*^9, 3.527500336142396*^9}, 
   3.527500367588921*^9, {3.527500411074563*^9, 3.52750041643787*^9}, {
   3.527502758044379*^9, 3.527502788589156*^9}, {3.527502833656583*^9, 
   3.5275028342886267`*^9}, {3.527502887177614*^9, 3.527502921402255*^9}, {
   3.5275030889972153`*^9, 3.527503089723415*^9}, 3.696795771923728*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "SaveToFile", "]"}], "=", "HoldAll"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.527502995778311*^9, 3.5275030240269337`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Load saved data", "Subsubtitle"]], "Subsection",
 CellChangeTimes->{{3.588583966591324*^9, 3.588584002053198*^9}}],

Cell["Load variables saved in files in the \[OpenCurlyDoubleQuote]output\
\[CloseCurlyDoubleQuote] directory:", "Text",
 CellChangeTimes->{{3.5275031810886374`*^9, 3.527503194528356*^9}, {
  3.696795797374601*^9, 3.69679581390899*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"allFiles", "=", 
   RowBox[{
    RowBox[{"StringSplit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"StringSplit", "[", 
        RowBox[{
         RowBox[{"FileNames", "[", "\"\<output/*.txt\>\"", "]"}], ",", 
         "\"\<output/\>\""}], "]"}], "/.", 
       RowBox[{
        RowBox[{"List", "[", "a_", "]"}], "\[Rule]", "a"}]}], ",", 
      "\"\<.txt\>\""}], "]"}], "/.", 
    RowBox[{
     RowBox[{"List", "[", "a_", "]"}], "\[Rule]", "a"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.526314375818151*^9, 3.526314386590199*^9}, {
   3.526314507375548*^9, 3.526314606360756*^9}, {3.5263146364614153`*^9, 
   3.5263147466344147`*^9}, {3.526314852290236*^9, 3.526314856564753*^9}, {
   3.52631488765697*^9, 3.5263148935805273`*^9}, {3.526314966855297*^9, 
   3.526314967297399*^9}, {3.526315004374958*^9, 3.526315007256711*^9}, {
   3.5274996047826653`*^9, 3.527499613605405*^9}, {3.630927345175709*^9, 
   3.6309273461574163`*^9}, 3.6871555105174026`*^9, {3.696795800240608*^9, 
   3.696795803664302*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"allFiles", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"allFiles", "//", "Length"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.687155512579482*^9, 3.687155521742136*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "\<\"BStruc\"\>"},
     {"2", "\<\"ccheck\"\>"},
     {"3", "\<\"helAmpsNoKinSingToPicheckTrafo\"\>"},
     {"4", "\<\"HelicityAmpsFixedT\"\>"},
     {"5", "\<\"HelicityAmpsOnShellNoKinSing\"\>"},
     {"6", "\<\"PicheckTrafo\"\>"},
     {"7", "\<\"trafoBT\"\>"},
     {"8", "\<\"trafoNoKinSing\"\>"},
     {"9", "\<\"TStruc\"\>"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.687155522729649*^9, 3.687259956116507*^9, 3.687260001373865*^9, 
   3.6872661287783003`*^9, 3.687275388340987*^9, 3.687280568592531*^9, 
   3.687433134383892*^9, 3.688194077910941*^9, 3.689588046543426*^9, 
   3.689935993239069*^9, 3.690046082665831*^9, 3.6902865066739187`*^9, 
   3.690782876812203*^9, {3.69113229304249*^9, 3.6911323002913094`*^9}, 
   3.691133107187001*^9, 3.6912638398733053`*^9, 3.693251115162456*^9, 
   3.6950636414610043`*^9, 3.6967935208272457`*^9, 3.696795808525977*^9, 
   3.69679585207176*^9, 3.696795898358635*^9, 3.696800484654352*^9, 
   3.696803479836431*^9, 3.696803667520639*^9, 3.696805388066827*^9, 
   3.6968160041663446`*^9, 3.696856971314281*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "file", "<>", "\"\<=<<\\\"output/\>\"", "<>", "file", "<>", 
     "\"\<.txt\\\"\>\""}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"file", ",", "allFiles"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.527499707527068*^9, 3.5274997744474373`*^9}, {
   3.527499818354224*^9, 3.52749988624345*^9}, {3.696795890044793*^9, 
   3.6967958911333523`*^9}, 3.696825688961803*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["BTT basis for the HLbL tensor", "Section",
 CellChangeTimes->{{3.696776628419834*^9, 3.6967766310870657`*^9}, {
  3.696776781993211*^9, 3.696776784475658*^9}}],

Cell[CellGroupData[{

Cell["138 naive Lorentz structures", "Subsection",
 CellChangeTimes->{{3.696776853532989*^9, 3.6967768819703217`*^9}}],

Cell["The full HLbL tensor, Eq. (3.8) in Ref. [31]:", "Text",
 CellChangeTimes->{{3.696777526532136*^9, 3.696777529764267*^9}, {
   3.696777688501088*^9, 3.6967777144324303`*^9}, 3.696802770842882*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HLbLTensor", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPi]1", " ", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
        RowBox[{"MT", "[", 
         RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"\[CapitalPi]2", " ", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Mu]", ",", "\[Lambda]"}], "]"}], 
        RowBox[{"MT", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"\[CapitalPi]3", " ", 
        RowBox[{"MT", "[", 
         RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], 
        RowBox[{"MT", "[", 
         RowBox[{"\[Nu]", ",", "\[Lambda]"}], "]"}]}], "\[IndentingNewLine]", 
       "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPi]4", "[", 
           RowBox[{"k", ",", "l"}], "]"}], 
          RowBox[{"MT", "[", 
           RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "k", "]"}], ",", "\[Lambda]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "l", "]"}], ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPi]5", "[", 
           RowBox[{"j", ",", "l"}], "]"}], 
          RowBox[{"MT", "[", 
           RowBox[{"\[Mu]", ",", "\[Lambda]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "j", "]"}], ",", "\[Nu]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "l", "]"}], ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPi]6", "[", 
           RowBox[{"j", ",", "k"}], "]"}], 
          RowBox[{"MT", "[", 
           RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "j", "]"}], ",", "\[Nu]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "k", "]"}], ",", "\[Lambda]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPi]7", "[", 
           RowBox[{"i", ",", "l"}], "]"}], 
          RowBox[{"MT", "[", 
           RowBox[{"\[Nu]", ",", "\[Lambda]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "i", "]"}], ",", "\[Mu]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "l", "]"}], ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPi]8", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"MT", "[", 
           RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "i", "]"}], ",", "\[Mu]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "k", "]"}], ",", "\[Lambda]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPi]9", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"MT", "[", 
           RowBox[{"\[Lambda]", ",", "\[Sigma]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "i", "]"}], ",", "\[Mu]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "j", "]"}], ",", "\[Nu]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalPi]10", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "i", "]"}], ",", "\[Mu]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "j", "]"}], ",", "\[Nu]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "k", "]"}], ",", "\[Lambda]"}], "]"}], 
          RowBox[{"FV", "[", 
           RowBox[{
            RowBox[{"q", "[", "l", "]"}], ",", "\[Sigma]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], 
      ")"}], "//", "ScalarProductExpand"}], "//", "FCE"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.557639163300303*^9, 3.557639307160203*^9}, {
   3.557639339895762*^9, 3.557639378648693*^9}, {3.557639414177411*^9, 
   3.5576396448068542`*^9}, {3.557810269989563*^9, 3.5578102709175177`*^9}, {
   3.58502574929049*^9, 3.5850258030622396`*^9}, {3.60839913320382*^9, 
   3.608399591724044*^9}, 3.6085278547612667`*^9, 3.696776887059601*^9, {
   3.696776948177918*^9, 3.696776985160282*^9}, {3.696777111576599*^9, 
   3.6967772331124363`*^9}, {3.696777264406454*^9, 3.696777331857203*^9}, {
   3.6967797016099253`*^9, 3.696779708189097*^9}, {3.6968035386053123`*^9, 
   3.696803541373415*^9}, {3.696803575041154*^9, 3.696803584006507*^9}}],

Cell["The scalar coefficient functions, Eq. (3.9) in Ref. [31]:", "Text",
 CellChangeTimes->{{3.6967777397032547`*^9, 3.6967777548235407`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"XiFunc", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"\[CapitalPi]1", ",", "\[CapitalPi]2", ",", "\[CapitalPi]3", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[CapitalPi]4", "[", 
         RowBox[{"k", ",", "l"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[CapitalPi]5", "[", 
         RowBox[{"j", ",", "l"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[CapitalPi]6", "[", 
         RowBox[{"j", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[CapitalPi]7", "[", 
         RowBox[{"i", ",", "l"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[CapitalPi]8", "[", 
         RowBox[{"i", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[CapitalPi]9", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\[CapitalPi]10", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], 
     "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.557640293500553*^9, 3.557640313735393*^9}, {
   3.557640472425674*^9, 3.557640503304247*^9}, {3.5576406636944027`*^9, 
   3.5576407140224*^9}, {3.557640753219679*^9, 3.5576407583315372`*^9}, {
   3.557646419537403*^9, 3.557646440851324*^9}, {3.557646545402577*^9, 
   3.557646548682523*^9}, {3.55781039153881*^9, 3.557810393406907*^9}, {
   3.5850258910152483`*^9, 3.585025929922627*^9}, {3.69677734833458*^9, 
   3.696777500934593*^9}, {3.6967778811605053`*^9, 3.696777886551697*^9}, 
   3.696777952276984*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"XiFunc", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.696777508143271*^9, 3.696777510937112*^9}, 
   3.696777894467311*^9}],

Cell[BoxData[
 FormBox["138", TraditionalForm]], "Output",
 CellChangeTimes->{3.696777511316162*^9, 3.696777895210034*^9, 
  3.696777955421529*^9, 3.696779712942896*^9, 3.696816011224862*^9, 
  3.696856972581875*^9}]
}, Open  ]],

Cell["The 138 naive Lorentz structures, Eq. (3.8) in Ref. [31]:", "Text",
 CellChangeTimes->{{3.6967777999847383`*^9, 3.696777821342525*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LStruc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"HLbLTensor", ",", 
       RowBox[{"XiFunc", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "138"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5855581247183113`*^9, 3.585558195467496*^9}, {
   3.6967778345965757`*^9, 3.696777841579077*^9}, {3.6967779004254*^9, 
   3.696777912131181*^9}, 3.696778381561248*^9, {3.6968035468397503`*^9, 
   3.696803553827323*^9}, 3.696803592383794*^9}],

Cell["Check:", "Text",
 CellChangeTimes->{{3.696803712570471*^9, 3.696803718748307*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HLbLTensor", "-", 
   RowBox[{"LStruc", ".", "XiFunc"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.696777971702787*^9, 3.696778005804976*^9}, {
  3.696778388790627*^9, 3.696778407734342*^9}, {3.696803565756547*^9, 
  3.69680359859645*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.696777976282919*^9, 3.696778006596274*^9}, 
   3.6967784089279623`*^9, 3.6967797152818747`*^9, 3.696803599619259*^9, 
   3.6968160113037567`*^9, 3.69685697262857*^9}]
}, Open  ]],

Cell[TextData[{
 "We use the following conventions:\nR. Karplus and M. Neuman, Phys. Rev. ",
 StyleBox["80",
  FontWeight->"Bold"],
 ", 380 (1950)"
}], "Text",
 CellChangeTimes->{{3.6967780851062193`*^9, 3.696778102152574*^9}, {
  3.696778132754445*^9, 3.696778133920014*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KNconventions", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"FV", "[", 
        RowBox[{
         RowBox[{"q", "[", "1", "]"}], ",", "\[Mu]"}], "]"}], "\[Rule]", 
       RowBox[{"FV", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "[", "4", "]"}], "-", 
          RowBox[{"q", "[", "2", "]"}], "-", 
          RowBox[{"q", "[", "3", "]"}]}], ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"FV", "[", 
        RowBox[{
         RowBox[{"q", "[", "2", "]"}], ",", "\[Nu]"}], "]"}], "\[Rule]", 
       RowBox[{"FV", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "[", "4", "]"}], "-", 
          RowBox[{"q", "[", "1", "]"}], "-", 
          RowBox[{"q", "[", "3", "]"}]}], ",", "\[Nu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"FV", "[", 
        RowBox[{
         RowBox[{"q", "[", "3", "]"}], ",", "\[Lambda]"}], "]"}], "\[Rule]", 
       RowBox[{"FV", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "[", "4", "]"}], "-", 
          RowBox[{"q", "[", "1", "]"}], "-", 
          RowBox[{"q", "[", "2", "]"}]}], ",", "\[Lambda]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"FV", "[", 
        RowBox[{
         RowBox[{"q", "[", "4", "]"}], ",", "\[Sigma]"}], "]"}], "\[Rule]", 
       RowBox[{"FV", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], "+", 
          RowBox[{"q", "[", "2", "]"}], "+", 
          RowBox[{"q", "[", "3", "]"}]}], ",", "\[Sigma]"}], "]"}]}]}], "}"}],
     "//", "ScalarProductExpand"}], "//", "FCE"}]}]], "Input",
 CellChangeTimes->{{3.69677805587575*^9, 3.69677807366952*^9}, {
  3.696778152109455*^9, 3.696778162140882*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      FormBox[
       RowBox[{"q", "(", "1", ")"}],
       TraditionalForm], "\[Mu]"], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[Mu]"]}], "-", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "3", ")"}],
        TraditionalForm], "\[Mu]"], "+", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "4", ")"}],
        TraditionalForm], "\[Mu]"]}]}], ",", 
    RowBox[{
     SuperscriptBox[
      FormBox[
       RowBox[{"q", "(", "2", ")"}],
       TraditionalForm], "\[Nu]"], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[Nu]"]}], "-", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "3", ")"}],
        TraditionalForm], "\[Nu]"], "+", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "4", ")"}],
        TraditionalForm], "\[Nu]"]}]}], ",", 
    RowBox[{
     SuperscriptBox[
      FormBox[
       RowBox[{"q", "(", "3", ")"}],
       TraditionalForm], "\[Lambda]"], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[Lambda]"]}], "-", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "2", ")"}],
        TraditionalForm], "\[Lambda]"], "+", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "4", ")"}],
        TraditionalForm], "\[Lambda]"]}]}], ",", 
    RowBox[{
     SuperscriptBox[
      FormBox[
       RowBox[{"q", "(", "4", ")"}],
       TraditionalForm], "\[Sigma]"], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "1", ")"}],
        TraditionalForm], "\[Sigma]"], "+", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "2", ")"}],
        TraditionalForm], "\[Sigma]"], "+", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "3", ")"}],
        TraditionalForm], "\[Sigma]"]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.6967781438341713`*^9, 3.696778162595783*^9}, 
   3.69677971705394*^9, 3.696816011390613*^9, 3.6968569726619263`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Bardeen-Tung \[OpenCurlyDoubleQuote]basis\[CloseCurlyDoubleQuote] (away from \
4 space-time dimensions); still contains kinematic singularities\
\>", "Subsection",
 CellChangeTimes->{{3.610086253642161*^9, 3.610086263847599*^9}, {
  3.69677826946943*^9, 3.696778303597019*^9}}],

Cell[TextData[{
 "Eq. (2.10)\[LongDash]constructed following the recipe of Ref. [51],\nW. A. \
Bardeen and W. K. Tung, Phys. Rev. ",
 StyleBox["173",
  FontWeight->"Bold"],
 ", 1423 (1968), [Erratum: Phys. Rev. ",
 StyleBox["D4",
  FontWeight->"Bold"],
 ", 3229 (1971)]."
}], "Text",
 CellChangeTimes->{{3.69677843122796*^9, 3.696778483872715*^9}, {
  3.696778563510376*^9, 3.696778578311165*^9}, {3.69680892051225*^9, 
  3.696808920623946*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BStruc", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.696803640464567*^9, 3.696803643945319*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "43", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.696803644369882*^9, 3.696816011435307*^9, 
  3.696856972682096*^9}]
}, Open  ]],

Cell["E.g. one of the simplest structures:", "Text",
 CellChangeTimes->{{3.696803766189883*^9, 3.696803776436761*^9}, {
  3.696803867177127*^9, 3.696803868870741*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"BStruc", "[", 
   RowBox[{"[", "4", "]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.696803746473353*^9, 3.6968037584221478`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "4", ")"}],
        TraditionalForm], "\[Lambda]"], " ", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "3", ")"}],
        TraditionalForm], "\[Sigma]"]}], "-", 
     RowBox[{
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      SuperscriptBox["g", 
       RowBox[{"\[Lambda]", "\[Sigma]"}]]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "2", ")"}],
        TraditionalForm], "\[Mu]"], " ", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "1", ")"}],
        TraditionalForm], "\[Nu]"]}], "-", 
     RowBox[{
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      SuperscriptBox["g", 
       RowBox[{"\[Mu]", "\[Nu]"}]]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.69680375107125*^9, 3.696803758776075*^9}, 
   3.6968160114847727`*^9, 3.6968569727110357`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Redundant BTT generating set\[LongDash]free of kinematic zeros and \
singularities\
\>", "Subsection",
 CellChangeTimes->{{3.610086082269126*^9, 3.610086104731372*^9}, {
  3.69677861393684*^9, 3.696778624181758*^9}}],

Cell[TextData[{
 "Eq. (2.7)\[LongDash]extends the basis according to Ref. [52]:\nR. Tarrach, \
Nuovo Cim. ",
 StyleBox["A28",
  FontWeight->"Bold"],
 ", 409 (1975)."
}], "Text",
 CellChangeTimes->{{3.69677866477391*^9, 3.696778693516555*^9}, {
  3.696778795965684*^9, 3.696778800970415*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TStruc", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.6968039115022306`*^9, 3.696803916008958*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "54", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.696803917119581*^9, 3.696816011519981*^9, 
  3.696856972732259*^9}]
}, Open  ]],

Cell["Again, an example:", "Text",
 CellChangeTimes->{{3.696803928014579*^9, 3.6968039345560627`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TStruc", "[", 
  RowBox[{"[", "44", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6968039386282387`*^9, 3.696803949654251*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "4", ")"}],
        TraditionalForm], "\[Nu]"], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "1", ")"}],
        TraditionalForm], "\[Nu]"], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "4", ")"}],
        TraditionalForm], "\[Lambda]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[Mu]"], " ", 
         SuperscriptBox[
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[Sigma]"]}], "-", 
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         SuperscriptBox["g", 
          RowBox[{"\[Mu]", "\[Sigma]"}]]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "3", ")"}],
        TraditionalForm], "\[Sigma]"], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      SuperscriptBox["g", 
       RowBox[{"\[Lambda]", "\[Mu]"}]]}], "+", 
     RowBox[{
      SuperscriptBox["g", 
       RowBox[{"\[Lambda]", "\[Sigma]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm], "\[Mu]"], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm]}], "-", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[Mu]"], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}]}], ")"}]}], "+", 
     RowBox[{
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[Lambda]"], " ", 
         SuperscriptBox["g", 
          RowBox[{"\[Mu]", "\[Sigma]"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[Sigma]"], " ", 
         SuperscriptBox["g", 
          RowBox[{"\[Lambda]", "\[Mu]"}]]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "1", ")"}],
        TraditionalForm], "\[Lambda]"], " ", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "4", ")"}],
        TraditionalForm], "\[Mu]"], " ", 
      SuperscriptBox[
       FormBox[
        RowBox[{"q", "(", "3", ")"}],
        TraditionalForm], "\[Sigma]"]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.696803942969631*^9, 3.6968039510133953`*^9}, 
   3.696816011583433*^9, 3.696856972786763*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["General projection on BT \[OpenCurlyDoubleQuote]basis\
\[CloseCurlyDoubleQuote], see App. C, Ref. [31]", "Subsection",
 CellChangeTimes->{{3.610086409626642*^9, 3.610086411903366*^9}, {
  3.696779225446237*^9, 3.69677923430486*^9}, {3.6967801452701683`*^9, 
  3.696780154332755*^9}}],

Cell["\<\
After applying gauge projectors, many structures vanish\[LongDash]only 43 \
survive:\
\>", "Text",
 CellChangeTimes->{{3.6100937848632803`*^9, 3.610093807438343*^9}, {
  3.696778841787633*^9, 3.69677884257753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"nonVanishing", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "8", ",", 
     "16", ",", "17", ",", "19", ",", "20", ",", "25", ",", "26", ",", "28", 
     ",", "29", ",", "34", ",", "35", ",", "37", ",", "38", ",", "43", ",", 
     "44", ",", "46", ",", "47", ",", "53", ",", "54", ",", "56", ",", "57", 
     ",", "94", ",", "95", ",", "97", ",", "98", ",", "103", ",", "104", ",", 
     "106", ",", "107", ",", "121", ",", "122", ",", "124", ",", "125", ",", 
     "130", ",", "131", ",", "133", ",", "134"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6100864781801767`*^9, 3.610086481492011*^9}, {
  3.611543261763589*^9, 3.6115432622819557`*^9}}],

Cell["\<\
Transformation from these non-vanishing structures to the BT \
\[OpenCurlyDoubleQuote]basis\[CloseCurlyDoubleQuote]\[LongDash]this is the \
matrix given in Eq. (C.3) of Ref. [31]:\
\>", "Text",
 CellChangeTimes->{{3.610093821366872*^9, 3.6100938387617826`*^9}, {
  3.6967788553370123`*^9, 3.696778855816599*^9}, {3.696779240396068*^9, 
  3.696779243256605*^9}, {3.696780088875207*^9, 3.696780137013933*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trafoBT", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.696803990934065*^9, 3.696803992245536*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"43", ",", "43"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.69680399272834*^9, 3.696816011630067*^9, 
  3.696856972825323*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Projection of redundant BTT generating set on BT \
\[OpenCurlyDoubleQuote]basis\[CloseCurlyDoubleQuote]", "Subsection",
 CellChangeTimes->{{3.6100924513081417`*^9, 3.610092458000257*^9}, {
  3.69677927042432*^9, 3.696779281519787*^9}, {3.696780271343657*^9, 
  3.696780272954692*^9}}],

Cell[TextData[{
 "In the following, we project the redundant BTT representation of the HLbL \
tensor on the BT \[OpenCurlyDoubleQuote]basis\[CloseCurlyDoubleQuote]. This \
serves as an example how one can project out the \[OpenCurlyDoubleQuote]basis\
\[CloseCurlyDoubleQuote] coefficient functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[CapitalPi]", "~"], "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in general."
}], "Text",
 CellChangeTimes->{{3.696779941811808*^9, 3.696779979449059*^9}, {
  3.696804065699868*^9, 3.6968041077220297`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]Func", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "54"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696779325967621*^9, 3.6967793420168743`*^9}, 
   3.696791491311057*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HLbLTensorBTT", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPi]Func", ".", "TStruc"}], "//", 
     "ScalarProductExpand"}], "//", "FCE"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.60906537400414*^9, 3.60906546757298*^9}, {
   3.609066630348857*^9, 3.609066630411829*^9}, {3.609066924151832*^9, 
   3.609066926871587*^9}, {3.6090674151137753`*^9, 3.609067415185515*^9}, {
   3.6090678512006083`*^9, 3.609067859604857*^9}, {3.609067993005116*^9, 
   3.609067993271427*^9}, {3.609068740784971*^9, 3.6090687433261137`*^9}, {
   3.609068834501596*^9, 3.60906883622082*^9}, {3.609068884542542*^9, 
   3.609068884605414*^9}, {3.609069127134076*^9, 3.6090691286395473`*^9}, 
   3.6090694747271357`*^9, {3.609069547285301*^9, 3.609069547396536*^9}, {
   3.6090695953830976`*^9, 3.609069595448543*^9}, {3.6090696274912167`*^9, 
   3.609069647880718*^9}, {3.609069847489636*^9, 3.6090698499089603`*^9}, {
   3.609069973971352*^9, 3.609069976586529*^9}, {3.609070184159234*^9, 
   3.609070186853311*^9}, {3.609070698186633*^9, 3.609070700463278*^9}, {
   3.609071351018426*^9, 3.609071353050209*^9}, {3.609071637902649*^9, 
   3.609071637970729*^9}, {3.609071718843182*^9, 3.609071718922192*^9}, {
   3.609071825703765*^9, 3.609071849238592*^9}, {3.609071882942841*^9, 
   3.609071883030498*^9}, {3.6091249292994957`*^9, 3.609124931793518*^9}, {
   3.6091250597980013`*^9, 3.609125062124599*^9}, {3.609126354647579*^9, 
   3.609126406653515*^9}, {3.609126437637875*^9, 3.609126451341113*^9}, {
   3.609126540909884*^9, 3.609126540986508*^9}, {3.6091266425952578`*^9, 
   3.609126701843532*^9}, {3.609126971295382*^9, 3.609126997074193*^9}, {
   3.609127126932835*^9, 3.609127127027863*^9}, {3.609127293957025*^9, 
   3.6091272940756683`*^9}, {3.6091273985508757`*^9, 3.609127398637619*^9}, {
   3.609127433664363*^9, 3.609127476182088*^9}, {3.6091279730908546`*^9, 
   3.609127973145454*^9}, {3.609129508265882*^9, 3.6091296590243263`*^9}, {
   3.6091297159901657`*^9, 3.609129737733199*^9}, {3.609133001666296*^9, 
   3.6091330786644382`*^9}, {3.6091332284297113`*^9, 3.60913324271515*^9}, {
   3.60913344649619*^9, 3.609133460403273*^9}, {3.609134372096631*^9, 
   3.6091343721825666`*^9}, {3.609214342343072*^9, 3.609214345663142*^9}, {
   3.609214386244563*^9, 3.609214386385169*^9}, {3.609214427267042*^9, 
   3.609214439637072*^9}, {3.609214515638534*^9, 3.609214584948433*^9}, {
   3.609214678138109*^9, 3.609214770365944*^9}, {3.609215634195964*^9, 
   3.6092156613743668`*^9}, {3.609215712351431*^9, 3.60921581842105*^9}, {
   3.6092158673233347`*^9, 3.609215882756824*^9}, {3.609216218827951*^9, 
   3.609216222132759*^9}, {3.6092164972549963`*^9, 3.6092165099354277`*^9}, {
   3.609216542300655*^9, 3.6092165821182327`*^9}, {3.609216870118569*^9, 
   3.609216901528859*^9}, 3.609217278609291*^9, {3.609218914548897*^9, 
   3.60921891851515*^9}, {3.6092189592703876`*^9, 3.60921897412995*^9}, {
   3.60921910544698*^9, 3.6092191055301523`*^9}, {3.60921917093288*^9, 
   3.609219183589539*^9}, {3.609483332452479*^9, 3.6094834106082077`*^9}, {
   3.609483497170678*^9, 3.6094834973109493`*^9}, {3.609483544475492*^9, 
   3.609483544541479*^9}, {3.609483591343082*^9, 3.6094835914232903`*^9}, {
   3.609483665386759*^9, 3.60948367057546*^9}, {3.6094849708253202`*^9, 
   3.6094850033807*^9}, {3.609499687813921*^9, 3.6094997368827057`*^9}, {
   3.6095000121300917`*^9, 3.609500024198888*^9}, {3.609500276597859*^9, 
   3.609500276638569*^9}, {3.60950089013453*^9, 3.609500892697961*^9}, {
   3.609501117715497*^9, 3.609501222569036*^9}, {3.6095013925052557`*^9, 
   3.609501394105277*^9}, {3.609501480023431*^9, 3.609501540726652*^9}, {
   3.609501572977569*^9, 3.609501685173189*^9}, 3.609502137900856*^9, {
   3.609576402664466*^9, 3.609576530070401*^9}, {3.609576582100871*^9, 
   3.609576584188922*^9}, {3.609577071732366*^9, 3.609577086060931*^9}, 
   3.609577488196887*^9, {3.6095775186804647`*^9, 3.609577525880267*^9}, 
   3.609577792441709*^9, 3.60957784367448*^9, 3.609577906663666*^9, {
   3.609578000954176*^9, 3.6095780012496347`*^9}, 3.609578135410108*^9, {
   3.609578375266584*^9, 3.609578375700156*^9}, 3.609578455871859*^9, {
   3.609578501540427*^9, 3.609578501703678*^9}, 3.609582220336529*^9, {
   3.6095862781238747`*^9, 3.609586278263155*^9}, {3.609588644252184*^9, 
   3.609588692782151*^9}, {3.609588731835026*^9, 3.6095887387994633`*^9}, {
   3.609671752297443*^9, 3.609671752513426*^9}, {3.6097415166895123`*^9, 
   3.6097415167768927`*^9}, 3.610092586332238*^9, {3.610092929399279*^9, 
   3.610092929877872*^9}, {3.696779292619279*^9, 3.696779312070096*^9}, {
   3.696779345598936*^9, 3.696779374609312*^9}, {3.6967795504759817`*^9, 
   3.6967795514967117`*^9}, 3.696779658139017*^9, 3.6967914952206917`*^9, 
   3.696804025491593*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HLbLTensorBTTcoeff", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"HLbLTensorBTT", ",", 
       RowBox[{"LStruc", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "138"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.608528408551964*^9, 3.6085284491948833`*^9}, {
   3.609065444415678*^9, 3.609065479837173*^9}, 3.6092428500677013`*^9, {
   3.609747077736238*^9, 3.609747095882269*^9}, {3.6097471660495987`*^9, 
   3.609747178254385*^9}, {3.6097542326368933`*^9, 3.609754244555023*^9}, {
   3.6100864401967363`*^9, 3.6100864458370256`*^9}, {3.610092542883368*^9, 
   3.6100925524329042`*^9}, {3.610092597648272*^9, 3.610092604824215*^9}, {
   3.696779423873201*^9, 3.696779441036366*^9}, {3.696779632099414*^9, 
   3.69677965589452*^9}, 3.696804034603039*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"HLbLTensorBTTcoeff", ".", "LStruc"}], "-", "HLbLTensorBTT"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"_MT", ",", "_FV"}], "}"}], ",", "Simplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.612171111776808*^9, 3.6121711236796093`*^9}, {
   3.6967794477906857`*^9, 3.696779474341502*^9}, {3.6967795138411713`*^9, 
   3.6967795147773447`*^9}, {3.696779590605192*^9, 3.696779592599689*^9}, 
   3.696779752617217*^9, 3.696804040700994*^9}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.612171131209139*^9, 3.61217115816074*^9}, 
   3.612171268681609*^9, 3.612602880544568*^9, 3.6163992330352793`*^9, 
   3.6322211620003633`*^9, 3.6428235922187366`*^9, 3.64294147871826*^9, 
   3.6430906145383377`*^9, 3.654419590641775*^9, 3.65459316324133*^9, 
   3.6549496834582777`*^9, 3.6551014039350433`*^9, 3.655207918283242*^9, 
   3.655481394300898*^9, 3.6555388525847683`*^9, 3.655616846658454*^9, 
   3.65563371236176*^9, 3.655722172055325*^9, 3.65581290360284*^9, 
   3.6560717736364594`*^9, 3.656508624669733*^9, 3.656781646328649*^9, 
   3.656929990607357*^9, 3.657529541018579*^9, 3.657620717650155*^9, 
   3.657866957254696*^9, 3.657894109826302*^9, 3.657913613604289*^9, 
   3.6579927216409082`*^9, 3.65805468281598*^9, 3.658057990884392*^9, 
   3.6580613260207357`*^9, 3.6582162417488127`*^9, 3.663067849341617*^9, 
   3.663400352937392*^9, 3.66367550025657*^9, 3.6647031199637957`*^9, 
   3.668500698060526*^9, 3.6699834651170177`*^9, 3.67005758870592*^9, 
   3.670226253492999*^9, 3.670756793003928*^9, 3.670916787791774*^9, 
   3.6709321022072973`*^9, 3.6711758740561943`*^9, 3.671770132857341*^9, 
   3.6719618082863083`*^9, 3.6721382450098133`*^9, 3.6723087978333797`*^9, 
   3.672350230571474*^9, 3.672476072399959*^9, 3.672645595734524*^9, 
   3.6730761545869837`*^9, 3.673866100360808*^9, 3.6742866883665533`*^9, 
   3.674807562476285*^9, 3.675086934956246*^9, 3.682155745624546*^9, 
   3.682457482297173*^9, 3.683279812135993*^9, 3.6832870866988983`*^9, 
   3.6832921048490868`*^9, 3.683356904739955*^9, 3.683389068796343*^9, 
   3.684593239604409*^9, 3.6846664576317797`*^9, 3.684739129306197*^9, 
   3.684819506455369*^9, 3.686304264913272*^9, 3.686482883337261*^9, 
   3.6876707651352*^9, 3.68828442824193*^9, 3.688303551018402*^9, 
   3.6888847084384212`*^9, 3.6895890621932087`*^9, 3.6900199425089693`*^9, 
   3.6900201762507477`*^9, 3.69508963568983*^9, {3.69677946588437*^9, 
   3.696779475929468*^9}, 3.696779519279331*^9, 3.696779556243894*^9, 
   3.696779593923957*^9, 3.69677966207498*^9, {3.696779748109182*^9, 
   3.696779752931128*^9}, 3.6968040422060738`*^9, 3.696816012326642*^9, 
   3.696856973483756*^9}]
}, Open  ]],

Cell["This reproduces Eq. (B.2) of Ref. [31]:", "Text",
 CellChangeTimes->{{3.6967802795706453`*^9, 3.696780295859043*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"projectionBTTtoBT", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"HLbLTensorBTTcoeff", "[", 
        RowBox[{"[", "nonVanishing", "]"}], "]"}], "}"}], ".", "trafoBT"}], 
     ")"}], "\[Transpose]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.608994167655594*^9, 3.608994185807221*^9}, {
   3.608995472035013*^9, 3.608995473604892*^9}, {3.608995846440475*^9, 
   3.608995848840602*^9}, {3.608996583007951*^9, 3.608996586832243*^9}, {
   3.608997288648314*^9, 3.608997290656539*^9}, {3.608998654747864*^9, 
   3.608998657085205*^9}, {3.6090429536414337`*^9, 3.609042956042965*^9}, {
   3.609044989957315*^9, 3.609044991526463*^9}, {3.609045799098496*^9, 
   3.60904580244396*^9}, {3.609056512350651*^9, 3.6090565141007643`*^9}, {
   3.6090565482476187`*^9, 3.609056561026474*^9}, {3.6090655233330717`*^9, 
   3.6090655237748957`*^9}, {3.609066000684189*^9, 3.609066006406868*^9}, {
   3.6094778193701*^9, 3.609477820755904*^9}, {3.6095003687883873`*^9, 
   3.609500402282813*^9}, {3.6095006309782343`*^9, 3.6095007086685133`*^9}, 
   3.609500865239444*^9, {3.609576632841172*^9, 3.609576633223641*^9}, {
   3.6095831833874493`*^9, 3.609583185738578*^9}, {3.609583283584856*^9, 
   3.609583284665852*^9}, 3.610086449243764*^9, 3.6100864921650763`*^9, {
   3.610086575491682*^9, 3.610086576902179*^9}, {3.696779759892701*^9, 
   3.696779820091467*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"\[CapitalPi]", "(", "1", ")"}]},
     {
      RowBox[{"\[CapitalPi]", "(", "2", ")"}]},
     {
      RowBox[{"\[CapitalPi]", "(", "3", ")"}]},
     {
      RowBox[{"\[CapitalPi]", "(", "4", ")"}]},
     {
      RowBox[{"\[CapitalPi]", "(", "5", ")"}]},
     {
      RowBox[{"\[CapitalPi]", "(", "6", ")"}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "7", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "31", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "8", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "31", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "9", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "22", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "10", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "22", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "11", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "24", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "12", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "24", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "13", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "26", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "14", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "26", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "15", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "28", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "16", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "28", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "17", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "32", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "18", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "32", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "19", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "31", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "20", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "31", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "21", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "22", ")"}]}], 
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "23", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "24", ")"}]}], 
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "25", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "26", ")"}]}], 
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "27", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "28", ")"}]}], 
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "29", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "32", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "30", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "32", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "22", ")"}]}], 
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}]], "+", 
       RowBox[{"\[CapitalPi]", "(", "33", ")"}]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "26", ")"}]}], 
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}]], "+", 
       RowBox[{"\[CapitalPi]", "(", "34", ")"}]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "35", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "24", ")"}]}], 
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "36", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "28", ")"}]}], 
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "38", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "47", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "39", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "46", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "40", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "46", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "41", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "47", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "42", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "48", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "37", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]], "+", 
       RowBox[{"\[CapitalPi]", "(", "43", ")"}]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "44", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "48", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "45", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "37", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "49", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "54", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "50", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "54", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "51", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "54", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "52", ")"}], "-", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "54", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]},
     {
      RowBox[{
       RowBox[{"\[CapitalPi]", "(", "53", ")"}], "+", 
       FractionBox[
        RowBox[{
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], " ", 
         RowBox[{"\[CapitalPi]", "(", "54", ")"}]}], 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.6100865798842783`*^9, 3.61008665561763*^9, 3.61009246844543*^9, 
   3.610092610161223*^9, 3.610092935743976*^9, 3.611543539475*^9, 
   3.611988110165679*^9, 3.612018266731612*^9, {3.6121710846287746`*^9, 
   3.612171098938178*^9}, {3.612171146907715*^9, 3.6121711588470297`*^9}, 
   3.612171269201735*^9, 3.6126028826829987`*^9, 3.6163992343119917`*^9, 
   3.632221162209449*^9, 3.642823592410277*^9, 3.6429414789062223`*^9, 
   3.643090614724307*^9, 3.6544195908354683`*^9, 3.654421204468865*^9, 
   3.6545931634341793`*^9, 3.654606947662294*^9, 3.654949683644185*^9, 
   3.6551014041310472`*^9, 3.655207918477545*^9, 3.655481394543841*^9, 
   3.655538852781603*^9, 3.655616846862379*^9, 3.655633712562881*^9, 
   3.655722172261261*^9, 3.655812903808247*^9, 3.656071773863224*^9, 
   3.656508624879159*^9, 3.656781646553678*^9, 3.656929990818091*^9, 
   3.6575295412233477`*^9, 3.6576207178642797`*^9, 3.657866957461589*^9, 
   3.657894110034958*^9, 3.6579136137975693`*^9, 3.6579927218304253`*^9, 
   3.658054683019822*^9, 3.658057991078968*^9, 3.658061326226742*^9, 
   3.658216241937234*^9, 3.663067849554082*^9, 3.6634003531269617`*^9, 
   3.6636755004958143`*^9, 3.66470312015735*^9, 3.668500698254586*^9, 
   3.669983465401019*^9, 3.670057588934415*^9, 3.6702262537135487`*^9, 
   3.670756793523123*^9, 3.6709167880073223`*^9, 3.670932102439543*^9, 
   3.671175874309739*^9, 3.671770133110565*^9, 3.6719618089812737`*^9, 
   3.672138245221428*^9, 3.672308798045549*^9, 3.672350231108379*^9, 
   3.672476072644696*^9, 3.672645595931506*^9, 3.673076154835271*^9, 
   3.673866100581534*^9, 3.674286688587206*^9, 3.674807562725268*^9, 
   3.675086935164488*^9, 3.682155745859376*^9, 3.682457482545741*^9, 
   3.683279812348134*^9, 3.683287086911004*^9, 3.6832921050471067`*^9, 
   3.6833569049633503`*^9, 3.683389069014614*^9, 3.684593240135923*^9, 
   3.684666457834568*^9, 3.684739129520658*^9, 3.68481950665266*^9, 
   3.686304265108626*^9, 3.6864828835590343`*^9, 3.687670765342808*^9, 
   3.688284428467464*^9, 3.688303551224141*^9, 3.688884708691449*^9, 
   3.689589062410101*^9, 3.690019942768528*^9, 3.690020176460726*^9, 
   3.6950896359011183`*^9, {3.6967798061492863`*^9, 3.696779823921541*^9}, 
   3.696816014670779*^9, 3.696856975819976*^9}]
}, Open  ]],

Cell["We define this relation as a matrix:", "Text",
 CellChangeTimes->{{3.6967803230033417`*^9, 3.696780345361375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"projectionMatrixBTTtoBT", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"projectionBTTtoBT", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"\[CapitalPi]", "[", "j", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "54"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6546069551178102`*^9, 3.654607015113247*^9}, {
  3.6967798633002367`*^9, 3.696779874140214*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["11 linear relations due to the Tarrach redundancy", "Subsection",
 CellChangeTimes->{{3.6630680269465218`*^9, 3.663068046671706*^9}, 
   3.696780505497015*^9}],

Cell["Here, we explicitly extract the Tarrach redundancy:", "Text",
 CellChangeTimes->{{3.696804227946677*^9, 3.696804247953559*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TarrachRedundancy", "=", 
   RowBox[{"projectionMatrixBTTtoBT", "//", "NullSpace"}]}], ";"}], "\n", 
 RowBox[{"TarrachRedundancy", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "3", "]"}], ",", 
       RowBox[{"q", "[", "4", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "1", "]"}], ",", 
       RowBox[{"q", "[", "2", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "3", "]"}], ",", 
       RowBox[{"q", "[", "4", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "3", "]"}], ",", 
       RowBox[{"q", "[", "4", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "1", "]"}], ",", 
       RowBox[{"q", "[", "3", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "1", "]"}], ",", 
       RowBox[{"q", "[", "3", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "2", "]"}], ",", 
       RowBox[{"q", "[", "3", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "1", "]"}], ",", 
       RowBox[{"q", "[", "4", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "2", "]"}], ",", 
       RowBox[{"q", "[", "4", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "1", "]"}], ",", 
       RowBox[{"q", "[", "2", "]"}]}], "]"}], ",", 
     RowBox[{"SP", "[", 
      RowBox[{
       RowBox[{"q", "[", "3", "]"}], ",", 
       RowBox[{"q", "[", "4", "]"}]}], "]"}]}], "}"}], "*", 
   "TarrachRedundancy"}]}]}], "Input",
 CellChangeTimes->{{3.654607055991644*^9, 3.654607068910479*^9}, {
   3.654607099179577*^9, 3.654607103675914*^9}, 3.654607390986828*^9, {
   3.696780358276105*^9, 3.696780384238562*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"(", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm], ")"}]}], 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], 
      RowBox[{"-", 
       RowBox[{"(", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm], ")"}]}], 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm], 
      RowBox[{"-", 
       RowBox[{"(", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm], ")"}]}], 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"(", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm], ")"}]}], "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"(", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm], ")"}]}], "0", "0", 
      RowBox[{"-", 
       RowBox[{"(", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm], ")"}]}], "0", "0", "0", "0", "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       RowBox[{"(", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm], ")"}]}], "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], ")"}]}], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], ")"}]}], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], ")"}]}], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm]}],
          TraditionalForm], ")"}]}], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "1", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], ")"}]}], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "3", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], ")"}]}], " ", 
       FormBox[
        RowBox[{
         FormBox[
          RowBox[{"q", "(", "2", ")"}],
          TraditionalForm], "\[CenterDot]", 
         FormBox[
          RowBox[{"q", "(", "4", ")"}],
          TraditionalForm]}],
        TraditionalForm]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "4", ")"}],
         TraditionalForm]}],
       TraditionalForm], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.654607305482779*^9, 3.654607391858231*^9}, 
   3.654949683760475*^9, 3.6551014042339287`*^9, 3.655207918612446*^9, 
   3.655481399042482*^9, 3.655538852868474*^9, 3.655616846959198*^9, 
   3.655633712667138*^9, 3.6557221723629427`*^9, 3.655812903902479*^9, 
   3.656071774020672*^9, 3.656508624993517*^9, 3.6567816466509542`*^9, 
   3.656929990930233*^9, 3.6575295413063498`*^9, 3.657620717950678*^9, 
   3.657866957547763*^9, 3.657894110145825*^9, 3.657913613883872*^9, 
   3.657992721906858*^9, 3.658054683122759*^9, 3.658057991175118*^9, 
   3.6580613263285227`*^9, 3.6582162420258703`*^9, 3.663067874826623*^9, 
   3.663400353216227*^9, 3.663675500590641*^9, 3.664703120249395*^9, 
   3.6685006983504963`*^9, 3.669983465509*^9, 3.670057589037911*^9, 
   3.670226253815213*^9, 3.6707567936125727`*^9, 3.670916788088871*^9, 
   3.670932102554179*^9, 3.671175874426549*^9, 3.6717701332120523`*^9, 
   3.671961809326026*^9, 3.67213824532766*^9, 3.6723087981577063`*^9, 
   3.672350231210532*^9, 3.6724760727452097`*^9, 3.672645596022407*^9, 
   3.673076154955215*^9, 3.6738661006865788`*^9, 3.674286688691848*^9, 
   3.674807562815037*^9, 3.6750869352640963`*^9, 3.6821557459436617`*^9, 
   3.682457482646347*^9, 3.683279812456546*^9, 3.683287087015993*^9, 
   3.683292105148745*^9, 3.683356905062458*^9, 3.683389069133028*^9, 
   3.6845932402332172`*^9, 3.684666457931584*^9, 3.684739129620772*^9, 
   3.68481950676516*^9, 3.6863042652387123`*^9, 3.6864828836662207`*^9, 
   3.687670765433876*^9, 3.6882844285596733`*^9, 3.688303551322179*^9, 
   3.688884708793191*^9, 3.689589062508129*^9, 3.690019942911025*^9, 
   3.6900201765673656`*^9, 3.695089635992014*^9, 3.696780385312202*^9, 
   3.6968160148734627`*^9, 3.696856975985614*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TarrachRedundancy", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.696780433194895*^9, 3.696780434673934*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"11", ",", "54"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6967804350612707`*^9, 3.6968160149492083`*^9, 
  3.696856976010181*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TarrachRedundancy", ".", "TStruc"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.654607501031979*^9, 3.654607501558331*^9}, {
   3.658216414062646*^9, 3.658216431065611*^9}, {3.696780398044167*^9, 
   3.696780411090396*^9}, 3.696816044302959*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.654607501918066*^9, 3.654949683818172*^9, 3.655101404339473*^9, 
   3.65520791866015*^9, 3.655481401305059*^9, 3.6555388529204206`*^9, 
   3.6556168469914093`*^9, 3.655633712699237*^9, 3.655722172408489*^9, 
   3.655812903936808*^9, 3.656071774074622*^9, 3.656508625029047*^9, 
   3.656781646695479*^9, 3.65692999096482*^9, 3.657529541331917*^9, 
   3.657620717975906*^9, 3.657866957570735*^9, 3.6578941101895533`*^9, 
   3.65791361392239*^9, 3.65799272193379*^9, 3.6580546831656322`*^9, 
   3.65805799121067*^9, 3.658061326367581*^9, 3.658216242077594*^9, {
   3.658216412262999*^9, 3.658216431348648*^9}, 3.6630678790034122`*^9, 
   3.6634003532770042`*^9, 3.663675500652897*^9, 3.664703120311303*^9, 
   3.668500698393704*^9, 3.669983465585144*^9, 3.6700575891039877`*^9, 
   3.670226253865732*^9, 3.670756793650313*^9, 3.670916788125018*^9, 
   3.670932102590219*^9, 3.6711758744720173`*^9, 3.671770133242214*^9, 
   3.6719618094103937`*^9, 3.672138245369652*^9, 3.6723087981882353`*^9, 
   3.672350231238062*^9, 3.672476072780869*^9, 3.6726455960608273`*^9, 
   3.673076154997712*^9, 3.673866100711567*^9, 3.674286688732909*^9, 
   3.6748075628467073`*^9, 3.675086935317924*^9, 3.682155745965868*^9, 
   3.682457482688952*^9, 3.683279812498595*^9, 3.6832870870627127`*^9, 
   3.683292105179784*^9, 3.683356905167692*^9, 3.6833890691724997`*^9, 
   3.684593240258877*^9, 3.684666457981902*^9, 3.684739129645833*^9, 
   3.684819506826242*^9, 3.6863042652760887`*^9, 3.686482883703814*^9, 
   3.687670765460084*^9, 3.688284428589491*^9, 3.688303551349539*^9, 
   3.6888847088373613`*^9, 3.689589062554278*^9, 3.690019942992391*^9, 
   3.690020176608753*^9, 3.6950896360203323`*^9, 3.696780413320207*^9, 
   3.6968160177253447`*^9, 3.696816048057171*^9, 3.696856976041326*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two linear relations in four space-time dimensions", "Subsection",
 CellChangeTimes->{{3.696789689729694*^9, 3.69678969835106*^9}}],

Cell["\<\
These two additional ambiguities appear in four space-time dimensions, see \
Ref. [58] and the discussion in Ref. [31].\
\>", "Text",
 CellChangeTimes->{{3.696804315680732*^9, 3.6968043669592752`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ambiguities4D", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", " ", 
          RowBox[{"q", "[", "2", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"2", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "3", "]"}], ",", " ", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}]}], ",", " ", "0", ",", " ", 
      
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", " ", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"2", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", " ", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", " ", "\n", " ", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", " ", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], " ", "-", " ", 
       RowBox[{"6", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", " ", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"6", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", " ", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", " ", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}]}], ",", " ", "\n", " ", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"SP", "[", 
           RowBox[{
            RowBox[{"q", "[", "1", "]"}], ",", " ", 
            RowBox[{"q", "[", "2", "]"}]}], "]"}]}], " ", "-", " ", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", " ", 
           RowBox[{"q", "[", "4", "]"}]}], "]"}], " ", "+", " ", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], ",", " ", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}], " ", "+", " ", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "3", "]"}], ",", " ", 
           RowBox[{"q", "[", "4", "]"}]}], "]"}]}], ")"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", " ", 
          RowBox[{"q", "[", "2", "]"}]}], "]"}]}], " ", "-", " ", 
       RowBox[{"4", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", " ", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{"4", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", " ", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}], " ", "+", " ", "\n", "  ", 
       
       RowBox[{"6", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "3", "]"}], ",", " ", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}]}], ",", " ", "4", ",", " ", 
      "4", ",", " ", "0", ",", " ", "0", ",", " ", 
      RowBox[{"-", "4"}], ",", " ", 
      RowBox[{"-", "4"}], ",", " ", 
      RowBox[{"-", "4"}], ",", " ", 
      RowBox[{"-", "4"}], ",", " ", "0", ",", " ", "0", ",", " ", "4", ",", 
      " ", "4", ",", " ", "4", ",", " ", "4", ",", " ", "0", ",", " ", "0", 
      ",", " ", 
      RowBox[{"-", "4"}], ",", " ", 
      RowBox[{"-", "4"}], ",", " ", 
      RowBox[{"-", "4"}], ",", " ", 
      RowBox[{"-", "4"}], ",", " ", "0", ",", " ", "0", ",", " ", "4", ",", 
      " ", "4", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", 
      ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", 
      RowBox[{"-", "2"}], ",", " ", "0", ",", " ", 
      RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "\n", " ", "0", ",", " ", 
      RowBox[{"-", "2"}], ",", " ", 
      RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", 
      " ", "2", ",", " ", 
      RowBox[{"-", "2"}], ",", " ", "4", ",", " ", "2", ",", " ", "2", ",", 
      " ", "4", ",", " ", 
      RowBox[{"-", "2"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"SP", "[", 
           RowBox[{
            RowBox[{"q", "[", "1", "]"}], ",", 
            RowBox[{"q", "[", "3", "]"}]}], "]"}]}], "-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "4", "]"}]}], "]"}], "+", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}], "+", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], ",", 
           RowBox[{"q", "[", "4", "]"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"4", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "2", "]"}]}], "]"}]}], "-", 
       RowBox[{"6", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}], "+", 
       RowBox[{"6", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], "-", 
       RowBox[{"4", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "3", "]"}], ",", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "2", "]"}]}], "]"}]}], "-", 
       RowBox[{"6", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], "+", 
       RowBox[{"6", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}], "+", 
       RowBox[{"4", "*", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "3", "]"}], ",", 
          RowBox[{"q", "[", "4", "]"}]}], "]"}]}]}], ",", "0", ",", "0", ",", 
      "4", ",", "4", ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "4"}], ",", "4", ",", "4", ",", "0", ",", "0", ",", "0", 
      ",", "0", ",", "4", ",", "4", ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "4"}], ",", "4", ",", "4", ",", "0", ",", "0", ",", "0", 
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      RowBox[{"-", "2"}], ",", "2", ",", 
      RowBox[{"-", "2"}], ",", "2", ",", "2", ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "0", ",", 
      RowBox[{"-", "4"}], ",", "2", ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "2"}], ",", "2", ",", 
      RowBox[{"-", "4"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.696789699269217*^9, 3.6967897376743727`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]}]}], "0", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}]}], 
      RowBox[{
       RowBox[{"4", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "\[CenterDot]", 
             FormBox[
              RowBox[{"q", "(", "2", ")"}],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], "+", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], "+", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}]}], "4", "4", "0", "0", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "0", "0", "4", "4", "4", "4", "0", "0", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "0", "0", "4", "4", "0", "0", "0", "0", "0", "0", 
      "2", 
      RowBox[{"-", "2"}], "0", 
      RowBox[{"-", "2"}], "0", "0", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "0", "2", "2", "2", 
      RowBox[{"-", "2"}], "4", "2", "2", "4", 
      RowBox[{"-", "2"}]},
     {"0", 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"2", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           FormBox[
            RowBox[{
             FormBox[
              RowBox[{"q", "(", "1", ")"}],
              TraditionalForm], "\[CenterDot]", 
             FormBox[
              RowBox[{"q", "(", "3", ")"}],
              TraditionalForm]}],
            TraditionalForm], ")"}]}], "-", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "1", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm], "+", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "3", ")"}],
            TraditionalForm]}],
          TraditionalForm], "+", 
         FormBox[
          RowBox[{
           FormBox[
            RowBox[{"q", "(", "2", ")"}],
            TraditionalForm], "\[CenterDot]", 
           FormBox[
            RowBox[{"q", "(", "4", ")"}],
            TraditionalForm]}],
          TraditionalForm]}], ")"}]}], 
      RowBox[{
       RowBox[{"4", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"4", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "-", 
       RowBox[{"6", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "1", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "+", 
       RowBox[{"6", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "2", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}], "+", 
       RowBox[{"4", " ", 
        FormBox[
         RowBox[{
          FormBox[
           RowBox[{"q", "(", "3", ")"}],
           TraditionalForm], "\[CenterDot]", 
          FormBox[
           RowBox[{"q", "(", "4", ")"}],
           TraditionalForm]}],
         TraditionalForm]}]}], "0", "0", "4", "4", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "4", "4", "0", "0", "0", "0", "4", "4", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "4"}], "4", "4", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "2"}], "2", 
      RowBox[{"-", "2"}], "2", "2", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "2", "0", "0", "0", 
      RowBox[{"-", "4"}], "2", 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "2"}], "2", 
      RowBox[{"-", "4"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.696789738347623*^9, 3.6968043733188963`*^9, 
  3.696816018195601*^9, 3.6968160649833937`*^9, 3.696856976117684*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"testIfZero", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ambiguities4D", ".", "TStruc"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "0", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6967897909848423`*^9, 3.69678979475353*^9}, {
   3.6967899707260933`*^9, 3.6967900019009132`*^9}, {3.6967903970351553`*^9, 
   3.69679040002697*^9}, 3.696804455872795*^9}],

Cell["\<\
The 4d-ambiguities can be tested most easily by choosing a frame:\
\>", "Text",
 CellChangeTimes->{{3.6967904098125362`*^9, 3.696790492708465*^9}}],

Cell["Metric tensor:", "Text",
 CellChangeTimes->{{3.696790682669743*^9, 3.696790684508286*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.602445925114006*^9, 3.602445964848855*^9}, 
   3.609820372084174*^9}],

Cell["Scalar product:", "Text",
 CellChangeTimes->{{3.69679068984352*^9, 3.696790692924116*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", "\[Transpose]"}], ".", "\[Eta]", ".", "b"}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.602445909165945*^9, 3.602445922039111*^9}, {
  3.602445970277935*^9, 3.6024459750152407`*^9}, {3.602446244704949*^9, 
  3.602446246548539*^9}}],

Cell["Square of a four-vector:", "Text",
 CellChangeTimes->{{3.696790698515593*^9, 3.696790702044036*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sq", "[", "a_", "]"}], ":=", 
  RowBox[{"Sp", "[", 
   RowBox[{"a", ",", "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6024462203748617`*^9, 3.602446226812595*^9}}],

Cell["Momenta in s-channel center-of-mass frame:", "Text",
 CellChangeTimes->{{3.69679072290898*^9, 3.69679073997917*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"qCoM", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"s", "+", "q12", "-", "q22"}], 
        RowBox[{"2", 
         SqrtBox["s"]}]], ",", "0", ",", "0", ",", 
       FractionBox[
        SqrtBox[
         RowBox[{"lam", "[", 
          RowBox[{"s", ",", "q12", ",", "q22"}], "]"}]], 
        RowBox[{"2", 
         SqrtBox["s"]}]]}], "}"}], "}"}], "\[Transpose]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"qCoM", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"s", "-", "q12", "+", "q22"}], 
        RowBox[{"2", 
         SqrtBox["s"]}]], ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{"lam", "[", 
           RowBox[{"s", ",", "q12", ",", "q22"}], "]"}]], 
         RowBox[{"2", 
          SqrtBox["s"]}]]}]}], "}"}], "}"}], "\[Transpose]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qCoM", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"s", "+", "q32", "-", "q42"}], 
         RowBox[{"2", " ", 
          SqrtBox["s"]}]]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"lam", "[", 
             RowBox[{"s", ",", "q32", ",", "q42"}], "]"}]], " "}], 
          RowBox[{"2", " ", 
           SqrtBox["s"]}]]}], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"lam", "[", 
             RowBox[{"s", ",", "q32", ",", "q42"}], "]"}]], " "}], 
          RowBox[{"2", " ", 
           SqrtBox["s"]}]]}], 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}], 
    "\[Transpose]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qCoM", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"s", "-", "q32", "+", "q42"}], 
        RowBox[{"2", " ", 
         SqrtBox["s"]}]], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"lam", "[", 
             RowBox[{"s", ",", "q32", ",", "q42"}], "]"}]], " "}], 
          RowBox[{"2", " ", 
           SqrtBox["s"]}]]}], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox[
            RowBox[{"lam", "[", 
             RowBox[{"s", ",", "q32", ",", "q42"}], "]"}]], " "}], 
          RowBox[{"2", " ", 
           SqrtBox["s"]}]]}], 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "}"}], "}"}], 
    "\[Transpose]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6967905214417067`*^9, 3.69679060229638*^9}, {
  3.696790641798037*^9, 3.6967906574173594`*^9}}],

Cell["A simple check\[LongDash]squared momenta:", "Text",
 CellChangeTimes->{{3.6968044019180183`*^9, 3.69680441720627*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sq", "[", 
     RowBox[{"qCoM", "[", "i", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.696790745606357*^9, 3.696790759744185*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"q12", ",", "q22", ",", "q32", ",", "q42"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.696790757043723*^9, 3.696790760024102*^9}, {
   3.696804397086328*^9, 3.696804407010454*^9}, 3.6968160191486807`*^9, 
   3.696816065929427*^9, 3.696856977016553*^9}]
}, Open  ]],

Cell["The evaluation takes about 1 minute:", "Text",
 CellChangeTimes->{{3.696804496160275*^9, 3.696804504071718*^9}}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"testIfZeroCoM", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"testIfZero", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"SP", "[", 
             RowBox[{
              RowBox[{"q", "[", "i_", "]"}], ",", 
              RowBox[{"q", "[", "j_", "]"}]}], "]"}], "\[RuleDelayed]", 
            RowBox[{"Sp", "[", 
             RowBox[{
              RowBox[{"qCoM", "[", "i", "]"}], ",", 
              RowBox[{"qCoM", "[", "j", "]"}]}], "]"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"MT", "[", 
             RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"\[Eta]", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"\[Mu]", "+", "1"}], ",", 
               RowBox[{"\[Nu]", "+", "1"}]}], "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"FV", "[", 
             RowBox[{
              RowBox[{"q", "[", "i_", "]"}], ",", "\[Mu]_"}], "]"}], 
            "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"qCoM", "[", "i", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"\[Mu]", "+", "1"}], "]"}], "]"}]}]}], "}"}]}], "//", 
        "Simplify"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696790006109202*^9, 3.6967901754179564`*^9}, {
  3.696790213332258*^9, 3.696790256395759*^9}, {3.696790503539383*^9, 
  3.696790506509704*^9}, {3.696790767244032*^9, 3.6967908153745832`*^9}}],

Cell["Indeed, this verifies the 4d-ambiguities:", "Text",
 CellChangeTimes->{{3.696804517131083*^9, 3.696804555450334*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"testIfZeroCoM", "//", "Flatten"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.6967908411514397`*^9, 3.696790842524001*^9}, {
  3.696790891824156*^9, 3.696790892912056*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "0", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.696790888776231*^9, 3.696790893410231*^9}, 
   3.696804579098308*^9, 3.696816149054772*^9, 3.696857073367605*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Crossing operations and symmetries", "Subsection",
 CellChangeTimes->{{3.608291522061276*^9, 3.608291531402227*^9}, {
  3.608309619521385*^9, 3.608309620488991*^9}, {3.696779108747239*^9, 
  3.6967791130430403`*^9}}],

Cell["Crossing operators defined in Eq. (2.17):", "Text",
 CellChangeTimes->{{3.6967825313186417`*^9, 3.696782535412966*^9}, {
  3.6967825687898693`*^9, 3.6967825736678877`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"crossing12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", "\[Rule]", "\[Nu]"}], ",", 
     RowBox[{"\[Nu]", "\[Rule]", "\[Mu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "1", "]"}]}], ",", 
     RowBox[{"t", "\[Rule]", "u"}], ",", 
     RowBox[{"u", "\[Rule]", "t"}], ",", 
     RowBox[{"q12", "\[Rule]", "q22"}], ",", 
     RowBox[{"q22", "\[Rule]", "q12"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"crossing13", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", "\[Rule]", "\[Lambda]"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "\[Mu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "1", "]"}]}], ",", 
     RowBox[{"s", "\[Rule]", "u"}], ",", 
     RowBox[{"u", "\[Rule]", "s"}], ",", 
     RowBox[{"q12", "\[Rule]", "q32"}], ",", 
     RowBox[{"q32", "\[Rule]", "q12"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"crossing14", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", "\[Rule]", "\[Sigma]"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", "\[Mu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "4", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "1", "]"}]}]}], ",", 
     RowBox[{"s", "\[Rule]", "t"}], ",", 
     RowBox[{"t", "\[Rule]", "s"}], ",", 
     RowBox[{"q12", "\[Rule]", "q42"}], ",", 
     RowBox[{"q42", "\[Rule]", "q12"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"crossing34", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", "\[Sigma]"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", "\[Lambda]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "4", "]"}]}]}], ",", 
     RowBox[{"t", "\[Rule]", "u"}], ",", 
     RowBox[{"u", "\[Rule]", "t"}], ",", 
     RowBox[{"q32", "\[Rule]", "q42"}], ",", 
     RowBox[{"q42", "\[Rule]", "q32"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"crossing24", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Nu]", "\[Rule]", "\[Sigma]"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", "\[Nu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "4", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "2", "]"}]}]}], ",", 
     RowBox[{"s", "\[Rule]", "u"}], ",", 
     RowBox[{"u", "\[Rule]", "s"}], ",", 
     RowBox[{"q22", "\[Rule]", "q42"}], ",", 
     RowBox[{"q42", "\[Rule]", "q22"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"crossing23", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Nu]", "\[Rule]", "\[Lambda]"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "\[Nu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "2", "]"}]}], ",", 
     RowBox[{"s", "\[Rule]", "t"}], ",", 
     RowBox[{"t", "\[Rule]", "s"}], ",", 
     RowBox[{"q22", "\[Rule]", "q32"}], ",", 
     RowBox[{"q32", "\[Rule]", "q22"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.608291534853237*^9, 3.6082915557749863`*^9}, {
  3.608528622953862*^9, 3.608528625414939*^9}, {3.6085286799678802`*^9, 
  3.6085286980133944`*^9}, {3.6700568236052732`*^9, 3.6700568698759604`*^9}}],

Cell["Including the crossing properties of the BTT functions:", "Text",
 CellChangeTimes->{{3.6967825773486*^9, 3.696782586363641*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"crossingPi12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", "\[Rule]", "\[Nu]"}], ",", 
     RowBox[{"\[Nu]", "\[Rule]", "\[Mu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "1", "]"}]}], ",", 
     RowBox[{"t", "\[Rule]", "u"}], ",", 
     RowBox[{"u", "\[Rule]", "t"}], ",", 
     RowBox[{"q12", "\[Rule]", "q22"}], ",", 
     RowBox[{"q22", "\[Rule]", "q12"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "13", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "10", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "14", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "11", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "16", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "15", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "10", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "12", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "16", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "11", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "17", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "17", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "18", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "18", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "19", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "20", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "20", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "19", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "21", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "25", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "22", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "26", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "27", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "24", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "28", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "25", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "21", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "26", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "22", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "27", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "23", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "28", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "24", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "29", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "30", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "30", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "29", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "31", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "31", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "32", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "32", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "33", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "34", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "34", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "33", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "35", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "36", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "36", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "35", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "37", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "48", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "38", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "41", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "39", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "40", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "40", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "39", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "41", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "38", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "42", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "43", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "43", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "42", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "44", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "45", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "45", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "44", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "46", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "46", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "47", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "47", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "48", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "37", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "49", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "49", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "50", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "51", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "51", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "50", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "52", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "53", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "53", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "52", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "54", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "54", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossingPi13", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", "\[Rule]", "\[Lambda]"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "\[Mu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "1", "]"}]}], ",", 
     RowBox[{"s", "\[Rule]", "u"}], ",", 
     RowBox[{"u", "\[Rule]", "s"}], ",", 
     RowBox[{"q12", "\[Rule]", "q32"}], ",", 
     RowBox[{"q32", "\[Rule]", "q12"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "13", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "14", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "10", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "10", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "11", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "17", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "18", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "15", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "16", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "16", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "17", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "11", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "18", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "12", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "19", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "26", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "20", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "25", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "21", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "22", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "22", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "21", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "30", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "24", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "29", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "25", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "20", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "26", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "19", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "27", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "28", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "28", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "27", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "29", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "24", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "30", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "23", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "31", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "34", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "32", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "35", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "33", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "33", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "34", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "31", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "35", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "32", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "36", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "36", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "37", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "38", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "38", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "37", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "39", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "39", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "40", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "46", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "41", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "45", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "42", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "42", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "43", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "47", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "44", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "48", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "45", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "41", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "46", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "40", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "47", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "43", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "48", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "44", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "49", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "52", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "50", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "50", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "51", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "54", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "52", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "49", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "53", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "53", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "54", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "51", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossingPi14", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", "\[Rule]", "\[Sigma]"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", "\[Mu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "4", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "1", "]"}]}]}], ",", 
     RowBox[{"s", "\[Rule]", "t"}], ",", 
     RowBox[{"t", "\[Rule]", "s"}], ",", 
     RowBox[{"q12", "\[Rule]", "q42"}], ",", 
     RowBox[{"q42", "\[Rule]", "q12"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "15", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "16", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "17", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "10", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "18", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "11", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "12", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "11", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "13", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "14", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "16", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "17", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "18", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "10", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "19", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "27", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "20", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "28", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "21", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "29", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "22", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "30", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "24", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "24", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "23", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "25", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "26", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "26", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "25", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "27", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "19", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "28", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "20", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "29", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "21", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "30", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "22", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "31", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "36", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "32", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "33", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "33", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "32", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "34", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "34", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "35", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "35", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "36", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "31", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "37", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "39", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "38", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "38", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "39", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "37", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "40", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "43", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "41", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "47", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "42", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "48", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "43", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "40", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "44", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "44", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "45", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "46", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "46", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "45", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "47", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "41", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "48", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "42", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "49", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "50", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "50", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "49", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "51", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "51", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "52", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "52", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "53", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "54", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "54", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "53", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossingPi34", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", "\[Sigma]"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", "\[Lambda]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "4", "]"}]}]}], ",", 
     RowBox[{"t", "\[Rule]", "u"}], ",", 
     RowBox[{"u", "\[Rule]", "t"}], ",", 
     RowBox[{"q32", "\[Rule]", "q42"}], ",", 
     RowBox[{"q42", "\[Rule]", "q32"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "12", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "10", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "11", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "11", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "10", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "15", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "16", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "13", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "16", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "14", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "17", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "18", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "18", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "17", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "19", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "20", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "20", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "19", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "21", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "23", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "22", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "24", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "21", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "24", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "22", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "25", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "27", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "26", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "28", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "27", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "25", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "28", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "26", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "29", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "30", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "30", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "29", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "31", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "31", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "32", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "32", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "33", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "35", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "34", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "36", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "35", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "33", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "36", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "34", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "37", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "37", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "38", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "39", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "39", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "38", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "40", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "41", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "41", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "40", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "42", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "44", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "43", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "45", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "44", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "42", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "45", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "43", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "46", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "47", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "47", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "46", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "48", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "48", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "49", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "49", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "50", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "52", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "51", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "53", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "52", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "50", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "53", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "51", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "54", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "54", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossingPi24", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Nu]", "\[Rule]", "\[Sigma]"}], ",", 
     RowBox[{"\[Sigma]", "\[Rule]", "\[Nu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "4", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"q", "[", "2", "]"}]}]}], ",", 
     RowBox[{"s", "\[Rule]", "u"}], ",", 
     RowBox[{"u", "\[Rule]", "s"}], ",", 
     RowBox[{"q22", "\[Rule]", "q42"}], ",", 
     RowBox[{"q42", "\[Rule]", "q22"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "11", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "12", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "10", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "10", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "11", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "17", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "18", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "16", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "16", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "15", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "17", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "13", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "18", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "14", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "19", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "24", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "20", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "23", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "21", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "22", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "22", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "21", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "20", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "24", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "19", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "25", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "30", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "26", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "29", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "27", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "28", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "28", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "27", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "29", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "26", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "30", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "25", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "31", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "35", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "32", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "34", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "33", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "33", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "34", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "32", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "35", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "31", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "36", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "36", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "37", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "43", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "38", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "47", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "39", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "42", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "40", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "48", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "41", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "41", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "42", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "39", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "43", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "37", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "44", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "46", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "45", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "45", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "46", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "44", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "47", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "38", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "48", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "40", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "49", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "51", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "50", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "50", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "51", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "49", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "52", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "54", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "53", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "53", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "54", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "52", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"crossingPi23", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Nu]", "\[Rule]", "\[Lambda]"}], ",", 
     RowBox[{"\[Lambda]", "\[Rule]", "\[Nu]"}], ",", 
     RowBox[{
      RowBox[{"q", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"q", "[", "2", "]"}]}], ",", 
     RowBox[{"s", "\[Rule]", "t"}], ",", 
     RowBox[{"t", "\[Rule]", "s"}], ",", 
     RowBox[{"q22", "\[Rule]", "q32"}], ",", 
     RowBox[{"q32", "\[Rule]", "q22"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "6", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "10", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "8", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "10", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "11", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "11", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "12", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "14", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "13", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "18", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "16", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "17", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "17", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "16", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "18", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "15", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "19", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "21", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "20", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "22", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "21", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "19", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "22", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "20", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "24", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "24", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "23", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "25", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "26", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "26", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "25", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "27", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "29", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "28", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "30", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "29", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "27", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "30", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "28", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "31", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "33", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "32", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "36", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "33", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "31", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "34", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "34", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "35", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "35", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "36", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "32", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "37", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "45", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "38", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "44", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "39", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "46", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "40", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "40", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "41", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "48", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "42", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "47", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "43", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "43", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "44", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "38", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "45", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "37", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "46", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "39", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "47", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "42", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "48", "]"}], "\[Rule]", 
      RowBox[{"\[CapitalPi]", "[", "41", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "49", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "53", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "50", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "54", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "51", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "51", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "52", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "52", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "53", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "49", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "[", "54", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"\[CapitalPi]", "[", "50", "]"}]}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.696782396176332*^9, 3.696782512213328*^9}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\[OpenCurlyDoubleQuote]Basis\[CloseCurlyDoubleQuote] change for the \
contribution to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Section",
 CellChangeTimes->{{3.69678269820364*^9, 3.696782721966197*^9}, {
  3.696792183766859*^9, 3.6967921872284603`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     OverscriptBox["T", "^"], "i"], "\[Mu]\[Nu]\[Lambda]\[Sigma]"], 
   TraditionalForm]]],
 " structures and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[CapitalPi]", "^"], "i"], TraditionalForm]]],
 " functions"
}], "Subsection",
 CellChangeTimes->{{3.6967916456221247`*^9, 3.696791662986175*^9}, {
  3.696804953747903*^9, 3.696804961446288*^9}}],

Cell[TextData[{
 "This defines the transformation to the ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[CapitalPi]", "^"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " functions, Eqs. (2.12) and (2.48):"
}], "Text",
 CellChangeTimes->{{3.696791135620061*^9, 3.696791162657713*^9}, {
  3.6967912098886433`*^9, 3.696791231679028*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tTrafoInv", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "47"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "2", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "42"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "43"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "19"}], "}"}], "\[Rule]", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "20"}], "}"}], "\[Rule]", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "31"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SP", "[", 
            RowBox[{
             RowBox[{"q", "[", "1", "]"}], ",", 
             RowBox[{"q", "[", "3", "]"}]}], "]"}], "*", 
           RowBox[{"SP", "[", 
            RowBox[{
             RowBox[{"q", "[", "2", "]"}], ",", 
             RowBox[{"q", "[", "3", "]"}]}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "42"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "43"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "5"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "21"}], "}"}], "\[Rule]", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "2", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "22"}], "}"}], "\[Rule]", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "33"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SP", "[", 
            RowBox[{
             RowBox[{"q", "[", "1", "]"}], ",", 
             RowBox[{"q", "[", "2", "]"}]}], "]"}], "*", 
           RowBox[{"SP", "[", 
            RowBox[{
             RowBox[{"q", "[", "2", "]"}], ",", 
             RowBox[{"q", "[", "3", "]"}]}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "43"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "47"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "2", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "6"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "25"}], "}"}], "\[Rule]", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "2", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "26"}], "}"}], "\[Rule]", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "34"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SP", "[", 
            RowBox[{
             RowBox[{"q", "[", "1", "]"}], ",", 
             RowBox[{"q", "[", "2", "]"}]}], "]"}], "*", 
           RowBox[{"SP", "[", 
            RowBox[{
             RowBox[{"q", "[", "1", "]"}], ",", 
             RowBox[{"q", "[", "3", "]"}]}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "42"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"6", ",", "47"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "2", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "7"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "19"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "31"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "8"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "20"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"8", ",", "31"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "9"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "22"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"9", ",", "33"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "2", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "10"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "21"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "33"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "11"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "42"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "43"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"11", ",", "47"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"12", ",", "12"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "13"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "26"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"13", ",", "34"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "2", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "14"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "25"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"14", ",", "34"}], "}"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"15", ",", "15"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "16"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "42"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "43"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"16", ",", "47"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "17"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "42"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "43"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"17", ",", "47"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"18", ",", "18"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"19", ",", "19"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"20", ",", "20"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"21", ",", "21"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"22", ",", "22"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"23", ",", "23"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"24", ",", "24"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"25", ",", "25"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"26", ",", "26"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"27", ",", "27"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"28", ",", "28"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"29", ",", "29"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "30"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"31", ",", "31"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", "32"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"33", ",", "33"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"34", ",", "34"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"35", ",", "35"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"36", ",", "36"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"37", ",", "37"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"38", ",", "38"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"39", ",", "39"}], "}"}], "\[Rule]", 
        RowBox[{"1", "/", "3"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"39", ",", "40"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"39", ",", "46"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"40", ",", "39"}], "}"}], "\[Rule]", 
        RowBox[{"1", "/", "3"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"40", ",", "40"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"41", ",", "41"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"42", ",", "42"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"43", ",", "43"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"44", ",", "44"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"45", ",", "45"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"46", ",", "39"}], "}"}], "\[Rule]", 
        RowBox[{"1", "/", "3"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"46", ",", "46"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"47", ",", "47"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"48", ",", "48"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"49", ",", "49"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"50", ",", "43"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"50", ",", "47"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"50", ",", "50"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"51", ",", "42"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"51", ",", "47"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"51", ",", "51"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"52", ",", "52"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"53", ",", "53"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"54", ",", "42"}], "}"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"54", ",", "43"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"54", ",", "54"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"_", ",", "_"}], "}"}], "\[Rule]", "0"}]}], "}"}], "//", 
     "SparseArray"}], "//", "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696791060865333*^9, 3.6967910723799334`*^9}, {
  3.696791111220663*^9, 3.696791113409607*^9}, {3.696791347970553*^9, 
  3.696791373103949*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tTrafo", "=", 
   RowBox[{"tTrafoInv", "//", "Inverse"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6967911162052517`*^9, 3.696791129887388*^9}}],

Cell[TextData[{
 "The 54 structures ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["T", "^"], "\[Mu]\[Nu]\[Lambda]\[Sigma]"], 
   TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.69679160631215*^9, 3.696791633533667*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"THatStruc", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"TStruc", ".", "tTrafoInv"}], ")"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.696791236777238*^9, 3.696791254604724*^9}, {
  3.696791389547751*^9, 3.696791442062477*^9}, {3.696804650259644*^9, 
  3.696804653627146*^9}}],

Cell[TextData[{
 "The 54 ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[CapitalPi]", "^"], TraditionalForm]]],
 " functions:"
}], "Text",
 CellChangeTimes->{{3.696791517650113*^9, 3.696791585711385*^9}, 
   3.696792090385335*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPi]hatFunc", "=", 
  RowBox[{"tTrafo", ".", "\[CapitalPi]Func"}]}]], "Input",
 CellChangeTimes->{{3.6967912767106867`*^9, 3.696791312789838*^9}, {
  3.6967914604972486`*^9, 3.6967914787879744`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "1", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "47", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "2", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "42", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "3", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "43", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "4", ")"}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "19", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "20", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "31", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "42", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "43", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "5", ")"}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "21", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "22", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "33", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "43", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "47", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "6", ")"}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "25", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "26", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "34", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "42", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "47", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "7", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "19", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "31", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "8", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "20", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "31", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "9", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "22", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "33", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "10", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "21", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "33", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "11", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}]}], ",", 
    RowBox[{"\[CapitalPi]", "(", "12", ")"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "13", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "26", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "34", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "14", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "25", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "34", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{"\[CapitalPi]", "(", "15", ")"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "16", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "17", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}]}], ",", 
    RowBox[{"\[CapitalPi]", "(", "18", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "19", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "20", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "21", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "22", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "23", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "24", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "25", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "26", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "27", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "28", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "29", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "30", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "31", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "32", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "33", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "34", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "35", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "36", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "37", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "38", ")"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "39", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "40", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "46", ")"}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[CapitalPi]", "(", "39", ")"}], "3"]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"\[CapitalPi]", "(", "40", ")"}]}], "3"], "-", 
     FractionBox[
      RowBox[{"\[CapitalPi]", "(", "46", ")"}], "3"]}], ",", 
    RowBox[{"\[CapitalPi]", "(", "41", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "42", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "43", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "44", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "45", ")"}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[CapitalPi]", "(", "39", ")"}], "3"]}], "-", 
     FractionBox[
      RowBox[{"\[CapitalPi]", "(", "40", ")"}], "3"], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"\[CapitalPi]", "(", "46", ")"}]}], "3"]}], ",", 
    RowBox[{"\[CapitalPi]", "(", "47", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "48", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "49", ")"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "50", ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "51", ")"}]}], ",", 
    RowBox[{"\[CapitalPi]", "(", "52", ")"}], ",", 
    RowBox[{"\[CapitalPi]", "(", "53", ")"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "54", ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.696791282834392*^9, 3.696791313529183*^9, 
  3.696791462633697*^9, 3.6967915112477407`*^9, 3.696804667281034*^9, 
  3.6968162223666363`*^9, 3.69685708083978*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Check the contribution to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.6967916724391613`*^9, 3.6967916791305523`*^9}, {
  3.696792156736874*^9, 3.696792162061447*^9}}],

Cell[TextData[{
 "Take the derivative with respect to ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["q", "4", "\[Rho]"], TraditionalForm]]],
 " (evaluation takes a few seconds):"
}], "Text",
 CellChangeTimes->{{3.6967917910026293`*^9, 3.696791821430805*^9}, 
   3.6967918861692944`*^9, {3.696804745804255*^9, 3.6968047738061934`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"divergGM2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FourDivergence", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"THatStruc", "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"q", "[", "3", "]"}], "\[Rule]", 
                RowBox[{
                 RowBox[{"q", "[", "4", "]"}], "-", 
                 RowBox[{"q", "[", "1", "]"}], "-", 
                 RowBox[{"q", "[", "2", "]"}]}]}], "}"}]}], "//", 
             "ScalarProductExpand"}], ",", 
            RowBox[{"FV", "[", 
             RowBox[{
              RowBox[{"q", "[", "4", "]"}], ",", "\[Rho]"}], "]"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q", "[", "4", "]"}], "\[Rule]", "0"}], "}"}]}], "//", 
         "Contract"}], "//", "ScalarProductExpand"}], "//", "FCE"}], "//", 
      "FullSimplify"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"SP", "[", 
        RowBox[{"q", "[", "1", "]"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "1", "]"}], ",", 
           RowBox[{"q", "[", "2", "]"}]}], "]"}]}], "-", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "1", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"SP", "[", 
        RowBox[{"q", "[", "2", "]"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"SP", "[", 
          RowBox[{
           RowBox[{"q", "[", "2", "]"}], ",", 
           RowBox[{"q", "[", "1", "]"}]}], "]"}]}], "-", 
        RowBox[{"SP", "[", 
         RowBox[{
          RowBox[{"q", "[", "2", "]"}], ",", 
          RowBox[{"q", "[", "3", "]"}]}], "]"}]}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.61009305974507*^9, 3.610093138042838*^9}, 
   3.6100931969915524`*^9, {3.610093598187105*^9, 3.6100936239929*^9}, {
   3.6120186141709013`*^9, 3.6120186308218737`*^9}, {3.612018661974038*^9, 
   3.61201867890631*^9}, {3.6120192116270437`*^9, 3.6120192146747704`*^9}, {
   3.655199812021041*^9, 3.65519989218699*^9}, {3.663069164486907*^9, 
   3.66306918845125*^9}, {3.696791709377186*^9, 3.696791767245879*^9}, {
   3.696791842253159*^9, 3.696791854190176*^9}, {3.696791940497467*^9, 
   3.696791941694757*^9}, {3.696804707761076*^9, 3.6968047119579697`*^9}}],

Cell[TextData[{
 "The following ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     OverscriptBox["T", "^"], "i"], "\[Mu]\[Nu]\[Lambda]\[Sigma]"], 
   TraditionalForm]]],
 " structures do not contribute to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], TraditionalForm]]],
 ", see Eq. (2.14):"
}], "Text",
 CellChangeTimes->{{3.696791955614546*^9, 3.696792010288598*^9}, {
   3.696804838733086*^9, 3.696804843892864*^9}, 3.696804949173624*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vanishingDivGM2", "=", 
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{"divergGM2", ",", "0"}], "]"}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.612172631276697*^9, 3.612172643092732*^9}, {
   3.655024727423524*^9, 3.6550247276729307`*^9}, {3.6551016873525133`*^9, 
   3.655101687544462*^9}, {3.696791872324614*^9, 3.696791876263124*^9}, {
   3.696791911250371*^9, 3.696791948137314*^9}, 3.6968047389095783`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "12", ",", "15", ",", "18", ",", "19", ",", "20", ",", "21", ",", "22", 
    ",", "23", ",", "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", 
    "29", ",", "30", ",", "31", ",", "32", ",", "33", ",", "34", ",", "35", 
    ",", "36", ",", "37", ",", "38", ",", "40", ",", "41", ",", "42", ",", 
    "43", ",", "44", ",", "45", ",", "46", ",", "47", ",", "48", ",", "49", 
    ",", "52", ",", "53"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.612172619796336*^9, 3.612172643402183*^9}, 
   3.612173392859434*^9, 3.612173490181574*^9, 3.612254935811509*^9, 
   3.6122550330164824`*^9, 3.612602951769095*^9, 3.616399342707822*^9, 
   3.6322212116777763`*^9, 3.6428236838128633`*^9, 3.642941558947435*^9, 
   3.643090700084114*^9, 3.6544196980278482`*^9, 3.654599926337298*^9, 
   3.654604775264926*^9, 3.654950004483954*^9, 3.655021445530216*^9, 
   3.655024729244135*^9, 3.6550457165901623`*^9, 3.655046193495863*^9, 
   3.6551016884474382`*^9, 3.655119072319745*^9, 3.655121693913059*^9, 
   3.655121980763569*^9, 3.6551220692556*^9, 3.655126731550521*^9, 
   3.655128927771202*^9, 3.655143081013114*^9, 3.65519999931846*^9, 
   3.655207991588924*^9, 3.6554652265606327`*^9, 3.6554657673608627`*^9, 
   3.655465966223871*^9, 3.655481984468968*^9, 3.655538899432828*^9, 
   3.655616963079192*^9, 3.655633753099313*^9, 3.6556648011078053`*^9, 
   3.6557222130307493`*^9, 3.655812943934309*^9, 3.656071815163061*^9, 
   3.6565086659610233`*^9, 3.656781690251965*^9, 3.656930032160677*^9, 
   3.657529768059146*^9, 3.657621429276726*^9, 3.657870615721612*^9, 
   3.6578941509104967`*^9, 3.657894306188393*^9, 3.657913948043201*^9, 
   3.65799276252509*^9, 3.658055500987894*^9, 3.6580581968179693`*^9, 
   3.663069240066409*^9, 3.663400403166539*^9, 3.6636755520307837`*^9, 
   3.6647033287884073`*^9, 3.668500812793041*^9, 3.669983519653652*^9, 
   3.669983681985599*^9, 3.670057646985981*^9, 3.670226309635133*^9, 
   3.670757850008381*^9, 3.670916844480744*^9, 3.6709321617706223`*^9, 
   3.671175940902444*^9, 3.671770184056641*^9, 3.671961858977584*^9, 
   3.672138296022853*^9, 3.672308847276112*^9, 3.672350280772285*^9, 
   3.672476122976943*^9, 3.672645646253434*^9, 3.673076205492042*^9, 
   3.67428674347548*^9, 3.674807619831072*^9, 3.675086990331349*^9, 
   3.6821557990432997`*^9, 3.682457538267231*^9, 3.683279865408662*^9, 
   3.683287147566394*^9, 3.683292158578884*^9, 3.6833569593506413`*^9, 
   3.6833891237604523`*^9, 3.684593293896806*^9, 3.684666512949339*^9, 
   3.684739183542472*^9, 3.684819560973529*^9, 3.686304318662369*^9, 
   3.686482936413432*^9, 3.6876708194820347`*^9, 3.688284482608778*^9, 
   3.688303605949625*^9, 3.6888847621667337`*^9, 3.689589115594886*^9, 
   3.690019998308343*^9, 3.690020230066893*^9, 3.695089689738014*^9, 
   3.696782805654016*^9, {3.696791905709589*^9, 3.6967919280179443`*^9}, 
   3.696792013623666*^9, 3.696804785068684*^9, 3.696816262633197*^9, 
   3.69685711509769*^9}]
}, Open  ]],

Cell[TextData[{
 "The following ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox[
     OverscriptBox["T", "^"], "i"], "\[Mu]\[Nu]\[Lambda]\[Sigma]"], 
   TraditionalForm]]],
 " structures contribute to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], TraditionalForm]]],
 ", see Eq. (2,13):"
}], "Text",
 CellChangeTimes->{{3.69679202575413*^9, 3.6967920293593493`*^9}, {
  3.6968048234159193`*^9, 3.696804829054887*^9}, {3.696804917720561*^9, 
  3.6968049421256943`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nonVanishingDivGM2", "=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", "54"}], "]"}], ",", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"vanishingDivGM2", ",", "#"}], "]"}]}], "&"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.612023055185129*^9, 3.612023080421677*^9}, {
  3.654602539346974*^9, 3.654602541866582*^9}, {3.655024827529729*^9, 
  3.6550248311855717`*^9}, {3.655101756799797*^9, 3.6551017721468563`*^9}, {
  3.657913966925253*^9, 3.657913967854403*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", 
    ",", "9", ",", "10", ",", "11", ",", "13", ",", "14", ",", "16", ",", 
    "17", ",", "39", ",", "50", ",", "51", ",", "54"}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->CompressedData["
1:eJwV0X0sFHAYB/ATOoqdM0wywyWy1Y3k7bzcE7q8zblFXvN2Xk5/GEftcMhL
JmmIK5fmmElj7ZrILr1YsXkthMO001LnfhLTi9ZYz/3x7LM9e7bn2fexS83h
petQKBQ+VuCsu0Pahgb2SiIDSzQaeEDb332xowHVWGbZBo0A9ayVt7k1gYhY
hsj+BAF2QgU1AbV/SFvuRE3Vo81sbwKdBn3mEtSCp15vQX/Obh9IUanxXFMA
i0BxQ7IwAz1U72GZhT7ZF0fmoUlOIbVa3SY+Pa5DHatqrCWo5Pt42j20obSr
Wqu+ZX+j1jAv8VIL6tkRvSlFzY45z7ej6skg2Ut0p+fvzWF0f2XUzt+HgOvF
X3ytzm9nxFrfJUq4HNTWqcAqDQ2cFHjWoPXLzlcbUKU0rFmGfrvQ3TqE2nTp
adSovGKTm+lLYMWA0+bjh3fKI34MoyJ9oytH/AlYXTI8x2QToJRP/Y5H+S75
nfNo++K67Rrq2dfvplUZbDetQeNv8Th0wP0q1QYTrQmUebug+W5V1DchBJpi
sxQpoQRG1nXN1OiQ4P3majgBP0HrKesoAieFfxjblwmcbxv01MoQrEWZxRA4
KBqQZ6BnPIJY2bGYFzSuPkcFo+KY16hiUZbsHkegJVe3JiaeAK071XYAfTSt
xzFKIFDIJnVJaMaH42NCdICVwnqKViVN6OglEqik9/kuoF/nd3gOyfjvpeJu
RgrOKafpvShl7HOHYw72DUP3FOgWnVkalkvAgJ9vzEUHquZLeahJwBYjD40z
KVbeQC0kr2amhATSP9o27qDPbu8am+cTuM9mhPugfMESh36dwPgdWmkW+uV0
XmWvCP8fHOWkLCTAVQyXrKEmiZyA/SICKQEFzCgxgXL9ybuOJQSi40bkWpOp
Xrpz1QSy3QYVxrWY17+jPqZomarnmiXKFC2Y2KCiw+m6ruh/+nOEBA==
  "]]
}, Open  ]],

Cell[TextData[{
 "These are the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[CapitalPi]", "^"], "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " functions given in Eqs. (2.15), (2.16):"
}], "Text",
 CellChangeTimes->{{3.696792096968395*^9, 3.696792123111306*^9}, {
  3.696804899413678*^9, 3.696804911681555*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPi]hatFunc", "[", 
  RowBox[{"[", "nonVanishingDivGM2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.696792049692361*^9, 3.696792060497797*^9}, {
  3.696792138618929*^9, 3.69679213990338*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "1", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "47", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "2", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "42", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "3", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "43", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "4", ")"}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "19", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "20", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "31", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "42", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "43", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "5", ")"}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "21", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "22", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "33", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "43", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "47", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "6", ")"}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "25", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "-", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "26", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "34", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "42", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "47", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "7", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "19", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "31", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "8", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "20", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "31", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "9", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "22", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "33", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "10", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "21", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "33", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "11", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "13", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "26", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "34", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "2", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "14", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "25", ")"}], "+", 
     RowBox[{
      RowBox[{"\[CapitalPi]", "(", "34", ")"}], " ", 
      FormBox[
       RowBox[{
        FormBox[
         RowBox[{"q", "(", "1", ")"}],
         TraditionalForm], "\[CenterDot]", 
        FormBox[
         RowBox[{"q", "(", "3", ")"}],
         TraditionalForm]}],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "16", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "17", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "39", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "40", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "46", ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "50", ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "47", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "51", ")"}]}], ",", 
    RowBox[{
     RowBox[{"\[CapitalPi]", "(", "42", ")"}], "-", 
     RowBox[{"\[CapitalPi]", "(", "43", ")"}], "+", 
     RowBox[{"\[CapitalPi]", "(", "54", ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.6967920547836027`*^9, 3.6967920610151787`*^9}, 
   3.696792140665124*^9, 3.696804878121249*^9, 3.696816262807631*^9, 
   3.696857115289423*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Singly-on-shell basis used for the two-pion dispersion relations\
\>", "Section",
 CellChangeTimes->{{3.696782623060199*^9, 3.696782649554372*^9}}],

Cell[CellGroupData[{

Cell["Fixed-t kinematics", "Subsection",
 CellChangeTimes->{{3.6967948717030907`*^9, 3.696794877620384*^9}}],

Cell[TextData[{
 "Switch to fixed-t kinematics. Instead of (FeynCalc) scalar products, we now \
use the following invariants:\ns, q12 := ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["q", "1", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", q22 := ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["q", "2", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", q32 := ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["q", "3", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.6967937308629913`*^9, 3.696793824065468*^9}, {
  3.696794857998519*^9, 3.696794858873658*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fixedTKinematics", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "/.", 
    RowBox[{"{", 
     RowBox[{"u", "\[Rule]", 
      RowBox[{
      "q12", "+", "q22", "+", "q32", "+", "q42", "-", "s", "-", "t"}]}], 
     "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", "q22"}], ",", 
     RowBox[{"q42", "\[Rule]", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.696794561819304*^9, 3.696794601456875*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[CapitalPi]", "\[Vee]"], "i"], TraditionalForm]]],
 " functions"
}], "Subsection",
 CellChangeTimes->{{3.696793928238668*^9, 3.696793948240264*^9}, {
  3.696804996459066*^9, 3.696805006646757*^9}}],

Cell[TextData[{
 "This matrix gives the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[CapitalPi]", "\[Vee]"], "i"], TraditionalForm]]],
 " functions in terms of the BTT functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalPi]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.696805045506852*^9, 3.696805066729985*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PicheckTrafo", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.696805018102154*^9, 3.6968050209842*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"27", ",", "54"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.696805021617737*^9, 3.6968163656132927`*^9, 
  3.696857115349774*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]checkFunc", "=", 
   RowBox[{"PicheckTrafo", ".", "\[CapitalPi]Func"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696794672468624*^9, 3.6967946886647577`*^9}}],

Cell["\<\
The denominators lead to kinematic singularities, which, however, do not \
depend on s, but only on the virtualities. As explained in the paper, they \
are fictitious and can be subtracted (the residues vanish due to sum rules). \
See discussion around Eq. (2.66).\
\>", "Text",
 CellChangeTimes->{{3.6967941522441607`*^9, 3.696794270589758*^9}, {
  3.696805152349859*^9, 3.696805165984668*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PicheckTrafo", "//", "Factor"}], "//", "Denominator"}], "//",
        "Flatten"}], "//", "Union"}], "//", "FullSimplify"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lam", "[", 
        RowBox[{"q12", ",", "q22", ",", "q32"}], "]"}], "//", "Simplify"}], 
      ")"}], "\[Rule]", "lam123"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"List", "\[Rule]", "PolynomialLCM"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.696794043935609*^9, 3.6967941414666967`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"4", " ", "lam123", " ", 
   RowBox[{"(", 
    RowBox[{"q12", "+", "q32"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.696794048408478*^9, 3.696794086043757*^9}, {
   3.6967941162417297`*^9, 3.6967941423065968`*^9}, 3.6968163658761797`*^9, 
   3.696857115585125*^9}]
}, Open  ]],

Cell[TextData[{
 "Verify that the input for the master formula is reproduced for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "\[Rule]", 
    SubsuperscriptBox["q", "3", "2"]}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.696794299519504*^9, 3.6967943376338367`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPi]checkFunc", "[", 
        RowBox[{"[", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", "19"}], "]"}], "]"}], "]"}], "-", 
       RowBox[{"\[CapitalPi]hatFunc", "[", 
        RowBox[{"[", "nonVanishingDivGM2", "]"}], "]"}]}], "/.", 
      "scalarProdRepl"}], "//", "fixedTKinematics"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"s", "\[Rule]", "q32"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.696794014580577*^9, 3.6967940227880363`*^9}, {
  3.696794293751287*^9, 3.6967942957598553`*^9}, {3.696794342627894*^9, 
  3.696794371291834*^9}, {3.6967945460142612`*^9, 3.696794553982861*^9}, {
  3.696794608933708*^9, 3.6967946436228733`*^9}, {3.696794693440299*^9, 
  3.696794695647895*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.6967940245145063`*^9, 3.696794296135704*^9, {3.696794348510639*^9, 
   3.6967943720392447`*^9}, 3.69679454844033*^9, {3.696794614074984*^9, 
   3.696794645738887*^9}, 3.6967947020939693`*^9, 3.6968163659370613`*^9, 
   3.696857115623116*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basis change to helicity amplitudes", "Section",
 CellChangeTimes->{{3.6967922404860687`*^9, 3.6967922473640547`*^9}}],

Cell[CellGroupData[{

Cell["41 off-shell vs. 27 singly-on-shell helicity amplitudes", "Subsection",
 CellChangeTimes->{{3.6967948912756157`*^9, 3.696794894452186*^9}, {
  3.696796570232574*^9, 3.6967966170473537`*^9}}],

Cell[TextData[{
 "This matrix gives the 41 rescaled off-shell helicity amplitudes ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["H", "_"], "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in terms of the 54 BTT functions, defined in Eq. (2.76). It can be \
obtained by contracting the polarization vectors with the BTT Lorentz \
structures."
}], "Text",
 CellChangeTimes->{{3.696796628001128*^9, 3.6967966450799026`*^9}, {
  3.696796907178491*^9, 3.696796923267911*^9}, {3.696800535047291*^9, 
  3.696800579188673*^9}, {3.6968052115409603`*^9, 3.6968052122995377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HelicityAmpsFixedT", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.6967965619717703`*^9, 3.696796566659391*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"41", ",", "54"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6967965670323353`*^9, 3.696816373135806*^9}]
}, Open  ]],

Cell["\<\
Restrict the set to the 27 singly-on-shell helicity amplitudes. See Eq. \
(2.85) for our \[OpenCurlyDoubleQuote]canonical\[CloseCurlyDoubleQuote] \
ordering:\
\>", "Text",
 CellChangeTimes->{{3.6967966523272467`*^9, 3.696796662991276*^9}, {
  3.6968052228882*^9, 3.696805229718409*^9}, {3.6968316227707443`*^9, 
  3.696831657865745*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"onShellHelAmpIndices", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "6", ",", "7", ",", "9", ",", "10", ",", 
     "12", ",", "13", ",", "15", ",", "16", ",", "18", ",", "19", ",", "21", 
     ",", "22", ",", "24", ",", "25", ",", "27", ",", "28", ",", "30", ",", 
     "31", ",", "33", ",", "34", ",", "36", ",", "37", ",", "39", ",", "40"}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.6967965963803577`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HelicityAmpsOnShell", "=", 
   RowBox[{"HelicityAmpsFixedT", "[", 
    RowBox[{"[", "onShellHelAmpIndices", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696796666728499*^9, 3.6967966745031*^9}, 
   3.696805245855597*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HelicityAmpsOnShell", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.696796676987582*^9, 3.6967966782144136`*^9}, 
   3.696805252623242*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"27", ",", "54"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.69679667855237*^9, 3.6968052536549683`*^9, 
  3.696816373225071*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Express the helicity amplitudes in terms of the 27 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[CapitalPi]", "\[Vee]"], "i"], TraditionalForm]]],
 " functions"
}], "Subsection",
 CellChangeTimes->{{3.686308566108014*^9, 3.6863085901328707`*^9}, {
  3.6968002095686502`*^9, 3.6968002193711157`*^9}, {3.696805523900133*^9, 
  3.69680553364681*^9}}],

Cell["\<\
This matrix transforms the helicity amplitudes according to the recipe by \
Martin & Spearman, Ref. [62]. The resulting amplitudes have no square-root \
singularities and are used here as an intermediate step:\
\>", "Text",
 CellChangeTimes->{{3.696802640357188*^9, 3.696802680943083*^9}, {
  3.696802783293885*^9, 3.69680279047565*^9}, {3.6968028759457827`*^9, 
  3.6968029081025133`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trafoNoKinSing", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.696802633852759*^9, 3.69680263543618*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"27", ",", "27"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.696802635829301*^9, 3.696816378318359*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"trafoNoKinSingInv", "=", 
   RowBox[{"trafoNoKinSing", "//", "Inverse"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696799713326399*^9, 3.696799716589555*^9}}],

Cell["\<\
These are the transformed (Martin-Spearman) amplitudes in terms of the 54 BTT \
functions:\
\>", "Text",
 CellChangeTimes->{{3.6968029398844624`*^9, 3.696802975043487*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HelicityAmpsOnShellNoKinSing", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.696802963863204*^9, 3.696802965176723*^9}, 
   3.6968052781539183`*^9, 3.6968053572318277`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"27", ",", "54"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6968029655256853`*^9, 3.696805358093646*^9, 
  3.696805400270211*^9, 3.696816378433323*^9}]
}, Open  ]],

Cell[TextData[{
 "The following matrix gives the Martin-Spearman amplitudes in terms of the \
27 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[CapitalPi]", "\[Vee]"], "i"], TraditionalForm]]],
 " functions:"
}], "Text",
 CellChangeTimes->{{3.6968030306745453`*^9, 3.696803083637217*^9}, 
   3.696805541525576*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"helAmpsNoKinSingToPicheckTrafo", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.696803077981159*^9, 3.6968030795537243`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"27", ",", "27"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6968030798773603`*^9, 3.696805408600843*^9, 
  3.696816378496731*^9}]
}, Open  ]],

Cell[TextData[{
 "Hence, we find the relation between helicity amplitudes and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[CapitalPi]", "\[Vee]"], "i"], TraditionalForm]]],
 " functions: this is the matrix \[Eta] in Eq. (F.14):"
}], "Text",
 CellChangeTimes->{{3.6968031030144663`*^9, 3.696803106246159*^9}, {
   3.696803163552287*^9, 3.696803199598627*^9}, {3.696803286476932*^9, 
   3.696803298412003*^9}, {3.696805421077009*^9, 3.696805421797975*^9}, 
   3.69680554453281*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"etaMatrix", "=", 
   RowBox[{"trafoNoKinSingInv", ".", "helAmpsNoKinSingToPicheckTrafo"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6968032550001574`*^9, 3.696803258656847*^9}}],

Cell["Verify this relation (evaluation takes a couple of minutes):", "Text",
 CellChangeTimes->{{3.696803275485085*^9, 3.696803279932632*^9}, {
  3.696803421202837*^9, 3.696803433015472*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", ">", "0"}], ",", 
     RowBox[{"q12", "<", "0"}], ",", 
     RowBox[{"q22", "<", "0"}], ",", 
     RowBox[{"q32", "<", "0"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"etaMatrix", ".", "PicheckTrafo"}], "-", 
         "HelicityAmpsOnShell"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{"sqrtlam12", "\[Rule]", 
         SqrtBox[
          RowBox[{"lam", "[", 
           RowBox[{"s", ",", "q12", ",", "q22"}], "]"}]]}], "}"}]}], "//", 
      "Simplify"}], "//", "Flatten"}], "//", "Union"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696799492067545*^9, 3.696799550566636*^9}, {
   3.696799721439604*^9, 3.696799782958436*^9}, 3.696803263922201*^9, 
   3.6968054403636913`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "0", "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.696799493925951*^9, 3.696799498067193*^9}, {
   3.696799540639369*^9, 3.696799565950165*^9}, {3.696799749164312*^9, 
   3.696799770445662*^9}, 3.696799933318232*^9, 3.696803421143594*^9, 
   3.696805595388967*^9, 3.696816520993061*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Inverse relation: the coefficient matrix ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    SubscriptBox["c", "ij"], "v"], TraditionalForm]]],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.6968002350136957`*^9, 3.6968002561519947`*^9}, {
  3.696800362461961*^9, 3.6968004010987167`*^9}}],

Cell["\<\
This is the central result of Sect. 2.5: the inversion of the above matrix \
\[Eta], which is the hard part of the calculation. The derivation is sketched \
in App. F. Here we simply provide the result:\
\>", "Text",
 CellChangeTimes->{{3.696805608785231*^9, 3.696805665605917*^9}, {
  3.696831676868321*^9, 3.696831876695503*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ccheck", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.6968004888592176`*^9, 3.696800491543441*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"27", ",", "27"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6968004918607817`*^9, 3.696816553976663*^9}]
}, Open  ]],

Cell["Verify numerically that this is the inverse (fast):", "Text",
 CellChangeTimes->{{3.696803331300386*^9, 3.696803337762165*^9}, {
  3.696803452710487*^9, 3.696803453807169*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "=", "12.1234"}], ",", 
     RowBox[{"q12", "=", 
      RowBox[{"-", "1.1"}]}], ",", 
     RowBox[{"q22", "=", 
      RowBox[{"-", "2.22"}]}], ",", 
     RowBox[{"q32", "=", 
      RowBox[{"-", "3.333"}]}]}], "}"}], ",", 
   RowBox[{"Round", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ccheck", ".", "etaMatrix"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"lam123", "\[Rule]", 
         RowBox[{"lam", "[", 
          RowBox[{"q12", ",", "q22", ",", "q32"}], "]"}]}], ",", 
        RowBox[{"sqrtlam12", "\[Rule]", 
         SqrtBox[
          RowBox[{"lam", "[", 
           RowBox[{"s", ",", "q12", ",", "q22"}], "]"}]]}], ",", 
        RowBox[{"sqrtQ22", "\[Rule]", 
         SqrtBox[
          RowBox[{"-", "q22"}]]}]}], "}"}]}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6968005918996267`*^9, {3.696800634783965*^9, 3.696800715174209*^9}, {
   3.6968007488668547`*^9, 3.696800758255068*^9}, {3.6968033141747704`*^9, 
   3.696803315289137*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.696800639507506*^9, 3.696800641909328*^9}, {
   3.696800675583317*^9, 3.6968007184755783`*^9}, 3.69680076004957*^9, 
   3.6968008373027887`*^9, 3.69680344865548*^9, 3.696805674231427*^9, 
   3.6968165563536377`*^9}]
}, Open  ]],

Cell["\<\
Analytical verification\[LongDash]take again the Martin-Spearman set as an \
intermediate step:\
\>", "Text",
 CellChangeTimes->{{3.696803362674111*^9, 3.696803388273465*^9}, {
  3.69681888258783*^9, 3.696818962548512*^9}, {3.696820815821528*^9, 
  3.6968208361458473`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ccheckMS", "=", 
   RowBox[{"ccheck", ".", "trafoNoKinSingInv"}]}], ";", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ccheckMS", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q12", "<", "0"}], ",", 
            RowBox[{"q22", "<", "0"}], ",", 
            RowBox[{"q32", "<", "0"}], ",", 
            RowBox[{"s", ">", "0"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"ccheckMS", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"sqrtQ22", "\[Rule]", 
               SqrtBox[
                RowBox[{"-", "q22"}]]}], ",", 
              RowBox[{"lam123", "\[Rule]", 
               RowBox[{"lam", "[", 
                RowBox[{"q12", ",", "q22", ",", "q32"}], "]"}]}], ",", 
              RowBox[{"sqrtlam12", "\[Rule]", 
               SqrtBox[
                RowBox[{"lam", "[", 
                 RowBox[{"s", ",", "q12", ",", "q22"}], "]"}]]}]}], "}"}]}], "//",
            "Simplify"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "27"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "27"}], "}"}]}], "]"}]}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.696800919703142*^9, 3.6968009921852617`*^9}, {
  3.696801046097278*^9, 3.6968010461555758`*^9}, {3.696801159741158*^9, 
  3.696801217451881*^9}}],

Cell["The following should be the unit matrix:", "Text",
 CellChangeTimes->{{3.696805700913274*^9, 3.696805718713481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"testUnity", "=", 
   RowBox[{
    RowBox[{"ccheckMS", ".", "helAmpsNoKinSingToPicheckTrafo"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q12", "\[Rule]", 
       RowBox[{"-", "Q12"}]}], ",", 
      RowBox[{"q22", "\[Rule]", 
       RowBox[{"-", "Q22"}]}], ",", 
      RowBox[{"q32", "\[Rule]", 
       RowBox[{"-", "Q32"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696801472775661*^9, 3.696801478181744*^9}, 
   3.6968168169778557`*^9}],

Cell["Use parallelization to speed up calculation:", "Text",
 CellChangeTimes->{{3.6968025078279657`*^9, 3.696802511595615*^9}, {
   3.696803405633359*^9, 3.69680340979983*^9}, {3.6968057310752773`*^9, 
   3.6968057371604347`*^9}, {3.696807378364249*^9, 3.6968074197599382`*^9}, {
   3.696807460451977*^9, 3.696807467769709*^9}, {3.696807769668098*^9, 
   3.696807790199236*^9}, 3.69680864353647*^9, {3.696820852445011*^9, 
   3.6968208747857847`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"resultMatr", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"\"\<?\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "27"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetSharedVariable", "[", "resultMatr", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetSharedVariable", "[", "counter", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counter", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.696809405523798*^9, 3.696809446230444*^9}}],

Cell["Watch The Matrix while it is being computed...", "Text",
 CellChangeTimes->{{3.6968175317544413`*^9, 3.696817595525115*^9}, {
  3.6968185707818317`*^9, 3.696818572482423*^9}}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Assuming", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Q12", ">", "0"}], ",", 
          RowBox[{"Q22", ">", "0"}], ",", 
          RowBox[{"Q32", ">", "0"}], ",", 
          RowBox[{"s", ">", "0"}], ",", 
          RowBox[{"sqrtlam12", ">", "0"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"counter", "++"}], ";", 
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"testUnity", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"lam", "[", 
                    RowBox[{"s", ",", "q12", ",", "q22"}], "]"}], "//", 
                   "Simplify"}], ")"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"q12", "\[Rule]", 
                    RowBox[{"-", "Q12"}]}], ",", 
                   RowBox[{"q22", "\[Rule]", 
                    RowBox[{"-", "Q22"}]}]}], "}"}]}], ")"}], "\[Rule]", 
               RowBox[{"sqrtlam12", "^", "2"}]}], "}"}]}], "//", "Refine"}], "//",
            "Factor"}]}], ";", 
         RowBox[{"num", "=", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tmp", "//", "Numerator"}], "//", "Expand"}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"sqrtlam12", "^", "n_"}], "\[RuleDelayed]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"EvenQ", "[", "n", "]"}], ",", 
                 RowBox[{
                  RowBox[{"lam", "[", 
                   RowBox[{"s", ",", 
                    RowBox[{"-", "Q12"}], ",", 
                    RowBox[{"-", "Q22"}]}], "]"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"n", "/", "2"}], ")"}]}], ",", 
                 RowBox[{"sqrtlam12", "*", 
                  RowBox[{
                   RowBox[{"lam", "[", 
                    RowBox[{"s", ",", 
                    RowBox[{"-", "Q12"}], ",", 
                    RowBox[{"-", "Q22"}]}], "]"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]}]}]}], 
                "]"}]}], "}"}]}], ",", "sqrtlam12", ",", "Simplify"}], 
           "]"}]}], ";", 
         RowBox[{"den", "=", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tmp", "//", "Denominator"}], "//", "Expand"}], ")"}], 
             "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"sqrtlam12", "^", "n_"}], "\[RuleDelayed]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"EvenQ", "[", "n", "]"}], ",", 
                 RowBox[{
                  RowBox[{"lam", "[", 
                   RowBox[{"s", ",", 
                    RowBox[{"-", "Q12"}], ",", 
                    RowBox[{"-", "Q22"}]}], "]"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"n", "/", "2"}], ")"}]}], ",", 
                 RowBox[{"sqrtlam12", "*", 
                  RowBox[{
                   RowBox[{"lam", "[", 
                    RowBox[{"s", ",", 
                    RowBox[{"-", "Q12"}], ",", 
                    RowBox[{"-", "Q22"}]}], "]"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]}]}]}], 
                "]"}]}], "}"}]}], ",", "sqrtlam12", ",", "Simplify"}], 
           "]"}]}], ";", 
         RowBox[{
          RowBox[{"resultMatr", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           FractionBox["num", "den"], "//", "Simplify"}]}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "27"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"resultMatr", ",", "counter", ",", 
     RowBox[{"27", "^", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.696819002714419*^9, 3.696819003242895*^9}, {
  3.696820241078371*^9, 3.6968202934716883`*^9}, {3.6968203514154873`*^9, 
  3.696820396976261*^9}, {3.6968205054680033`*^9, 3.6968206221232357`*^9}}],

Cell["Indeed, it is the unit matrix:", "Text",
 CellChangeTimes->{{3.6968185344050417`*^9, 3.696818549252214*^9}, {
  3.696818838776669*^9, 3.696818858076345*^9}}],

Cell[CellGroupData[{

Cell[BoxData["resultMatr"], "Input"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.696819795640757*^9, 3.696820893924697*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S-wave result", "Subsection",
 CellChangeTimes->{{3.696805794279727*^9, 3.6968057968151207`*^9}}],

Cell["\<\
Select only the helicity amplitudes that start with S-waves: from Eq. (2.85)
  1 = {++,++}
 (5 = {++,00} \[Implies] unphysical helicity amplitude)
  9 = {++,--}
37 = {00,++}\
\>", "Text",
 CellChangeTimes->{{3.696805833422948*^9, 3.696806012056879*^9}}],

Cell["In the on-shell amplitudes, we need the following indices:", "Text",
 CellChangeTimes->{{3.696806068028282*^9, 3.696806101930818*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Position", "[", 
     RowBox[{"onShellHelAmpIndices", ",", "i"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "9", ",", "37"}], "}"}]}], "}"}]}], "]"}], 
  "//", "Flatten"}]], "Input",
 CellChangeTimes->{{3.696806027196909*^9, 3.696806108860137*^9}, 
   3.696806244909094*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1", ",", "6", ",", "25"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.6968060361712027`*^9, 3.6968060772760143`*^9}, 
   3.696806109778771*^9, 3.6968062456549397`*^9, 3.6968209745089703`*^9}]
}, Open  ]],

Cell[TextData[{
 "Only the first 19 contribute to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.696806185185484*^9, 3.696806235912434*^9}, {
  3.696806338173353*^9, 3.696806338458124*^9}}],

Cell[TextData[{
 "{++,++} and {++,--} have the same imaginary parts. These are the \
coefficients for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Im", " ", 
    RowBox[{
     SubsuperscriptBox["h", 
      RowBox[{"++", 
       RowBox[{",", "++"}]}], "0"], "(", "s", ")"}]}], TraditionalForm]]],
 " in the s-channel. t- and u-channel are obtained via crossing, see Eq. \
(2.92). Note that in the dispersion integral, we will have an additional \
factor of ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "\[Pi]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and the Cauchy kernel ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", 
    RowBox[{"s", "-", 
     SubsuperscriptBox["q", "3", "2"]}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " is turned into the integration variable ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "'"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.69680634397797*^9, 3.696806445874839*^9}, {
  3.696806503812005*^9, 3.696806504108585*^9}, {3.696857418961067*^9, 
  3.696857492632962*^9}, {3.696858201952437*^9, 3.696858277014347*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ccheck", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "19"}], "]"}], ",", "1"}], "]"}], "]"}], "+", 
   RowBox[{"ccheck", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "19"}], "]"}], ",", "6"}], "]"}], "]"}]}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.696805825352565*^9, 3.6968058310877533`*^9}, {
  3.696806112308516*^9, 3.6968061541943417`*^9}, {3.6968062482856503`*^9, 
  3.696806252120935*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", 
    FractionBox[
     RowBox[{"8", " ", "s"}], 
     RowBox[{
      SuperscriptBox["sqrtlam12", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"q32", "-", "s"}], ")"}]}]], ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    RowBox[{"-", 
     FractionBox["8", 
      RowBox[{
       SuperscriptBox["sqrtlam12", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q32", "-", "s"}], ")"}]}]]}], ",", "0", ",", "0", ",", "0", 
    ",", "0"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.696806118436157*^9, 3.6968061551864243`*^9}, 
   3.696806252755101*^9, 3.6968209765400057`*^9}]
}, Open  ]],

Cell[TextData[{
 "These are the coefficients for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Im", " ", 
    RowBox[{
     SubsuperscriptBox["h", 
      RowBox[{"00", ",", "++"}], "0"], "(", "s", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in the s-channel. t- and u-channel are obtained via crossing, see Eq. \
(2.92)."
}], "Text",
 CellChangeTimes->{{3.69680645605151*^9, 3.696806461387856*^9}, {
  3.696806499636724*^9, 3.696806500042368*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ccheck", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "19"}], "]"}], ",", "25"}], "]"}], "]"}], "//", 
  "Factor"}]], "Input",
 CellChangeTimes->{{3.696806296266634*^9, 3.696806298829805*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"q12", "-", "q22", "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q12"}], "+", "q22", "+", "s"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["sqrtlam12", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"q32", "-", "s"}], ")"}]}]]}], ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"q12", "+", "q22", "-", "s"}], ")"}]}], 
     RowBox[{
      SuperscriptBox["sqrtlam12", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", "q32"}], ")"}]}]], ",", "0", ",", "0", ",", "0", ",",
     "0"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6968062995711193`*^9, 3.696806470865068*^9, 
  3.696820979208687*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 937},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->FrontEnd`FileName[{$RootDirectory, "Applications", 
   "Mathematica.app", "SystemFiles", "FrontEnd", "StyleSheets"}, 
  "Default_8.0.nb", CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 175, 4, 156, "Title"],
Cell[758, 28, 235, 6, 78, "Subsubtitle"],
Cell[996, 36, 402, 7, 36, "Text"],
Cell[1401, 45, 465, 13, 33, "Text"],
Cell[1869, 60, 563, 15, 53, "Text"],
Cell[CellGroupData[{
Cell[2457, 79, 218, 3, 84, "Section"],
Cell[2678, 84, 71, 1, 34, "Input"],
Cell[2752, 87, 253, 7, 17, "Text"],
Cell[3008, 96, 721, 23, 17, "Text"],
Cell[3732, 121, 371, 12, 17, "Text"],
Cell[4106, 135, 196, 4, 17, "Text"],
Cell[4305, 141, 550, 17, 35, "Input"],
Cell[4858, 160, 131, 1, 33, "Text"],
Cell[4992, 163, 487, 15, 35, "Input"],
Cell[5482, 180, 121, 1, 33, "Text"],
Cell[5606, 183, 2629, 78, 100, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8272, 266, 104, 1, 46, "Section"],
Cell[8379, 269, 193, 4, 34, "Input"],
Cell[CellGroupData[{
Cell[8597, 277, 143, 1, 46, "Subsection"],
Cell[8743, 280, 226, 5, 33, "Text"],
Cell[8972, 287, 1052, 23, 93, "Input"],
Cell[10027, 312, 191, 5, 34, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10255, 322, 138, 1, 46, "Subsection"],
Cell[10396, 325, 235, 3, 33, "Text"],
Cell[10634, 330, 1048, 23, 35, "Input"],
Cell[CellGroupData[{
Cell[11707, 357, 359, 10, 34, "Input"],
Cell[12069, 369, 1574, 34, 202, "Output"]
}, Open  ]],
Cell[13658, 406, 469, 11, 34, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[14176, 423, 165, 2, 46, "Section"],
Cell[CellGroupData[{
Cell[14366, 429, 118, 1, 44, "Subsection"],
Cell[14487, 432, 201, 2, 33, "Text"],
Cell[14691, 436, 7590, 197, 168, "Input"],
Cell[22284, 635, 143, 1, 33, "Text"],
Cell[22430, 638, 4017, 106, 73, "Input"],
Cell[CellGroupData[{
Cell[26472, 748, 152, 3, 34, "Input"],
Cell[26627, 753, 216, 4, 70, "Output"]
}, Open  ]],
Cell[26858, 760, 141, 1, 33, "Text"],
Cell[27002, 763, 603, 14, 34, "Input"],
Cell[27608, 779, 88, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[27721, 784, 286, 6, 34, "Input"],
Cell[28010, 792, 245, 4, 70, "Output"]
}, Open  ]],
Cell[28270, 799, 276, 7, 53, "Text"],
Cell[CellGroupData[{
Cell[28571, 810, 1733, 48, 73, "Input"],
Cell[30307, 860, 2351, 81, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[32707, 947, 287, 5, 33, "Subsection"],
Cell[32997, 954, 445, 12, 53, "Text"],
Cell[CellGroupData[{
Cell[33467, 970, 130, 2, 34, "Input"],
Cell[33600, 974, 169, 4, 70, "Output"]
}, Open  ]],
Cell[33784, 981, 167, 2, 33, "Text"],
Cell[CellGroupData[{
Cell[33976, 987, 182, 4, 34, "Input"],
Cell[34161, 993, 1436, 50, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[35646, 1049, 226, 5, 33, "Subsection"],
Cell[35875, 1056, 291, 8, 53, "Text"],
Cell[CellGroupData[{
Cell[36191, 1068, 132, 2, 34, "Input"],
Cell[36326, 1072, 169, 4, 70, "Output"]
}, Open  ]],
Cell[36510, 1079, 102, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[36637, 1084, 151, 3, 34, "Input"],
Cell[36791, 1089, 4441, 153, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[41281, 1248, 289, 4, 33, "Subsection"],
Cell[41573, 1254, 224, 5, 33, "Text"],
Cell[41800, 1261, 745, 13, 54, "Input"],
Cell[42548, 1276, 417, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[42990, 1287, 131, 2, 34, "Input"],
Cell[43124, 1291, 193, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[43366, 1302, 290, 4, 33, "Subsection"],
Cell[43659, 1308, 587, 13, 36, "Text"],
Cell[44249, 1323, 340, 9, 34, "Input"],
Cell[44592, 1334, 4803, 69, 34, "Input"],
Cell[49398, 1405, 919, 18, 34, "Input"],
Cell[CellGroupData[{
Cell[50342, 1427, 508, 11, 35, "Input"],
Cell[50853, 1440, 2224, 32, 70, "Output"]
}, Open  ]],
Cell[53092, 1475, 123, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[53240, 1480, 1435, 25, 34, "Input"],
Cell[54678, 1507, 34918, 1135, 70, "Output"]
}, Open  ]],
Cell[89611, 2645, 120, 1, 33, "Text"],
Cell[89734, 2648, 624, 16, 34, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[90395, 2669, 165, 2, 33, "Subsection"],
Cell[90563, 2673, 133, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[90721, 2678, 1934, 55, 92, "Input"],
Cell[92658, 2735, 24555, 775, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117250, 3515, 141, 2, 34, "Input"],
Cell[117394, 3519, 198, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117629, 3529, 289, 5, 34, "Input"],
Cell[117921, 3536, 2004, 31, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[119974, 3573, 137, 1, 33, "Subsection"],
Cell[120114, 3576, 211, 4, 33, "Text"],
Cell[CellGroupData[{
Cell[120350, 3584, 8357, 224, 168, "Input"],
Cell[128710, 3810, 11489, 382, 56, "Output"]
}, Open  ]],
Cell[140214, 4195, 679, 17, 34, "Input"],
Cell[140896, 4214, 157, 3, 33, "Text"],
Cell[141056, 4219, 96, 1, 33, "Text"],
Cell[141155, 4222, 382, 13, 91, "Input"],
Cell[141540, 4237, 96, 1, 33, "Text"],
Cell[141639, 4240, 476, 13, 35, "Input"],
Cell[142118, 4255, 106, 1, 33, "Text"],
Cell[142227, 4258, 201, 5, 35, "Input"],
Cell[142431, 4265, 122, 1, 33, "Text"],
Cell[142556, 4268, 3085, 104, 245, "Input"],
Cell[145644, 4374, 124, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[145793, 4379, 308, 9, 34, "Input"],
Cell[146104, 4390, 322, 7, 35, "Output"]
}, Open  ]],
Cell[146441, 4400, 118, 1, 33, "Text"],
Cell[146562, 4403, 2119, 55, 74, "Input"],
Cell[148684, 4460, 123, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[148832, 4465, 213, 4, 34, "Input"],
Cell[149048, 4471, 215, 4, 34, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[149312, 4481, 222, 3, 33, "Subsection"],
Cell[149537, 4486, 178, 2, 33, "Text"],
Cell[149718, 4490, 3880, 105, 130, "Input"],
Cell[153601, 4597, 135, 1, 33, "Text"],
Cell[153739, 4600, 46313, 1101, 700, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[200101, 5707, 397, 11, 90, "Section"],
Cell[CellGroupData[{
Cell[200523, 5722, 449, 15, 54, "Subsection"],
Cell[200975, 5739, 345, 9, 37, "Text"],
Cell[201323, 5750, 16019, 468, 263, "Input"],
Cell[217345, 6220, 179, 4, 34, "Input"],
Cell[217527, 6226, 250, 9, 39, "Text"],
Cell[217780, 6237, 338, 9, 34, "Input"],
Cell[218121, 6248, 231, 8, 37, "Text"],
Cell[CellGroupData[{
Cell[218377, 6260, 231, 4, 34, "Input"],
Cell[218611, 6266, 13436, 410, 147, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[232096, 6682, 343, 10, 38, "Subsection"],
Cell[232442, 6694, 338, 8, 39, "Text"],
Cell[232783, 6704, 2533, 66, 54, "Input"],
Cell[235319, 6772, 526, 17, 44, "Text"],
Cell[CellGroupData[{
Cell[235870, 6793, 452, 8, 34, "Input"],
Cell[236325, 6803, 3009, 45, 34, "Output"]
}, Open  ]],
Cell[239349, 6851, 550, 18, 44, "Text"],
Cell[CellGroupData[{
Cell[239924, 6873, 572, 14, 34, "Input"],
Cell[240499, 6889, 1315, 25, 34, "Output"]
}, Open  ]],
Cell[241829, 6917, 347, 10, 37, "Text"],
Cell[CellGroupData[{
Cell[242201, 6931, 226, 4, 34, "Input"],
Cell[242430, 6937, 11103, 359, 92, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[253594, 7303, 157, 3, 84, "Section"],
Cell[CellGroupData[{
Cell[253776, 7310, 108, 1, 44, "Subsection"],
Cell[253887, 7313, 649, 20, 58, "Text"],
Cell[254539, 7335, 471, 14, 35, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[255047, 7354, 276, 8, 45, "Subsection"],
Cell[255326, 7364, 402, 13, 44, "Text"],
Cell[CellGroupData[{
Cell[255753, 7381, 134, 2, 34, "Input"],
Cell[255890, 7385, 196, 5, 34, "Output"]
}, Open  ]],
Cell[256101, 7393, 205, 4, 34, "Input"],
Cell[256309, 7399, 405, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[256739, 7410, 637, 19, 34, "Input"],
Cell[257379, 7431, 317, 7, 35, "Output"]
}, Open  ]],
Cell[257711, 7441, 282, 8, 38, "Text"],
Cell[CellGroupData[{
Cell[258018, 7453, 843, 20, 34, "Input"],
Cell[258864, 7475, 553, 11, 34, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[259478, 7493, 124, 1, 84, "Section"],
Cell[CellGroupData[{
Cell[259627, 7498, 196, 2, 44, "Subsection"],
Cell[259826, 7502, 600, 13, 35, "Text"],
Cell[CellGroupData[{
Cell[260451, 7519, 144, 2, 34, "Input"],
Cell[260598, 7523, 171, 4, 34, "Output"]
}, Open  ]],
Cell[260784, 7530, 347, 7, 33, "Text"],
Cell[261134, 7539, 478, 10, 34, "Input"],
Cell[261615, 7551, 265, 6, 34, "Input"],
Cell[CellGroupData[{
Cell[261905, 7561, 171, 3, 34, "Input"],
Cell[262079, 7566, 195, 5, 34, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[262323, 7577, 386, 10, 45, "Subsection"],
Cell[262712, 7589, 400, 7, 33, "Text"],
Cell[CellGroupData[{
Cell[263137, 7600, 137, 2, 34, "Input"],
Cell[263277, 7604, 169, 4, 34, "Output"]
}, Open  ]],
Cell[263461, 7611, 193, 4, 34, "Input"],
Cell[263657, 7617, 182, 4, 33, "Text"],
Cell[CellGroupData[{
Cell[263864, 7625, 204, 3, 34, "Input"],
Cell[264071, 7630, 218, 5, 34, "Output"]
}, Open  ]],
Cell[264304, 7638, 334, 10, 43, "Text"],
Cell[CellGroupData[{
Cell[264663, 7652, 156, 2, 34, "Input"],
Cell[264822, 7656, 196, 5, 34, "Output"]
}, Open  ]],
Cell[265033, 7664, 501, 11, 43, "Text"],
Cell[265537, 7677, 215, 5, 34, "Input"],
Cell[265755, 7684, 191, 2, 33, "Text"],
Cell[CellGroupData[{
Cell[265971, 7690, 867, 25, 49, "Input"],
Cell[266841, 7717, 337, 6, 34, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[267227, 7729, 304, 9, 46, "Subsection"],
Cell[267534, 7740, 341, 6, 33, "Text"],
Cell[CellGroupData[{
Cell[267900, 7750, 132, 2, 34, "Input"],
Cell[268035, 7754, 171, 4, 34, "Output"]
}, Open  ]],
Cell[268221, 7761, 182, 2, 33, "Text"],
Cell[CellGroupData[{
Cell[268428, 7767, 1164, 34, 49, "Input"],
Cell[269595, 7803, 4781, 72, 554, "Output"]
}, Open  ]],
Cell[274391, 7878, 284, 6, 33, "Text"],
Cell[274678, 7886, 1653, 44, 135, "Input"],
Cell[276334, 7932, 122, 1, 33, "Text"],
Cell[276459, 7935, 496, 14, 34, "Input"],
Cell[276958, 7951, 452, 6, 33, "Text"],
Cell[277413, 7959, 584, 16, 92, "Input"],
Cell[278000, 7977, 181, 2, 33, "Text"],
Cell[278184, 7981, 4776, 121, 145, "Input"],
Cell[282963, 8104, 163, 2, 33, "Text"],
Cell[CellGroupData[{
Cell[283151, 8110, 36, 0, 34, "Input"],
Cell[283190, 8112, 4607, 69, 554, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[287846, 8187, 103, 1, 33, "Subsection"],
Cell[287952, 8190, 263, 7, 112, "Text"],
Cell[288218, 8199, 140, 1, 33, "Text"],
Cell[CellGroupData[{
Cell[288383, 8204, 416, 12, 34, "Input"],
Cell[288802, 8218, 258, 5, 34, "Output"]
}, Open  ]],
Cell[289075, 8226, 345, 11, 38, "Text"],
Cell[289423, 8239, 1224, 37, 84, "Text"],
Cell[CellGroupData[{
Cell[290672, 8280, 551, 16, 34, "Input"],
Cell[291226, 8298, 736, 19, 61, "Output"]
}, Open  ]],
Cell[291977, 8320, 463, 13, 40, "Text"],
Cell[CellGroupData[{
Cell[292465, 8337, 270, 8, 34, "Input"],
Cell[292738, 8347, 982, 27, 61, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/output/BStruc.txt <==
{-(FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*FV[q[4], \[Mu]]) + 
  FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Mu]] + 
  FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*FV[q[4], \[Nu]] - 
  FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Nu]] + 
  FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[3]] - 
  FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[3]] - 
  FV[q[2], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[3]] + 
  FV[q[2], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[3]] - 
  FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[4]] + 
  FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[4]] + 
  FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]] - 
  FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[2], q[3]] + 
  FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[3]] + 
  FV[q[1], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[2], q[3]] - 
  FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[2], q[3]] - 
  MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] + 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] + 
  FV[q[1], \[Sigma]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[2], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[2], q[4]] + 
  FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[2], q[4]] + 
  MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[4]] - 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[4]], 
 FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]] - 
  FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]] - 
  FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*FV[q[4], \[Mu]] + 
  FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]] - 
  FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]] + 
  FV[q[3], \[Nu]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]] + 
  FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]] - 
  FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]] + 
  FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[4]] - 
  FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[4]] - 
  FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]] + 
  FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]] + 
  FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[3]] - 
  FV[q[1], \[Nu]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[2], q[3]] - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[2], q[3]] + 
  FV[q[1], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[2], q[3]] + 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[3], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[3], q[4]] + 
  FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[3], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[3], q[4]] - 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]]*SP[q[3], q[4]] + 
  MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*SP[q[3], q[4]], 
 FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Lambda]] - 
  FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]] - 
  FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Nu]] + 
  FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]] - 
  FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]] + 
  FV[q[3], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]] + 
  FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]] - 
  FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]] + 
  FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[3]] - 
  FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]] - 
  FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]] + 
  FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[3]] + 
  FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*SP[q[2], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[2], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[2], q[4]] + 
  FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[2], q[4]] + 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*SP[q[2], q[4]] - 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*MT[\[Lambda], \[Mu]]*SP[q[3], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[3], q[4]] + 
  FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[3], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[3], q[4]] - 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]]*SP[q[3], q[4]] + 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[3], q[4]], 
 FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]] - 
  FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]] - 
  FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[3], q[4]] + 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]]*SP[q[3], q[4]], 
 FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Nu]] - 
  FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[3]] - 
  FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[2], q[4]] + 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[4]], 
 FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*FV[q[4], \[Mu]] - 
  FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[3]] + 
  MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]], 
 FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*
   SP[q[1], q[3]] - FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*
   FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*SP[q[1], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]]*
   SP[q[1], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[3]]*SP[q[1], q[4]] + MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]]*SP[q[1], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]], 
 FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*
   SP[q[2], q[3]] - FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[2], q[3]] + FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*
   FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*SP[q[2], q[4]] - 
  FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]]*
   SP[q[2], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[2], q[3]]*SP[q[2], q[4]] + MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[2], q[3]]*SP[q[2], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   SP[q[3], q[4]] + FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]], 
 FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*
   SP[q[2], q[3]] - FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[3]]*SP[q[2], q[3]] - FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*
   FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*SP[q[2], q[4]] + 
  FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] + FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*
   FV[q[3], \[Nu]]*SP[q[3], q[4]] - FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]]*SP[q[3], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[2], q[3]]*
   SP[q[3], q[4]] + MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[3]]*SP[q[3], q[4]], 
 FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]] - FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*
   FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*SP[q[1], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[1], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[3]]*SP[q[1], q[4]] + MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[1], q[3]]*SP[q[1], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*
   SP[q[2], q[4]] + FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[3]]*SP[q[2], q[4]], 
 FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Mu]]*
   SP[q[1], q[2]] + FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*
   FV[q[4], \[Mu]]*SP[q[1], q[3]] - FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*SP[q[1], q[3]] - 
  FV[q[1], \[Lambda]]*FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[1], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[3]]*SP[q[1], q[4]] + MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[1], q[3]]*SP[q[1], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*
   SP[q[2], q[3]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[4]]*SP[q[2], q[3]], 
 -(FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*
    SP[q[2], q[3]]) + FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[4]]*SP[q[2], q[3]] + FV[q[1], \[Sigma]]*FV[q[3], \[Nu]]*
   FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*SP[q[2], q[4]] - 
  FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[2], q[4]] + FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[4], \[Mu]]*
   FV[q[4], \[Nu]]*SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[4], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*SP[q[3], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[4]]*
   SP[q[3], q[4]] + MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[2], q[4]]*SP[q[3], q[4]], 
 FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
   SP[q[1], q[3]] - FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*
   FV[q[3], \[Sigma]]*SP[q[1], q[4]] - FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]*SP[q[2], q[3]] + 
  FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] + FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*
   FV[q[3], \[Nu]]*SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*SP[q[3], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[3]]*
   SP[q[3], q[4]] + MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[3]]*SP[q[3], q[4]], 
 FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Mu]]*
   SP[q[1], q[2]] - FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   FV[q[3], \[Nu]]*SP[q[1], q[4]] - FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*SP[q[2], q[3]] + 
  FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] + FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[3], \[Nu]]*SP[q[2], q[4]] - FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*SP[q[2], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[3]]*
   SP[q[2], q[4]] + MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[3]]*SP[q[2], q[4]], 
 -(FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*
    SP[q[1], q[3]]) + FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*
   FV[q[4], \[Nu]]*SP[q[1], q[4]] + FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[4]] - 
  FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[2], q[4]] + FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*
   FV[q[4], \[Nu]]*SP[q[3], q[4]] - FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[4]]*SP[q[3], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[2], q[4]]*
   SP[q[3], q[4]] + MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[2], q[4]]*SP[q[3], q[4]], 
 FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]] - FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   FV[q[4], \[Nu]]*SP[q[1], q[3]] + FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*SP[q[2], q[3]] - 
  FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*
   SP[q[2], q[3]] - FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[2], q[4]] + FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[2], q[3]]*
   SP[q[2], q[4]] + MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[3]]*SP[q[2], q[4]], 
 -(FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*
    SP[q[1], q[2]]) + FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Lambda]]*SP[q[1], q[3]] + FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*
   FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*SP[q[2], q[3]] - 
  FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*
   SP[q[2], q[3]] + FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] - FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*SP[q[3], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[2], q[3]]*
   SP[q[3], q[4]] + MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*
   SP[q[2], q[3]]*SP[q[3], q[4]], 
 -(FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*
    SP[q[1], q[2]]) + FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*
   FV[q[4], \[Nu]]*SP[q[1], q[4]] + FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*SP[q[2], q[4]] - 
  FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*
   SP[q[2], q[4]] + FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] - FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[4]]*SP[q[3], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[2], q[4]]*
   SP[q[3], q[4]] + MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*
   SP[q[2], q[4]]*SP[q[3], q[4]], 
 FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*
   SP[q[1], q[3]] - FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*
   FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*SP[q[2], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]]*
   SP[q[2], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[3]]*SP[q[2], q[4]] + MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]]*SP[q[2], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]], 
 FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*
   SP[q[1], q[4]] - FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[4]] + FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*
   FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*SP[q[2], q[3]] - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[2]]*
   SP[q[2], q[3]] - FV[q[1], \[Nu]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[4]]*SP[q[2], q[3]] + MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   SP[q[3], q[4]] + FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]], 
 FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]] - FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*
   FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*SP[q[2], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*
   FV[q[3], \[Mu]]*SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[3], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[3]]*
   SP[q[3], q[4]] + MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[1], q[3]]*SP[q[3], q[4]], 
 -(FV[q[1], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*
    SP[q[1], q[2]]) + FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[1], q[4]] + FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*
   FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*SP[q[2], q[3]] - 
  FV[q[1], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] - FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*
   FV[q[4], \[Mu]]*SP[q[3], q[4]] + FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*SP[q[3], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[3], q[4]] - MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[1], q[4]]*SP[q[3], q[4]], 
 FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
   SP[q[1], q[2]] - FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*
   FV[q[3], \[Sigma]]*SP[q[1], q[4]] - FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*SP[q[2], q[3]] + 
  FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] + FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[3], \[Nu]]*SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[3], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*SP[q[3], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[3]]*
   SP[q[3], q[4]] + MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[3]]*SP[q[3], q[4]], 
 -(FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*
    SP[q[1], q[2]]) + FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*
   FV[q[4], \[Nu]]*SP[q[1], q[3]] + FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[2], q[4]] - 
  FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] - FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   FV[q[4], \[Nu]]*SP[q[3], q[4]] + FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*SP[q[3], q[4]] + 
  FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[2], q[4]]*
   SP[q[3], q[4]] - MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[4]]*SP[q[3], q[4]], 
 FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]] - FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*
   FV[q[4], \[Nu]]*SP[q[1], q[3]] - FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*
   FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*SP[q[2], q[4]] + 
  FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] - FV[q[3], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*SP[q[3], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[2], q[4]]*
   SP[q[3], q[4]] - MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*
   SP[q[2], q[4]]*SP[q[3], q[4]], 
 FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*
   SP[q[1], q[2]] - FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Lambda]]*SP[q[1], q[4]] - FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*SP[q[2], q[3]] + 
  FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] - FV[q[3], \[Nu]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[4]]*SP[q[3], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[2], q[3]]*
   SP[q[3], q[4]] - MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*
   SP[q[2], q[3]]*SP[q[3], q[4]], 
 FV[q[1], \[Lambda]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[1], q[4]] - FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*SP[q[1], q[3]]*SP[q[1], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*
   SP[q[1], q[4]]*SP[q[2], q[3]] + FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[1], \[Sigma]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*SP[q[1], q[3]]*SP[q[3], q[4]] + 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*
   SP[q[2], q[3]]*SP[q[3], q[4]] - FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]]*SP[q[2], q[3]]*SP[q[3], q[4]], 
 FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[2], q[4]] - FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[4]] - 
  FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[2], q[3]]*SP[q[2], q[4]] + FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]*SP[q[2], q[3]]*SP[q[2], q[4]] - 
  FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*SP[q[1], q[3]]*SP[q[3], q[4]] + 
  FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[2], q[3]]*SP[q[3], q[4]] - FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]*SP[q[2], q[3]]*SP[q[3], q[4]], 
 FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]] - FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[3]]*SP[q[1], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*
   SP[q[1], q[3]]*SP[q[2], q[4]] + FV[q[1], \[Nu]]*FV[q[4], \[Lambda]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[4], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[4]]*SP[q[3], q[4]] + 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*
   SP[q[2], q[4]]*SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[4]]*SP[q[3], q[4]], 
 FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]]*SP[q[2], q[3]] - FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[3]]*SP[q[2], q[4]] + FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]]*SP[q[2], q[4]] - 
  FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*SP[q[1], q[4]]*SP[q[3], q[4]] + 
  FV[q[2], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[4]]*SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[4]]*SP[q[3], q[4]], 
 -(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*
    SP[q[1], q[3]]) + FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*
   FV[q[4], \[Nu]]*SP[q[1], q[3]] - FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[3]] + 
  FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[1], q[3]] + FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[3]]*SP[q[1], q[4]] - FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*SP[q[1], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] + FV[q[1], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[3]]*SP[q[2], q[4]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*
   FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*SP[q[3], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[3], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[4]]*SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*
   MT[\[Mu], \[Nu]]*SP[q[2], q[4]]*SP[q[3], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[2], q[4]]*
   SP[q[3], q[4]], FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*
   FV[q[3], \[Sigma]]*SP[q[1], q[4]] - FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*SP[q[1], q[4]] + 
  FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*
   SP[q[1], q[4]] - FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[4]] + FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]*SP[q[1], q[4]] - 
  FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*
   SP[q[1], q[4]] - FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[4]]*SP[q[2], q[3]] + FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*
   MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*
   FV[q[3], \[Nu]]*SP[q[3], q[4]] - FV[q[1], \[Sigma]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*SP[q[3], q[4]] + 
  FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[3], q[4]] - FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]]*
   SP[q[1], q[3]]*SP[q[3], q[4]] + FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*
   MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*SP[q[3], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*MT[\[Lambda], \[Mu]]*SP[q[2], q[3]]*
   SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[2], q[3]]*SP[q[3], q[4]], 
 -(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*
    SP[q[2], q[4]]) + FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*
   FV[q[3], \[Sigma]]*SP[q[2], q[4]] - FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*SP[q[2], q[4]] + 
  FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[2], q[4]] - FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*
   SP[q[1], q[3]]*SP[q[2], q[4]] + FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*
   MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*SP[q[2], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*SP[q[2], q[3]]*
   SP[q[2], q[4]] - FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[2], q[3]]*SP[q[2], q[4]] + FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*
   FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*SP[q[3], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*
   SP[q[3], q[4]] + FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] - FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*SP[q[3], q[4]] + 
  FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]*
   SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[3]]*SP[q[3], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*
   MT[\[Lambda], \[Mu]]*SP[q[2], q[3]]*SP[q[3], q[4]] + 
  FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[2], q[3]]*
   SP[q[3], q[4]], FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*
   FV[q[4], \[Mu]]*SP[q[2], q[3]] - FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*
   FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*SP[q[2], q[3]] + 
  FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[3]] - FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[2], q[3]] - FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*
   MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*SP[q[2], q[3]] + 
  FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] + FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*
   SP[q[2], q[3]]*SP[q[2], q[4]] - FV[q[1], \[Nu]]*FV[q[4], \[Lambda]]*
   MT[\[Mu], \[Sigma]]*SP[q[2], q[3]]*SP[q[2], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*
   SP[q[3], q[4]] + FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[4], \[Nu]]*SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[4], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*SP[q[3], q[4]] + 
  FV[q[2], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[3], q[4]] + FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[4]]*SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*SP[q[3], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[2], q[4]]*
   SP[q[3], q[4]] + FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*MT[\[Mu], \[Sigma]]*
   SP[q[2], q[4]]*SP[q[3], q[4]], 
 FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*
   SP[q[1], q[2]] - FV[q[1], \[Lambda]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Mu]]*SP[q[1], q[2]] + FV[q[3], \[Nu]]*FV[q[4], \[Mu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[3]] - 
  FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[1], q[3]] + FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[2]]*SP[q[1], q[4]] - FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*
   SP[q[2], q[3]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Mu]]*SP[q[2], q[3]] - FV[q[1], \[Nu]]*FV[q[4], \[Mu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[3]] + 
  FV[q[1], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[3]] - FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[4]]*SP[q[2], q[3]] + FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  FV[q[1], \[Sigma]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*
   MT[\[Lambda], \[Mu]]*SP[q[2], q[3]]*SP[q[3], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[2], q[3]]*
   SP[q[3], q[4]], FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*
   FV[q[4], \[Lambda]]*SP[q[1], q[2]] - FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*
   FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*SP[q[1], q[2]] - 
  FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*
   SP[q[1], q[3]] + FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Nu]]*SP[q[1], q[3]] + FV[q[3], \[Mu]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*SP[q[2], q[3]] - 
  FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[3]] - FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[3]]*SP[q[2], q[3]] + FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[3]] + 
  FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[2], q[4]] - FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[2], q[4]] - FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]*SP[q[2], q[4]] + 
  FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] - FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[3], q[4]] + 
  FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]*
   SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[3]]*SP[q[3], q[4]], 
 FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]] - FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
   FV[q[4], \[Nu]]*SP[q[1], q[2]] + FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[3]] - 
  FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[1], q[3]] + FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[2]]*SP[q[1], q[4]] - FV[q[3], \[Mu]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*
   SP[q[2], q[4]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Mu]]*SP[q[2], q[4]] - FV[q[1], \[Nu]]*FV[q[4], \[Mu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] - FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[4]]*SP[q[2], q[4]] + FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*
   MT[\[Lambda], \[Mu]]*SP[q[2], q[4]]*SP[q[3], q[4]] - 
  FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[2], q[4]]*
   SP[q[3], q[4]], FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*
   FV[q[4], \[Mu]]*SP[q[1], q[2]] - FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*SP[q[1], q[2]] - 
  FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*
   SP[q[1], q[4]] + FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Nu]]*SP[q[1], q[4]] + FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*SP[q[2], q[3]] - 
  FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[3]] - FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[4]]*SP[q[2], q[3]] + FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] + 
  FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[2], q[4]] - FV[q[3], \[Nu]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[2], q[4]] - FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[4]]*SP[q[2], q[4]] + 
  FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[2], q[4]] - FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[2], \[Lambda]]*FV[q[4], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[3], q[4]] + 
  FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[4]]*
   SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[4]]*SP[q[3], q[4]], 
 -(FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*
    SP[q[1], q[3]]) - FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
   FV[q[4], \[Nu]]*SP[q[1], q[3]] + FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*
   FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*SP[q[1], q[4]] + 
  FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*
   SP[q[1], q[4]] + FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*
   FV[q[4], \[Nu]]*SP[q[2], q[3]] + FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*SP[q[2], q[3]] - 
  FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[3]] + FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[3]]*SP[q[2], q[3]] - FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] - FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*
   FV[q[4], \[Lambda]]*SP[q[2], q[4]] - FV[q[1], \[Lambda]]*FV[q[3], \[Nu]]*
   FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*SP[q[2], q[4]] + 
  FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] + FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[3]]*SP[q[2], q[4]] + FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[4]]*SP[q[2], q[4]] - 
  FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[4]]*
   SP[q[2], q[4]] + FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*
   FV[q[4], \[Mu]]*SP[q[3], q[4]] - FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*
   FV[q[3], \[Mu]]*FV[q[4], \[Nu]]*SP[q[3], q[4]] + 
  FV[q[2], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[3], q[4]] - FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[4]]*SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[2], q[3]]*SP[q[3], q[4]] + 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]]*
   SP[q[3], q[4]] + FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]*
   SP[q[2], q[4]]*SP[q[3], q[4]] - MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[3]]*SP[q[2], q[4]]*SP[q[3], q[4]], 
 -(FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*
    SP[q[1], q[2]]) - FV[q[1], \[Lambda]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Mu]]*SP[q[1], q[2]] + FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*
   FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*SP[q[1], q[3]] - 
  FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
   SP[q[1], q[3]] + FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]] + FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*
   FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*SP[q[1], q[4]] + 
  FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   SP[q[1], q[4]] - FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[4]] + FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[4]] - 
  FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[1], q[4]] + FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*
   FV[q[4], \[Lambda]]*SP[q[2], q[3]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*
   FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*SP[q[2], q[3]] - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*
   SP[q[2], q[3]] - FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[4]]*SP[q[2], q[3]] - FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*
   MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*SP[q[2], q[3]] + 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] - FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*
   FV[q[3], \[Mu]]*SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*
   FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*SP[q[3], q[4]] + 
  FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*
   MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*SP[q[3], q[4]] - 
  MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[3]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[2], q[3]]*SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*
   MT[\[Mu], \[Sigma]]*SP[q[2], q[3]]*SP[q[3], q[4]], 
 -(FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*
    SP[q[1], q[2]]) - FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Nu]]*SP[q[1], q[2]] + FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*SP[q[1], q[3]] + 
  FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*
   SP[q[1], q[3]] + FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*
   FV[q[4], \[Lambda]]*SP[q[2], q[3]] - FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*SP[q[2], q[3]] + 
  FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*
   SP[q[2], q[3]] - FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[3]]*SP[q[2], q[3]] + FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*
   FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*SP[q[2], q[4]] + 
  FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   SP[q[2], q[4]] - FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[2]]*SP[q[2], q[4]] + FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*SP[q[2], q[4]] - 
  FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] - FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[3]]*SP[q[2], q[4]] - FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[2], q[3]]*SP[q[2], q[4]] + 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*SP[q[2], q[3]]*
   SP[q[2], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*
   FV[q[3], \[Mu]]*SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*SP[q[3], q[4]] + 
  FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*
   SP[q[3], q[4]] + FV[q[2], \[Lambda]]*FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*
   MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*SP[q[3], q[4]] - 
  FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[2], q[3]]*SP[q[3], q[4]] - MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[2], q[3]]*SP[q[3], q[4]], 
 FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*
   SP[q[1], q[2]] + FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
   FV[q[4], \[Nu]]*SP[q[1], q[2]] - FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*
   FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
  FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*
   SP[q[1], q[3]] - FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[1], q[3]] + FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[3]] + 
  FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*
   SP[q[1], q[4]] - FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*
   FV[q[4], \[Nu]]*SP[q[1], q[4]] - FV[q[3], \[Mu]]*FV[q[4], \[Lambda]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[4]] + 
  FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[1], q[4]] - FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*FV[q[3], \[Mu]]*
   FV[q[4], \[Lambda]]*SP[q[2], q[4]] - FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*
   FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*SP[q[2], q[4]] + 
  FV[q[1], \[Nu]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] + FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[3]]*SP[q[2], q[4]] + FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*
   MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*SP[q[2], q[4]] - 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*SP[q[1], q[4]]*
   SP[q[2], q[4]] + FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*
   FV[q[4], \[Mu]]*SP[q[3], q[4]] + FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*
   FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*SP[q[3], q[4]] - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*
   SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]*MT[\[Nu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*
   MT[\[Lambda], \[Mu]]*SP[q[1], q[4]]*SP[q[3], q[4]] + 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[4]]*
   SP[q[3], q[4]] + FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[2], q[4]]*SP[q[3], q[4]] - FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*
   MT[\[Mu], \[Nu]]*SP[q[2], q[4]]*SP[q[3], q[4]], 
 FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*FV[q[4], \[Mu]]*
   SP[q[1], q[2]] + FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
   FV[q[4], \[Nu]]*SP[q[1], q[2]] - FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*SP[q[1], q[4]] - 
  FV[q[2], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*
   SP[q[1], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*
   FV[q[4], \[Mu]]*SP[q[2], q[3]] - FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*
   FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*SP[q[2], q[3]] - 
  FV[q[4], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[3]] + FV[q[4], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[2], q[3]] + FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] + 
  FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] + FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*
   FV[q[4], \[Lambda]]*SP[q[2], q[4]] - FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*
   FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*SP[q[2], q[4]] - 
  FV[q[3], \[Nu]]*FV[q[4], \[Lambda]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]*
   SP[q[2], q[4]] + FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[4]]*SP[q[2], q[4]] + FV[q[1], \[Nu]]*FV[q[4], \[Mu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[2], q[3]]*SP[q[2], q[4]] - 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*SP[q[2], q[3]]*
   SP[q[2], q[4]] + FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*
   FV[q[4], \[Mu]]*SP[q[3], q[4]] + FV[q[1], \[Sigma]]*FV[q[2], \[Lambda]]*
   FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*SP[q[3], q[4]] - 
  FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[3], q[4]] - FV[q[2], \[Lambda]]*FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[3], q[4]] + FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*
   MT[\[Lambda], \[Nu]]*SP[q[1], q[4]]*SP[q[3], q[4]] - 
  FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*
   SP[q[3], q[4]] - FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]*MT[\[Lambda], \[Nu]]*
   SP[q[2], q[4]]*SP[q[3], q[4]] + MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[2], q[4]]*SP[q[3], q[4]]}


==> anc/output/HelicityAmpsFixedT.txt <==
{{((q32 - s)*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/4, 
  ((q32 - s)*(-(q12*q32) + q22*q32 + s^2)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q12 - q22 - s)*(q32 - s)*(q12^2*q32 + q22^2*q32 + s^3 - 
      3*q22*s*(q32 + s) - q12*(2*q22*q32 + s*(q32 + s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)*(-(q12^2*q32) - q22^2*q32 - s^3 - 3*q22*s*(q32 + s) + 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2), 
  ((q32 - s)*(q12*q32 - q22*q32 + s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s^2) - 
   ((q32 - s)*(-(q12^2*q32) + q12*(2*q22*q32 + (q32 - 3*s)*s) - 
      (q22 + 3*s)*(q22*q32 - s^2)))/(32*s^2) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2*q32 + (q22 - 3*s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + 3*s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(-q32 + s))/4, 
  -((q32 - s)*(q12*q32 - q22*q32 + s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
        2*(q12*q22 + q12*s + q22*s)])/(32*s^2) - 
   ((q32 - s)*(-(q12^2*q32) - q22^2*q32 + s^3 + 3*q22*s*(-q32 + s) + 
      q12*(2*q22*q32 + (q32 - s)*s)))/(32*s^2) + 
   ((q12 - q22 - s)*(q32 - s)*(q12^2*q32 + q22^2*q32 - s^3 + 
      3*q22*s*(-q32 + s) + q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)*(q12*q32 - q22*q32 - s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2*q32 - q12*(2*q22*q32 + (q32 - 3*s)*s) + 
      (q22 - 3*s)*(q22*q32 + s^2)))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)*(-(q12^2*q32) - (q22 + 3*s)*(q22*q32 + s^2) + 
      q12*(2*q22*q32 + s*(q32 + 3*s))))/(32*s^2), 
  -((q12 + q32)*(q12 + q22 - s)*(q32 - s))/8, 
  (q22*(q12 + q22 - s)*(-q32 + s))/8, 
  -((q12 - q22)*(q32 - s)^2*(q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
        2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)*(-2*q32*s^3 - q12^2*(q32^2 - 3*s^2) - q22^2*(q32^2 - 3*s^2) + 
      q22*s*(-3*q32^2 + 2*q32*s + s^2) + q12*(2*q22*(q32^2 - 3*s^2) + 
        s*(q32^2 + 2*q32*s - 3*s^2))))/(64*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q22*(q32 - s)^2*s + 2*q32*s^3 - 
      q12^2*(q32^2 + s^2) - q22^2*(q32^2 + s^2) + 
      q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q32 - s)*(-4*q32*s^3 - q22*s*(3*q32^2 - 4*q32*s + s^2) + 
      q12^2*(q32^2 + 3*s^2) + q22^2*(q32^2 + 3*s^2) - 
      q12*(2*q22*(q32^2 + 3*s^2) + s*(q32^2 - 4*q32*s + 3*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q32*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q32*(q22^2 + 2*q22*s - 3*s^2) - 
      2*q12*(q22*q32 + s^2)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     (q12^2*q32 + q32*(q22^2 - 4*q22*s + 3*s^2) + q12*(-2*q22*q32 + 4*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q32*(q12 + q22 - s)*(q32 - s)*(q12 - q22 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q32*(q22^2 + 2*q22*s - 3*s^2) - 
      2*q12*(q22*q32 + s^2)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     (q12^2*q32 + q32*(q22^2 - 4*q22*s + 3*s^2) + q12*(-2*q22*q32 + 4*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q32 - s)^3*(q12^2 - q12*(2*q22 + s) + q22*(q22 + 3*s)))/(64*s^2) + 
   ((q32 - s)^3*(-q12 + q22 + s)^2*(-q12^2 + q22*(-q22 + s) + 
      q12*(2*q22 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22)*(q32 - s)^3*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)^3*(q12^3 - q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + s^2) + 
      q22*(-q22^2 + 2*q22*s + 3*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22)*(q32 - s)^2*(q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)*(-2*q32*s^3 - q12^2*(q32^2 - 3*s^2) - q22^2*(q32^2 - 3*s^2) + 
      q22*s*(-3*q32^2 + 2*q32*s + s^2) + q12*(2*q22*(q32^2 - 3*s^2) + 
        s*(q32^2 + 2*q32*s - 3*s^2))))/(64*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q22*(q32 - s)^2*s + 2*q32*s^3 - 
      q12^2*(q32^2 + s^2) - q22^2*(q32^2 + s^2) + 
      q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(-q32 + s)*(-4*q32*s^3 - 
      q22*s*(3*q32^2 - 4*q32*s + s^2) + q12^2*(q32^2 + 3*s^2) + 
      q22^2*(q32^2 + 3*s^2) - q12*(2*q22*(q32^2 + 3*s^2) + 
        s*(q32^2 - 4*q32*s + 3*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*(2*q32 - s)*s + 
       q32*s^2 - 2*q12*q32*(q22 + s)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - 
      2*q22*(q32 - 2*s)*s + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q32*(q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2), 
  ((q32 - s)^3*(q12^2 - q12*(2*q22 + s) + q22*(q22 + 3*s)))/(64*s^2) + 
   ((q32 - s)^3*(-q12 + q22 + s)^2*(-q12^2 + q22*(-q22 + s) + 
      q12*(2*q22 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((-q12 + q22)*(q32 - s)^3*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) + 
   ((q32 - s)^3*(q12^3 - q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + s^2) + 
      q22*(-q22^2 + 2*q22*s + 3*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*(2*q32 - s)*s + 
       q32*s^2 - 2*q12*q32*(q22 + s)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - 
      2*q22*(q32 - 2*s)*s + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q32*(q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2), 
  ((q32 - s)*(-q12^4 + q12^3*(4*q22 - q32 + 3*s) + 
     q12^2*(-6*q22^2 + q22*(3*q32 - 5*s) + 3*(q32 - s)*s) - 
     (q22 - s)*(q22^3 - q22^2*q32 + q22*q32*(q32 - 2*s) + q32*s^2) + 
     q12*(4*q22^3 + q22^2*(-3*q32 + s) + s^2*(-3*q32 + s) + 
       q22*(-q32^2 + s^2))))/(8*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32 + s))/8, 
  -((q12 - s)*(q12 + q22 - s)*(-q32 + s))/8, 
  -((q12 + q22 - s)*(-q32 + s)*(-(q12*q32) + q22*q32 + 3*q12*s - 3*q22*s + 
       3*q32*s - s^2))/(64*s) - ((q12 + q22 - s)*(q12 - q22 + s)*
     (-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(s*(3*q32 + s) + 
      q12*(q32 + 3*s) - q22*(q32 + 3*s)))/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
     (q12^2*q32 + q22^2*q32 + q12*q32*(-2*q22 + q32 - s) - s^3 + 
      q22*q32*(-q32 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q32 - s)*(-(q12^3*q32) + q12^2*(3*q22*q32 - q32^2 + 2*q32*s - 2*s^2) + 
      (q22 - s)*(q22^2*q32 + s^2*(-2*q32 + s) + q22*q32*(-q32 + s)) + 
      q12*(-3*q22^2*q32 + 2*q22*(q32^2 - q32*s + s^2) + 
        s*(q32^2 - 3*q32*s + 3*s^2))))/(64*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^4*q32 + 
      q12^3*(-4*q22*q32 + q32^2 - 3*q32*s - 2*s^2) + 
      q12*(-4*q22^3*q32 - 2*q22*q32*s*(q32 + s) + q32*s^2*(q32 + 3*s) + 
        q22^2*(3*q32^2 + 3*q32*s - 2*s^2)) + 
      (q22 - s)*(q22^3*q32 + s^3*(2*q32 + s) - q22^2*q32*(q32 + 2*s) - 
        q22*s*(-3*q32^2 + q32*s + 3*s^2)) + 
      q12^2*(6*q22^2*q32 + s*(-2*q32^2 + q32*s + 3*s^2) + 
        q22*(-3*q32^2 + 3*q32*s + 4*s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)*(q12^4*q32 + q12^3*(-4*q22*q32 + q32^2 - 3*q32*s + 4*s^2) + 
      q12^2*(6*q22^2*q32 + s*(-2*q32^2 + 7*q32*s - 9*s^2) + 
        q22*(-3*q32^2 + 9*q32*s - 8*s^2)) + 
      (q22 - s)*(q22^3*q32 - q22^2*q32*(q32 - 4*s) + s^3*(-4*q32 + s) + 
        q22*s*(-3*q32^2 - q32*s + 3*s^2)) + 
      q12*(-4*q22^3*q32 + 2*q22*s*(2*q32^2 - q32*s + 3*s^2) + 
        q22^2*(3*q32^2 - 9*q32*s + 4*s^2) + s^2*(q32^2 - 9*q32*s + 6*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - 3*s)*(q12 + q22 - s)*(q32 - s)^2)/(64*s) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 + 2*q12*s - 
      2*q22*s - 3*s^2))/(64*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)^2*(q32 + s)*(-q12^2 + q22*(-q22 + s) + q12*(2*q22 + s)))/
    (64*s^2) + ((q12 - q22)*(q32 - s)^2*(-q12 + q22 + s)^2*(q32 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q32 - s)^2*(q32 + s)*(q12^3 - q12^2*(3*q22 + 2*s) - 
      q22*(q22^2 + 2*q22*s - 3*s^2) + q12*(3*q22^2 + 4*q22*s + s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)^2*(q32 + s)*(-q12^4 + q12^3*(4*q22 + 3*s) - 
      3*q12^2*(2*q22^2 + q22*s + s^2) + q22*(-q22^3 + 3*q22^2*s + q22*s^2 - 
        3*s^3) + q12*(4*q22^3 - 3*q22^2*s + 2*q22*s^2 + s^3)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - 3*s)*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + 3*s))/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q12 - q22 + s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*s^2 + q32*s^2 - 
      2*q12*q32*(q22 + s)))/(64*s^2) + 
   (q32*(q12 - q22 - s)^3*(q32 - s)*(q12 - q22 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      q32*s^2 - 2*q12*q32*(q22 + s) - 2*q22*s*(2*q32 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      q32*s^2 - 2*q12*q32*(q22 + s) + 2*q22*s*(q32 + 2*s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)^2*(-q12 + q22 + s)^2)/(64*s) - ((q12 - q22 - s)^3*(q32 - s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 - q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s) - 
   ((q32 - s)^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)))/(64*s), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)*(q22^2 - s^2 + q22*(-q32 + s)) - 
      q12*(3*q22^2 + 3*s^2 + q22*(q32 + s))))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32^2 + s^2))/16, 
  (q22*(q32 - s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
      (q32 - s)^2)/(128*s) - ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2*(-q12 + q22 + s)^2)/(128*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*
     (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(128*s) + ((q12 - q22 - s)^3*(q12 + q22 - s)*
     (-q32 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2), 
  ((q12 + q22 - s)^2*(-q32 + s)^3)/(128*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 + q22 - s)^2*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 + q22*s^2 - 
      q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + 2*q22*s + s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(-q32 + s)^3)/(64*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 - q22^2*s - q22*s^2 - s^3 - 
      3*q12^2*(q22 + s) + q12*(3*q22^2 + 4*q22*s + 3*s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(q32 - s)^2*(q12 - q22 + s))/(32*s) + 
   ((q12 - q22 - s)^3*(q32 - s)^2*(q12 - q22 + s))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)^2*(q12 - q22 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  -(q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(32*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  -(q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(32*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  (q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32^2 - s^2)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32^2 - s^2))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q32 - s)^2*(-q12 + q22 + s))/16 + 
   ((q32 - s)^2*(q12^2 - q22^2 + 2*q22*q32 - 2*q12*s + s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (-q32 + s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12^4 + q12^3*(4*q22 - q32 + 3*s) + 
      q12^2*(-6*q22^2 + q22*(7*q32 - 3*s) + 3*(q32 - s)*s) + 
      q12*(4*q22^3 + s^2*(-3*q32 + s) - 2*q22*(q32 + s)^2 - 
        q22^2*(7*q32 + 3*s)) - (q22 - s)*(q22^3 + q32*s^2 - 
        q22^2*(q32 + 2*s) + q22*(2*q32^2 - 2*q32*s + s^2))))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   ((q32 - s)*(q12^4 - 4*q12^3*(q22 + s) + 6*q12^2*(q22^2 + q22*s + s^2) - 
      4*q12*(q22^3 - q22^2*q32 + s^3) + (q22 - s)*(q22^3 + q22*s^2 - s^3 - 
        q22^2*(4*q32 + s))))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
      2*q22*(q32 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - ((q12 + q22 - s)^2*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/16 - 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2 - q22^2 + 2*q22*q32 - 2*q12*s + s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -(Sqrt[-q22]*(q32 - s)*(q12 - q22 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s))/(4*Sqrt[2]), 
  (Sqrt[-q22]*(q12^2 - q22^2 - 2*q12*s + s^2))/(4*Sqrt[2]), 
  (Sqrt[-q22]*q32*(q32 - s)*(-q12 + q22 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*q32*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*q32*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12^2 + (q22 - s)^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12^2 + (q22 - s)^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q32*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*q32*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q32*(-q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, -(Sqrt[-q22]*(q12^2 - q22^2 - 2*q12*s + s^2))/(4*Sqrt[2]), 
  (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 + q22 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) - (Sqrt[-q22]*(-q12 + q22 - q32)*
     (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
     (-q12 + q22 + s))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 - q22 + s)*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s)*(-q12 + q22 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q32^2 + s^2)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(q32 - s)*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + (Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, (Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s)*(q12^3 + (q22 - s)^3 - 
     q12^2*(q22 + 3*s) - q12*(q22^2 + 2*q22*s - 3*s^2)))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(-q12 + q22 + q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*(q32 - s))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s)*(q12 - q22 + s)*
     (q32 + s))/(32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s)^2*
     (-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(32*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + (Sqrt[-q22]*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2)*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32 - s)^2*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  (Sqrt[-q22]*(-q12 + q22 + q32)*(q32 + s)*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q32 - s)*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q32*(q32 - s))/(4*Sqrt[2]) + 
   (Sqrt[-q22]*q32*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*q32*(-q12^2 + (q22 - s)^2))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q12^4 + q22*(q22^2 - q32^2)*(q22 - s) - 
      q12^3*(4*q22 + 2*q32 + 3*s) + q12^2*(6*q22^2 + 4*q22*q32 + 5*q22*s + 
        4*q32*s + 3*s^2) - q12*(4*q22^3 + q22^2*(2*q32 + s) + 
        s^2*(2*q32 + s) + q22*(q32^2 + 4*q32*s + s^2))))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q32*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12^4 - q12^3*(4*q22 + 3*s) + 
      q12^2*(6*q22^2 - 2*q22*q32 + 5*q22*s + 3*s^2) + 
      q22*(q22 - s)*(q22^2 - 2*q22*q32 - q32*(q32 + 2*s)) - 
      q12*(4*q22^3 + s^3 + q22^2*(-4*q32 + s) + q22*(q32^2 + s^2))))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2 + 
      2*q22*(q32 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(-q12^3 + q12^2*(5*q22 + 3*s) + 
      q12*(-7*q22^2 + 2*q22*q32 - 3*s^2) + 
      (q22 - s)*(3*q22^2 - s^2 + 2*q22*(q32 + 2*s))))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(q12 - q22 - s)*(q12 + q22 - s)*(2*q12 - 2*q22 + q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, (q22*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 - q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 - q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s))/8, (q22*(q12 + q22 - s)*(q32 - s))/8, 
  (q22*(q32 - s)*(-q32^2 + s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q22*(q32 - s)*(2*q12^2*q32 + 2*q22^2*q32 + 
      q12*(-4*q22*q32 + (q32 - s)^2) + q22*(q32 - s)^2 - s*(q32^2 + s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s)*(q32 - s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s)*(q32 - s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q22*(q32 - s)^3)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(-q32^2 + s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q22*(q32 - s)*(2*q12^2*q32 + 2*q22^2*q32 + 
      q12*(-4*q22*q32 + (q32 - s)^2) + q22*(q32 - s)^2 - s*(q32^2 + s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(q12 + q22 - s)*(-q12 + q22 + s)*
     (-q32 + s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q22*(q32 - s)^3)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q22*(q12 + q22 - s)*(-q12 + q22 + s)*
     (-q32 + s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 0, 0, (q22*(q12 + q22 - s)*(-q32 + s))/
   8, (q22*(q12 + q22 - s)*(-q32 + s))/8, 
  (q22*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
     (q12^2 + q22^2 + q32^2 + q12*(-2*q22 + q32 - s) - q32*s - s^2 + 
      q22*(-q32 + s)))/(16*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q32 - s)*(-q12^3 + q12^2*(3*q22 - 3*q32 + 2*s) - 
      q12*(3*q22^2 - 4*q22*q32 + q32^2 + 2*q22*s - 4*q32*s + 2*s^2) + 
      (q22 - s)*(q22^2 - q32^2 + q32*s - s^2 + q22*(-q32 + s))))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 - s)*(-q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/(64*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), -(q22*(q32 - s)^2)/16 - 
   (q22*(q32 - s)^2*(-q12 + q22 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  (q22*(q12 + q22 - s)*(-q32^2 + s^2))/16, 0, 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2)/(128*s) + ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2*(-q12 + q22 + s)^2)/(128*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*
     (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(128*s) - ((q12 - q22 - s)^3*(q12 + q22 - s)*
     (-q32 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2), 
  -((q12 + q22 - s)^2*(-q32 + s)^3)/(128*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 + q22 - s)^2*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 + q22*s^2 - 
      q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + 2*q22*s + s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(-q32 + s)^3)/(64*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 - q22^2*s - q22*s^2 - s^3 - 
      3*q12^2*(q22 + s) + q12*(3*q22^2 + 4*q22*s + 3*s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 0, 0, 
  -(q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32^2 - s^2)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  ((q12 - q22)*q22*(q32 - s)^2)/
   (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q22*(q22 - q32)*(q22 - s)*(q32 - s) + q12^3*(-q32 + s) + 
     q12^2*(q32 - s)*(3*q22 + q32 + 3*s) - q12*(q32 - s)*
      (3*q22^2 + 2*q22*s + s*(q32 + 2*s))))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12^3*(q32 - s) + q22*(q22 - s)*(q22 - 2*q32 - s)*(-q32 + s) - 
     q12^2*(q32 - s)*(3*q22 + 2*s) + q12*(q32 - s)*(3*q22^2 - 2*q22*q32 + 
       s^2)))/(8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22)*q22*(q12 + q22 - s)*(q32 - s)^2)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22^2*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22)*q22*(q12 + q22 - s)*(-q32 + s))/
   (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, ((-q22)^(3/2)*(q32 - s))/(2*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)*(q12 - q22 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 0, 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 0, 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s)*(-q12 + q22 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)*(-q12^2 + q22^2 - 2*q22*q32 + 
       2*q12*s + 2*q22*s - s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 - s)*(q32 - s)*
     (-q12 + q22 + s))/(16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 - q22 + q32 - 2*s)*(-q12 + q22 - s)*(-q32 + s)*
     (q12^3 - 3*q12^2*(q22 + s) - (q22 - s)^2*(q22 + s) + 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + (Sqrt[-q22]*q22*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^3 + (q22 - s)^3 - 
     q12^2*(q22 + 3*s) - q12*(q22^2 + 2*q22*s - 3*s^2)))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  ((-q22)^(3/2)*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((-q22)^(3/2)*(q32 - s)^2*(q12^2 - q22^2 - 2*q12*s + s^2))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  0, -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(-3*q12^3 + 7*q12^2*(q22 + s) + 
      (q22 - s)*(q22^2 - 2*q22*q32 + 2*q22*s - s^2) - 
      q12*(5*q22^2 + 5*s^2 + 2*q22*(q32 + 2*s))))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(q32 - s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -q22/2, -q22/2, (q12 + q22 - s)/2, 
  -(q22*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22)*(q12 + q22 - s))/2, 0, 
  -(q22*q32*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q12 - q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q12 - q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*q32*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12^4 + q12^3*(-4*q22 + q32 - 3*s) + 
    (q22 - s)*(q22^3 - q22^2*q32 + q22*q32*(q32 - 2*s) + q32*s^2) + 
    q12^2*(6*q22^2 + 3*s*(-q32 + s) + q22*(-3*q32 + 5*s)) - 
    q12*(4*q22^3 + q22^2*(-3*q32 + s) + s^2*(-3*q32 + s) + 
      q22*(-q32^2 + s^2)))/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22 - s)*(q12 + q22 - s))/4, -((q12 - q22 - s)*(q12 + q22 - s))/4, 
  -(q22*(-q12^2 + (q22 - s)^2)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - q32)*(-q12 + q22 - s)*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12^2 + (q22 - s)^2)*(q32 - s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 + s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (3*q12^2*(q32 - s)*(q22 + s) + q12^3*(-q32 + s) - 
    (q22 - s)*(-q32 + s)*(q22^2 - s^2 + q22*(-q32 + s)) - 
    q12*(q32 - s)*(3*q22^2 + 3*s^2 + q22*(q32 + s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(-q12 + q22 + s)^2)/8, 
  -(q22*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 + q32)*(-q12^2 + (q22 - s)^2)*(q32 - s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -((q12 - q22 - s)*(-q32 + s))/4, ((q12 - q22 - q32)*(q12 - q22 - s))/4, 
  (-q12 + q22 + s)^2/4, 0, 0, 0, 0, 0, (-q12 + q22 + s)^2/4, 
  (-q12 + q22 + s)^2/4, 0, 0, (-q12^4 - q22^2*(q22 - q32)*(q22 - s) + 
    q12^3*(4*q22 + 3*s) + q12*(4*q22^3 + q22^2*s + s^3 + q22*s*(q32 + s)) - 
    q12^2*(6*q22^2 + 3*s^2 + q22*(q32 + 5*s)))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*q32*(q12 + q22 - s)*(-q12 + q22 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22)*q22*(q12 + q22 - s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0}, 
 {0, ((-q22)^(3/2)*(q32 - s))/(2*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 0, 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 0, 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)*(-q12^2 + q22^2 - 2*q22*q32 + 
      2*q12*s + 2*q22*s - s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 - s)*(q32 - s)*
     (-q12 + q22 + s))/(16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 - q22 + q32 - 2*s)*(-q12 + q22 - s)*(-q32 + s)*
     (q12^3 - 3*q12^2*(q22 + s) - (q22 - s)^2*(q22 + s) + 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + ((-q22)^(3/2)*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^3 + (q22 - s)^3 - 
      q12^2*(q22 + 3*s) - q12*(q22^2 + 2*q22*s - 3*s^2)))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*q22*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32 - s)^2*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  0, (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + (q22 - s)^2 - 
       2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)*(-3*q12^3 + 7*q12^2*(q22 + s) + 
      (q22 - s)*(q22^2 - 2*q22*q32 + 2*q22*s - s^2) - 
      q12*(5*q22^2 + 5*s^2 + 2*q22*(q32 + 2*s))))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(q32 - s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, (q22*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 - q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 - q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s))/8, (q22*(q12 + q22 - s)*(q32 - s))/8, 
  (q22*(q32 - s)*(q32^2 - s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q22*(q32 - s)*(2*q12^2*q32 + 2*q22^2*q32 + 
      q12*(-4*q22*q32 + (q32 - s)^2) + q22*(q32 - s)^2 - s*(q32^2 + s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s)*(q32 - s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s)*(q32 - s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(q32 - s)^3)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q32^2 - s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q22*(q32 - s)*(2*q12^2*q32 + 2*q22^2*q32 + 
      q12*(-4*q22*q32 + (q32 - s)^2) + q22*(q32 - s)^2 - s*(q32^2 + s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q22*(q12 + q22 - s)*(-q12 + q22 + s)*
     (-q32 + s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(q32 - s)^3)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(q12 + q22 - s)*(-q12 + q22 + s)*
     (-q32 + s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 0, 0, (q22*(q12 + q22 - s)*(-q32 + s))/
   8, (q22*(q12 + q22 - s)*(-q32 + s))/8, 
  (q22*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
      (q12^2 + q22^2 + q32^2 + q12*(-2*q22 + q32 - s) - q32*s - s^2 + 
       q22*(-q32 + s)))/(16*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q32 - s)*(-q12^3 + q12^2*(3*q22 - 3*q32 + 2*s) - 
      q12*(3*q22^2 - 4*q22*q32 + q32^2 + 2*q22*s - 4*q32*s + 2*s^2) + 
      (q22 - s)*(q22^2 - q32^2 + q32*s - s^2 + q22*(-q32 + s))))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 - s)*(-q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(64*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), -(q22*(q32 - s)^2)/16 + 
   (q22*(q32 - s)^2*(-q12 + q22 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  (q22*(q12 + q22 - s)*(-q32^2 + s^2))/16, 0, 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2)/(128*s) - ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2*(-q12 + q22 + s)^2)/(128*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*
     (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(128*s) + ((q12 - q22 - s)^3*(q12 + q22 - s)*
     (-q32 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2), 
  -((q12 + q22 - s)^2*(-q32 + s)^3)/(128*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 + q22 - s)^2*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 + q22*s^2 - 
      q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + 2*q22*s + s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(-q32 + s)^3)/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 - q22^2*s - q22*s^2 - s^3 - 
      3*q12^2*(q22 + s) + q12*(3*q22^2 + 4*q22*s + 3*s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 0, 0, 
  -(q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32^2 - s^2)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  -((q12 - q22)*q22*(q32 - s)^2)/
   (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q22*(q22 - q32)*(q22 - s)*(q32 - s) + q12^3*(-q32 + s) + 
     q12^2*(q32 - s)*(3*q22 + q32 + 3*s) - q12*(q32 - s)*
      (3*q22^2 + 2*q22*s + s*(q32 + 2*s))))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12^3*(q32 - s) + q22*(q22 - s)*(q22 - 2*q32 - s)*(-q32 + s) - 
     q12^2*(q32 - s)*(3*q22 + 2*s) + q12*(q32 - s)*(3*q22^2 - 2*q22*q32 + 
       s^2)))/(8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22)*q22*(q12 + q22 - s)*(q32 - s)^2)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22^2*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22)*q22*(q12 + q22 - s)*(-q32 + s))/
   (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, (Sqrt[-q22]*(q32 - s)*(q12 - q22 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*(q12^2 - q22^2 - 2*q12*s + s^2))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*q32*(q32 - s)*(-q12 + q22 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*q32*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*q32*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12^2 + (q22 - s)^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12^2 + (q22 - s)^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*q32*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*q32*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q32*(-q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, (Sqrt[-q22]*(q12^2 - q22^2 - 2*q12*s + s^2))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s))/(4*Sqrt[2]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 + q22 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + (Sqrt[-q22]*(-q12 + q22 - q32)*
     (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
     (-q12 + q22 + s))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 - q22 + s)*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(-q12 + q22 - s)*(-q32^2 + s^2))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q32^2 + s^2)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(q32 - s)*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) - (Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, -(Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s)*(q12^3 + (q22 - s)^3 - 
      q12^2*(q22 + 3*s) - q12*(q22^2 + 2*q22*s - 3*s^2)))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(-q12 + q22 + q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
       q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*(q32 - s))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s)*(q12 - q22 + s)*
     (q32 + s))/(32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s)^2*
     (-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(32*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) - (Sqrt[-q22]*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2)*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((-q22)^(3/2)*(q32 - s)^2*(q12^2 - q22^2 - 2*q12*s + s^2))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*(-q12 + q22 + q32)*(q32 + s)*(q12^2 + (q22 - s)^2 - 
       2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 
       2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 
       2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -(Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q32 - s)*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*q32*(q32 - s))/(4*Sqrt[2]) + 
   (Sqrt[-q22]*q32*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*q32*(-q12^2 + (q22 - s)^2))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12^4 + q22*(q22^2 - q32^2)*(q22 - s) - 
      q12^3*(4*q22 + 2*q32 + 3*s) + q12^2*(6*q22^2 + 4*q22*q32 + 5*q22*s + 
        4*q32*s + 3*s^2) - q12*(4*q22^3 + q22^2*(2*q32 + s) + 
        s^2*(2*q32 + s) + q22*(q32^2 + 4*q32*s + s^2))))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q32*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q12^4 - q12^3*(4*q22 + 3*s) + 
      q12^2*(6*q22^2 - 2*q22*q32 + 5*q22*s + 3*s^2) + 
      q22*(q22 - s)*(q22^2 - 2*q22*q32 - q32*(q32 + 2*s)) - 
      q12*(4*q22^3 + s^3 + q22^2*(-4*q32 + s) + q22*(q32^2 + s^2))))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2 + 
       2*q22*(q32 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)*(-q12^3 + q12^2*(5*q22 + 3*s) + 
      q12*(-7*q22^2 + 2*q22*q32 - 3*s^2) + 
      (q22 - s)*(3*q22^2 - s^2 + 2*q22*(q32 + 2*s))))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(q12 - q22 - s)*(q12 + q22 - s)*(2*q12 - 2*q22 + q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {((-q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/4, 
  ((q32 - s)*(q12*q32 - q22*q32 - s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + s^3 - 
      3*q22*s*(q32 + s) - q12*(2*q22*q32 + s*(q32 + s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)*(-(q12^2*q32) - q22^2*q32 - s^3 - 3*q22*s*(q32 + s) + 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2), 
  -((q32 - s)*(q12*q32 - q22*q32 + s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
        2*(q12*q22 + q12*s + q22*s)])/(32*s^2) - 
   ((q32 - s)*(-(q12^2*q32) + q12*(2*q22*q32 + (q32 - 3*s)*s) - 
      (q22 + 3*s)*(q22*q32 - s^2)))/(32*s^2) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q32 - s)*(q12^2*q32 + (q22 - 3*s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + 3*s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(-q32 + s))/4, 
  ((q32 - s)*(q12*q32 - q22*q32 + s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s^2) - 
   ((q32 - s)*(-(q12^2*q32) - q22^2*q32 + s^3 + 3*q22*s*(-q32 + s) + 
      q12*(2*q22*q32 + (q32 - s)*s)))/(32*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - s^3 + 
      3*q22*s*(-q32 + s) + q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)*(-(q12*q32) + q22*q32 + s^2)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q12 - q22 - s)*(q32 - s)*(q12^2*q32 - q12*(2*q22*q32 + (q32 - 3*s)*s) + 
      (q22 - 3*s)*(q22*q32 + s^2)))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)*(-(q12^2*q32) - (q22 + 3*s)*(q22*q32 + s^2) + 
      q12*(2*q22*q32 + s*(q32 + 3*s))))/(32*s^2), 
  -((q12 + q32)*(q12 + q22 - s)*(q32 - s))/8, 
  (q22*(q12 + q22 - s)*(-q32 + s))/8, 
  ((q12 - q22)*(q32 - s)^2*(q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)*(-2*q32*s^3 - q12^2*(q32^2 - 3*s^2) - q22^2*(q32^2 - 3*s^2) + 
      q22*s*(-3*q32^2 + 2*q32*s + s^2) + q12*(2*q22*(q32^2 - 3*s^2) + 
        s*(q32^2 + 2*q32*s - 3*s^2))))/(64*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q22*(q32 - s)^2*s + 2*q32*s^3 - 
      q12^2*(q32^2 + s^2) - q22^2*(q32^2 + s^2) + 
      q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(-q32 + s)*(-4*q32*s^3 - 
      q22*s*(3*q32^2 - 4*q32*s + s^2) + q12^2*(q32^2 + 3*s^2) + 
      q22^2*(q32^2 + 3*s^2) - q12*(2*q22*(q32^2 + 3*s^2) + 
        s*(q32^2 - 4*q32*s + 3*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q32*(q12 + q22 - s)*(q32 - s)*(q12 - q22 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q32*(q22^2 + 2*q22*s - 3*s^2) - 
      2*q12*(q22*q32 + s^2)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     (q12^2*q32 + q32*(q22^2 - 4*q22*s + 3*s^2) + q12*(-2*q22*q32 + 4*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q32*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q32*(q22^2 + 2*q22*s - 3*s^2) - 
      2*q12*(q22*q32 + s^2)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     (q12^2*q32 + q32*(q22^2 - 4*q22*s + 3*s^2) + q12*(-2*q22*q32 + 4*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q32 - s)^3*(q12^2 - q12*(2*q22 + s) + q22*(q22 + 3*s)))/(64*s^2) + 
   ((q32 - s)^3*(-q12 + q22 + s)^2*(-q12^2 + q22*(-q22 + s) + 
      q12*(2*q22 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((-q12 + q22)*(q32 - s)^3*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) + 
   ((q32 - s)^3*(q12^3 - q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + s^2) + 
      q22*(-q22^2 + 2*q22*s + 3*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22)*(q32 - s)^2*(q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
        2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)*(-2*q32*s^3 - q12^2*(q32^2 - 3*s^2) - q22^2*(q32^2 - 3*s^2) + 
      q22*s*(-3*q32^2 + 2*q32*s + s^2) + q12*(2*q22*(q32^2 - 3*s^2) + 
        s*(q32^2 + 2*q32*s - 3*s^2))))/(64*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q22*(q32 - s)^2*s + 2*q32*s^3 - 
      q12^2*(q32^2 + s^2) - q22^2*(q32^2 + s^2) + 
      q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q32 - s)*(-4*q32*s^3 - q22*s*(3*q32^2 - 4*q32*s + s^2) + 
      q12^2*(q32^2 + 3*s^2) + q22^2*(q32^2 + 3*s^2) - 
      q12*(2*q22*(q32^2 + 3*s^2) + s*(q32^2 - 4*q32*s + 3*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*(2*q32 - s)*s + 
       q32*s^2 - 2*q12*q32*(q22 + s)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - 
      2*q22*(q32 - 2*s)*s + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q32*(q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2), 
  ((q32 - s)^3*(q12^2 - q12*(2*q22 + s) + q22*(q22 + 3*s)))/(64*s^2) + 
   ((q32 - s)^3*(-q12 + q22 + s)^2*(-q12^2 + q22*(-q22 + s) + 
      q12*(2*q22 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22)*(q32 - s)^3*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)^3*(q12^3 - q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + s^2) + 
      q22*(-q22^2 + 2*q22*s + 3*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*(2*q32 - s)*s + 
       q32*s^2 - 2*q12*q32*(q22 + s)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - 
      2*q22*(q32 - 2*s)*s + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q32*(q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2), 
  ((q32 - s)*(-q12^4 + q12^3*(4*q22 - q32 + 3*s) + 
     q12^2*(-6*q22^2 + q22*(3*q32 - 5*s) + 3*(q32 - s)*s) - 
     (q22 - s)*(q22^3 - q22^2*q32 + q22*q32*(q32 - 2*s) + q32*s^2) + 
     q12*(4*q22^3 + q22^2*(-3*q32 + s) + s^2*(-3*q32 + s) + 
       q22*(-q32^2 + s^2))))/(8*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32 + s))/8, 
  -((q12 - s)*(q12 + q22 - s)*(-q32 + s))/8, 
  -((q12 + q22 - s)*(-q32 + s)*(-(q12*q32) + q22*q32 + 3*q12*s - 3*q22*s + 
       3*q32*s - s^2))/(64*s) - ((q12 + q22 - s)*(q12 - q22 + s)*
     (-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(s*(3*q32 + s) + 
      q12*(q32 + 3*s) - q22*(q32 + 3*s)))/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  -((q32 - s)*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
      (q12^2*q32 + q22^2*q32 + q12*q32*(-2*q22 + q32 - s) - s^3 + 
       q22*q32*(-q32 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q32 - s)*(-(q12^3*q32) + q12^2*(3*q22*q32 - q32^2 + 2*q32*s - 2*s^2) + 
      (q22 - s)*(q22^2*q32 + s^2*(-2*q32 + s) + q22*q32*(-q32 + s)) + 
      q12*(-3*q22^2*q32 + 2*q22*(q32^2 - q32*s + s^2) + 
        s*(q32^2 - 3*q32*s + 3*s^2))))/(64*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^4*q32 + 
      q12^3*(-4*q22*q32 + q32^2 - 3*q32*s - 2*s^2) + 
      q12*(-4*q22^3*q32 - 2*q22*q32*s*(q32 + s) + q32*s^2*(q32 + 3*s) + 
        q22^2*(3*q32^2 + 3*q32*s - 2*s^2)) + 
      (q22 - s)*(q22^3*q32 + s^3*(2*q32 + s) - q22^2*q32*(q32 + 2*s) - 
        q22*s*(-3*q32^2 + q32*s + 3*s^2)) + 
      q12^2*(6*q22^2*q32 + s*(-2*q32^2 + q32*s + 3*s^2) + 
        q22*(-3*q32^2 + 3*q32*s + 4*s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)*(q12^4*q32 + q12^3*(-4*q22*q32 + q32^2 - 3*q32*s + 4*s^2) + 
      q12^2*(6*q22^2*q32 + s*(-2*q32^2 + 7*q32*s - 9*s^2) + 
        q22*(-3*q32^2 + 9*q32*s - 8*s^2)) + 
      (q22 - s)*(q22^3*q32 - q22^2*q32*(q32 - 4*s) + s^3*(-4*q32 + s) + 
        q22*s*(-3*q32^2 - q32*s + 3*s^2)) + 
      q12*(-4*q22^3*q32 + 2*q22*s*(2*q32^2 - q32*s + 3*s^2) + 
        q22^2*(3*q32^2 - 9*q32*s + 4*s^2) + s^2*(q32^2 - 9*q32*s + 6*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - 3*s)*(q12 + q22 - s)*(q32 - s)^2)/(64*s) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 + 2*q12*s - 
      2*q22*s - 3*s^2))/(64*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)^2*(q32 + s)*(-q12^2 + q22*(-q22 + s) + q12*(2*q22 + s)))/
    (64*s^2) - ((q12 - q22)*(q32 - s)^2*(-q12 + q22 + s)^2*(q32 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q32 - s)^2*(q32 + s)*(q12^3 - q12^2*(3*q22 + 2*s) - 
      q22*(q22^2 + 2*q22*s - 3*s^2) + q12*(3*q22^2 + 4*q22*s + s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)^2*(q32 + s)*(-q12^4 + q12^3*(4*q22 + 3*s) - 
      3*q12^2*(2*q22^2 + q22*s + s^2) + q22*(-q22^3 + 3*q22^2*s + q22*s^2 - 
        3*s^3) + q12*(4*q22^3 - 3*q22^2*s + 2*q22*s^2 + s^3)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - 3*s)*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + 3*s))/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q12 - q22 + s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*s^2 + q32*s^2 - 
      2*q12*q32*(q22 + s)))/(64*s^2) + 
   (q32*(q12 - q22 - s)^3*(q12 - q22 + s)*(-q32 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      q32*s^2 - 2*q12*q32*(q22 + s) - 2*q22*s*(2*q32 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      q32*s^2 - 2*q12*q32*(q22 + s) + 2*q22*s*(q32 + 2*s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)^2*(-q12 + q22 + s)^2)/(64*s) + ((q12 - q22 - s)^3*(q32 - s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 - q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s) - 
   ((q32 - s)^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)))/(64*s), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)*(q22^2 - s^2 + q22*(-q32 + s)) - 
      q12*(3*q22^2 + 3*s^2 + q22*(q32 + s))))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32^2 + s^2))/16, 
  (q22*(q32 - s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
      (q32 - s)^2)/(128*s) + ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2*(-q12 + q22 + s)^2)/(128*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*
     (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(128*s) - ((q12 - q22 - s)^3*(q12 + q22 - s)*
     (-q32 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2), 
  ((q12 + q22 - s)^2*(-q32 + s)^3)/(128*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 + q22 - s)^2*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 + q22*s^2 - 
      q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + 2*q22*s + s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(-q32 + s)^3)/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 - q22^2*s - q22*s^2 - s^3 - 
      3*q12^2*(q22 + s) + q12*(3*q22^2 + 4*q22*s + 3*s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(q32 - s)^2*(q12 - q22 + s))/(32*s) + 
   ((q12 - q22 - s)^3*(q32 - s)^2*(q12 - q22 + s))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q32 - s)^2*(q12 - q22 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  -(q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/(32*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  -(q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/(32*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  (q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32^2 - s^2)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(q32 - s)^2)/16 - 
   ((q32 - s)^2*(q12^2 - q22^2 + 2*q22*q32 - 2*q12*s + s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12^4 + q12^3*(4*q22 - q32 + 3*s) + 
      q12^2*(-6*q22^2 + q22*(7*q32 - 3*s) + 3*(q32 - s)*s) + 
      q12*(4*q22^3 + s^2*(-3*q32 + s) - 2*q22*(q32 + s)^2 - 
        q22^2*(7*q32 + 3*s)) - (q22 - s)*(q22^3 + q32*s^2 - 
        q22^2*(q32 + 2*s) + q22*(2*q32^2 - 2*q32*s + s^2))))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(q32 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   ((q32 - s)*(q12^4 - 4*q12^3*(q22 + s) + 6*q12^2*(q22^2 + q22*s + s^2) - 
      4*q12*(q22^3 - q22^2*q32 + s^3) + (q22 - s)*(q22^3 + q22*s^2 - s^3 - 
        q22^2*(4*q32 + s))))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
      2*q22*(q32 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + ((q12 + q22 - s)^2*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/16 + 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2 - q22^2 + 2*q22*q32 - 2*q12*s + s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, (Sqrt[-q22]*(q32 - s)*(q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)^2)/(4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 0, 
  (Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32^2 - s^2))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*(-q32^2 + s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q32^2 + s^2))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  (Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (q12*Sqrt[-q22]*(-q32 + s)*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(-q12 + q22 - q32)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*Sqrt[-q22]*(q32^2 - s^2))/(8*Sqrt[2]*s) + 
   (q12*Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*(-q32^2 + s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(-q32^2 + s^2))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q32 + s)^3)/(8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32^2 + s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^3)/(8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 - q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
       q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(q12 - q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)^2*(-q12 + q22 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q32 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((-q22)^(3/2)*(q12 - q22 + s)*(-q32^2 + s^2))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
      (q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(q12 - q22 + s)*(q32 + s)*
     (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s))*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^2*(q32 + s))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 - q22 + s)*(q32^2 - s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32^2 - s^2)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + 2*q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q32*(q32 - s)*(-2*q12^2 + (q22 - s)*(q32 - s) + 
      q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q12*Sqrt[-q22]*(q32 - s)*(q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)*(-(q12^2*(q32 + s)) + 
      (q22 - s)*(q22*(3*q32 - s) + s*(q32 + s)) + 
      2*q12*(q22*(-q32 + s) + s*(q32 + s))))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*q32*(q12 + q22 - s)*(q32 - s)^2)/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q12*Sqrt[-q22]*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*Sqrt[-q22]*(-q32 + s))/(4*Sqrt[2]) + 
   (q12*Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, 0, (q22*(q32 - s))/(2*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), 0, -((q12 - q22 - s)*(-q32 + s))/(8*s) - 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 + q32)*(q12 - q22 - s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 - s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -(q32*(q32 - s)*(-q12 + q22 + s))/(8*s) - 
   (q32*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q32*(q12 - q22 + q32)*(q12 - q22 - s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q12*(q12 - q22 - s)*(-q32 + s))/(8*s) - 
   (q12*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*(q12 - q22 + q32)*(q12 - q22 - s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q12*q22*(q12 - q22 + s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*q32*(-q12 + q22 - s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 + s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)^2*(-q12 + q22 + s))/(16*s) - 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(16*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 0, 0, 
  (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))^2/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 + q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 + q32)*(q32 - s)*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(16*s*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 - q22 + q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s))*(q12 - q22 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 + q32)*(q12 - q22 - s)*(q12 - q22 + s)*(q32 + s))/
    (16*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 - q22 + s)^2*(-q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q32 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(-q32 + s))/8 + ((-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 0, 0, 
  -((q12 - q22 - q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
       q12*(-2*q22 + q32 - s))*(q12^2 + (q22 - q32)*(q22 - s) - 
       q12*(2*q22 + q32 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - q32)*(q12 - q22 + s)*(q32 + s)*
     (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 - q22 - q32)*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s))*(q12^3 - 3*q12^2*(q22 + s) - 
      (q22 - s)^2*(q22 + s) + q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(q22*(q32^2 - s^2)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s))/4, 
  -((-q12 + q22 + q32)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(q32 - s)*(q12 - q22 + s))/(16*s) - 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s))/4, -(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))^
      2/(8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((-q12 + q22 + q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*s) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - q32)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22 - s)*(q32 - s)*(q12 - q22 + s))/(16*s) - 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 + s))/4, -((q12 - q22 - s)*(-q32 + s)*(q32 + s))/(16*s) - 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - q32)*(q12 - q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q32*(q32 - s))/4 - (q32*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12^2*(q32 - s) + (q22 + q32)*(q22 - s)*(q32 - s) + 
      q12*(-2*q22*q32 + q32^2 + 2*q22*s + 6*q32*s + s^2)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q32*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q12^3*q32 - q12^2*(q22 + 3*q32)*s + (q22 - s)*(q22^2*(2*q32 - s) + 
       q32*s^2 + q22*q32*(q32 + s)) + q12*(3*q32*s^2 + q22^2*(-3*q32 + 2*s) + 
       q22*(q32^2 + s^2)))/(4*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(q32 - s)*(q12^2 + q22*(q22 + q32) - q12*(2*q22 + s)))/
    (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q12^2 + q12*(-2*q22 + q32 + s) + 
      (q22 - s)*(q22 + q32 + 2*s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q12*(q12 - q22 - s))/4 + (q12*(-q12 + q22 + s)^2)/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, (Sqrt[-q22]*(q32 - s)*(q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2)/(4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 0, 
  -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32^2 + s^2))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*(-q32^2 + s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q32^2 + s^2))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  -(Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q12*Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (q12*Sqrt[-q22]*(q32 - s)*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*Sqrt[-q22]*(-q32^2 + s^2))/(8*Sqrt[2]*s) - 
   (q12*Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*(-q32^2 + s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(-q32^2 + s^2))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q32 + s)^3)/(8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32^2 + s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q32 + s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q32 + s)^3)/(8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 - s)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(q12 - q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)^2*(-q12 + q22 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q32 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, (Sqrt[-q22]*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s))*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (Sqrt[-q22]*(q32 - s)*(q12 - q22 + s)*
     (q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s))*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32^2 + s^2)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (q12*Sqrt[-q22]*(q32 - s)*(q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2*(-q32 + s) + 
      (q32 - s)*(-q22^2 + s^2) + 2*q12*(q22*(q32 - s) - 2*s*(q32 + s))))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2*(-q32 + s) + 
      2*q12*(q22*(q32 - s) - s*(q32 + s)) - 
      (q22 - s)*(q22*(q32 - s) + s*(3*q32 + s))))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22)*(q12 + q22 - s)*(-q32 + s)^2)/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12^2 - 2*q12*q22 + 3*q22^2 + 2*q12*s - 
       2*q22*s - s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*Sqrt[-q22]*(q32 - s))/(4*Sqrt[2]) + 
   (q12*Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, (q22*(q32 - s))/(2*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), 0, 0, (q22*(-q12 + q22 - s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22 - s)*(-q32 + s))/(8*s) - 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(-q32 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  (q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*q22*(q32 - s)*(q12 - q22 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*(q12 - q22 - s)*(-q32 + s))/(8*s) - 
   (q12*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q12*(q12 - q22 - s)*(-q32 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  -((q12 - q22 - s)*(q32 - s)^2)/(16*s) - 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 + q32)*(q12 - q22 - s)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 
  (q22*(q12 - q22 + s)^2*(-q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 - q22 + q32)*(q32 - s)*(q12 - q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 + q22 - s)*(q32 - s)^2)/(16*s) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q32 - s)^2*(q12 - q22 + s))/
    (16*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 0, 
  (q22*(-q12 + q22 - s)*(-q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/(8*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 + q22 - s)^2*(-q32 + s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - 3*q12^2*(q22 + s) - 
      (q22 - s)^2*(q22 + s) + q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 0, 
  (q22*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)^2*(q12 - q22 + s))/(16*s) + ((q32 - s)^2*(-q12 - q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s))/4, (q22*(q32 - s))/4, 0, 
  -((q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (16*s) - ((q32 - s)*(-q12^2 + 2*q12*q22 - q22^2 + s^2)*
     (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(q32 - s)^2)/(16*s) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s))/4, ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/(16*s) - 
   ((-q12 + q22 + s)^2*(-q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q32 - s)^2*(-q12 + q22 + s))/(16*s) - 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  ((q32 - s)^2*(-q12 - q22 + s))/(16*s) + 
   ((q32 - s)*(-q12 + q22 + s)^2*((q22 - s)*(q32 - s) + q12*(q32 + 3*s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q12*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0}, 
 {0, 0, 0, 0, (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*q32*(q12 - q22 + s)*(-q12 + q22 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*q22*(-q12 + q22 - s)*(-q12 + q22 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*q22*(-q12 + q22 - s)*(-q12 + q22 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*q32*(q12 - q22 + s)*(-q12 + q22 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
    (q12 - q22 + s))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 - q22 + q32)*(q12 - q22 - s)*(q12 - q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 - q22 - q32)*(q12 - q22 + s)*
     (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*(-q32 + s))/(2*Sqrt[2]), (Sqrt[-q22]*(-q12 + q22 + q32))/
   (2*Sqrt[2]), (Sqrt[-q22]*(-q12 + q22 + s))/(2*Sqrt[2]), 0, 0, 0, 0, 0, 
  (Sqrt[-q22]*(-q12 + q22 + s))/(2*Sqrt[2]), (Sqrt[-q22]*(-q12 + q22 + s))/
   (2*Sqrt[2]), 0, 0, (Sqrt[-q22]*(q22*(q22 - s)*(q32 - s) - 
     q12^2*(q32 + s) + q12*s*(2*q22 + q32 + s)))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*q32*(q12 + q22 - s)*(-q12 + q22 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22)*(q12 + q22 - s)*(-q32 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
   (Sqrt[2]*Sqrt[-q22]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  0}, {0, (q22*(q32 - s))/
   (2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  (q22*(-q12 + q22 - s)*(q32 - s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22 - s)*(-q32 + s))/(8*s) + 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(-q32 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  -(q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q12*q22*(q32 - s)*(q12 - q22 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q12*(q12 - q22 - s)*(-q32 + s))/(8*s) + 
   (q12*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q12*(q12 - q22 - s)*(-q32 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  ((q12 - q22 - s)*(q32 - s)^2)/(16*s) + 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 + q32)*(q12 - q22 - s)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 
  (q22*(q32 - s)*(q12 - q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 - q22 + q32)*(q32 - s)*(q12 - q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(q32 - s)^2)/(16*s) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q32 - s)^2*(-q12 - q22 + s)*(-q12 + q22 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s))/
    (16*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 0, 
  (q22*(-q12 + q22 - s)*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/(8*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)^2*(-q32 + s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - 3*q12^2*(q22 + s) - 
      (q22 - s)^2*(q22 + s) + q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 0, 
  -(q22*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)^2*(q12 - q22 + s))/(16*s) + ((q32 - s)^2*(-q12 - q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s))/4, -(q22*(q32 - s))/4, 0, 
  ((q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (16*s) + ((q32 - s)*(-q12^2 + 2*q12*q22 - q22^2 + s^2)*
     (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 + q22 - s)*(q32 - s)^2)/(16*s) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s))/4, -((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/(16*s) + 
   ((-q12 + q22 + s)^2*(-q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q32 - s)^2*(-q12 + q22 + s))/(16*s) + 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  ((q12 + q22 - s)*(q32 - s)^2)/(16*s) - 
   ((q32 - s)*(-q12 + q22 + s)^2*((q22 - s)*(q32 - s) + q12*(q32 + 3*s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q12*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0}, 
 {0, (Sqrt[-q22]*(q32 - s)*(q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)^2)/(4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 0, 
  -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32^2 + s^2))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*(-q32^2 + s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32^2 - s^2))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  -(Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q12*Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (q12*Sqrt[-q22]*(q32 - s)*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(-q12 + q22 - q32)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*Sqrt[-q22]*(-q32^2 + s^2))/(8*Sqrt[2]*s) - 
   (q12*Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*(-q32^2 + s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(q32^2 - s^2))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^3)/(8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32^2 + s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q32 + s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^3)/(8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(q12 - q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)^2*(-q12 + q22 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q32 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, (Sqrt[-q22]*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s))*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)*
     (q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s))*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32^2 + s^2)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (q12*Sqrt[-q22]*(q32 - s)*(q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2*(-q32 + s) + 
      (q32 - s)*(-q22^2 + s^2) + 2*q12*(q22*(q32 - s) - 2*s*(q32 + s))))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2*(-q32 + s) + 
      2*q12*(q22*(q32 - s) - s*(q32 + s)) - 
      (q22 - s)*(q22*(q32 - s) + s*(3*q32 + s))))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22)*(q12 + q22 - s)*(-q32 + s)^2)/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q12*Sqrt[-q22]*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 - 3*q22^2 + 2*q12*(q22 - s) + 2*q22*s + 
      s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*Sqrt[-q22]*(q32 - s))/(4*Sqrt[2]) + 
   (q12*Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, 0, (q22*(q32 - s))/(2*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), 0, ((q12 - q22 - s)*(-q32 + s))/(8*s) + 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 + q32)*(q12 - q22 - s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(-q12 + q22 - s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (q32*(q32 - s)*(-q12 + q22 + s))/(8*s) + 
   (q32*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q32*(q12 - q22 + q32)*(q12 - q22 - s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*(q12 - q22 - s)*(-q32 + s))/(8*s) + 
   (q12*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*(q12 - q22 + q32)*(q12 - q22 - s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*q22*(q12 - q22 + s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*q32*(-q12 + q22 - s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 + s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)^2*(-q12 + q22 + s))/(16*s) + 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(16*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 0, 0, 
  -(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))^2/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 + q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 + q32)*(q32 - s)*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(16*s*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 - q22 + q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s))*(q12 - q22 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 + q32)*(q12 - q22 - s)*(q12 - q22 + s)*(q32 + s))/
    (16*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q12 - q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q32 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(-q32 + s))/8 + ((-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 0, 0, 
  ((q12 - q22 - q32)*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
     (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - q32)*(q12 - q22 + s)*(q32 + s)*
     (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 - q22 - q32)*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s))*(q12^3 - 3*q12^2*(q22 + s) - 
      (q22 - s)^2*(q22 + s) + q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (q22*(q32^2 - s^2)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s))/4, 
  ((-q12 + q22 + q32)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/(16*s) + 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s))/4, (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))^
     2/(8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*s) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - q32)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/(16*s) + 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 + s))/4, ((q12 - q22 - s)*(-q32 + s)*(q32 + s))/(16*s) + 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - q32)*(q12 - q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q32*(q32 - s))/4 - (q32*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12^2*(q32 - s) + (q22 + q32)*(q22 - s)*(q32 - s) + 
     q12*(-2*q22*q32 + q32^2 + 2*q22*s + 6*q32*s + s^2)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q32*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (-(q12^3*q32) + q12^2*(q22 + 3*q32)*s - 
     (q22 - s)*(q22^2*(2*q32 - s) + q32*s^2 + q22*q32*(q32 + s)) + 
     q12*(q22^2*(3*q32 - 2*s) - 3*q32*s^2 - q22*(q32^2 + s^2)))/
    (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(-q32 + s)*(q12^2 + q22*(q22 + q32) - q12*(2*q22 + s)))/
    (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q12^2 + q12*(-2*q22 + q32 + s) + 
     (q22 - s)*(q22 + q32 + 2*s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*(q12 - q22 - s))/4 + (q12*(-q12 + q22 + s)^2)/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, (Sqrt[-q22]*(q32 - s)*(q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2)/(4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 0, 
  (Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32^2 - s^2))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*(-q32^2 + s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32^2 - s^2))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  (Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (q12*Sqrt[-q22]*(-q32 + s)*(q32 + s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q12*Sqrt[-q22]*(q32^2 - s^2))/(8*Sqrt[2]*s) + 
   (q12*Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*(-q32^2 + s^2))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(q32^2 - s^2))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^3)/(8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32^2 + s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q32 + s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q32 + s)^3)/(8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 - s)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 - q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
       q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(q12 - q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)^2*(-q12 + q22 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q32 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((-q22)^(3/2)*(q12 - q22 + s)*(-q32^2 + s^2))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
      (q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(q12 - q22 + s)*(q32 + s)*
     (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s))*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^2*(q32 + s))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)*(q12 - q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
       q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 - q22 + s)*(q32^2 - s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32^2 - s^2)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(-q12 + q22 - 2*q32 - s)*(q32 - s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q32*(q32 - s)*(-2*q12^2 + (q22 - s)*(q32 - s) + 
      q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q12*Sqrt[-q22]*(q32 - s)*(q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)*(-(q12^2*(q32 + s)) + 
      (q22 - s)*(q22*(3*q32 - s) + s*(q32 + s)) + 
      2*q12*(q22*(-q32 + s) + s*(q32 + s))))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*q32*(q12 + q22 - s)*(q32 - s)^2)/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q12*Sqrt[-q22]*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q12*Sqrt[-q22]*(q32 - s))/(4*Sqrt[2]) + 
   (q12*Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -(q22*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 - q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 - q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  (q22*(q32 - s)*(-q32^2 + s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q22*(q32 - s)*(2*q12^2*q32 + 2*q22^2*q32 + 
      q12*(-4*q22*q32 + (q32 - s)^2) + q22*(q32 - s)^2 - s*(q32^2 + s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s)*(q32 - s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s)*(q32 - s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(q32 - s)^3)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q32^2 - s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q22*(q32 - s)*(2*q12^2*q32 + 2*q22^2*q32 + 
      q12*(-4*q22*q32 + (q32 - s)^2) + q22*(q32 - s)^2 - s*(q32^2 + s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q22*(q12 + q22 - s)*(-q12 + q22 + s)*
     (-q32 + s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q22*(q32 - s)^3)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q22*(q12 + q22 - s)*(-q12 + q22 + s)*
     (-q32 + s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), -(q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (q22*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
     (q12^2 + q22^2 + q32^2 + q12*(-2*q22 + q32 - s) - q32*s - s^2 + 
      q22*(-q32 + s)))/(16*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q32 - s)*(-q12^3 + q12^2*(3*q22 - 3*q32 + 2*s) - 
      q12*(3*q22^2 - 4*q22*q32 + q32^2 + 2*q22*s - 4*q32*s + 2*s^2) + 
      (q22 - s)*(q22^2 - q32^2 + q32*s - s^2 + q22*(-q32 + s))))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 - s)*(-q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/(64*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), -(q22*(q32 - s)^2)/16 - 
   (q22*(q32 - s)^2*(-q12 + q22 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*(q32 - s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2)/(128*s) + ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2*(-q12 + q22 + s)^2)/(128*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*
     (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(128*s) + ((q12 - q22 - s)^3*(q12 + q22 - s)*
     (-q32 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2), 
  -((q12 + q22 - s)^2*(-q32 + s)^3)/(128*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 + q22 - s)^2*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 + q22*s^2 - 
      q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + 2*q22*s + s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(-q32 + s)^3)/(64*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 - q22^2*s - q22*s^2 - s^3 - 
      3*q12^2*(q22 + s) + q12*(3*q22^2 + 4*q22*s + 3*s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(q32 - s)^2*(q12 - q22 + s))/(32*s) - 
   ((q12 - q22 - s)^3*(q32 - s)^2*(q12 - q22 + s))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)^2*(q12 - q22 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 0, 0, 0, 0, 
  (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/(32*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/(32*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 0, 0, 
  -(q22*(-q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*q32*(q32 - s)^2)/(8*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*q32*(-q12 + q22 + q32 - 2*s)*(q12 + q22 - s)*(q32 - s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*q32*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*q32*(q12 + q22 - s)*(q32 - s)^2)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*q32*(q12 + q22 - s)*(q32 - s))/
   (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -(Sqrt[-q22]*(q32 - s)*(q12 - q22 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, -(Sqrt[-q22]*q32*(q32 - s)*(-q12 + q22 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*q32*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*q32*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12^2 + (q22 - s)^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12^2 + (q22 - s)^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*q32*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*q32*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q32*(-q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 + q22 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s)^2*
      (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + (Sqrt[-q22]*(-q12 + q22 - q32)*
     (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
     (-q12 + q22 + s))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 - q22 + s)*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(-q12 + q22 - s)*(-q32^2 + s^2))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q32^2 + s^2)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(q32 - s)*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) - (Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, -(Sqrt[-q22]*(-q12 + q22 + q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
       q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*(q32 - s))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s)*(q12 - q22 + s)*
     (q32 + s))/(32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s)^2*
     (-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(32*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) - (Sqrt[-q22]*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2)*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((-q22)^(3/2)*(q32 - s)^2*(q12^2 - q22^2 - 2*q12*s + s^2))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s) - (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*
     (q12^2 - 2*q12*q22 + q22^2 - s^2))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q32*(-q32 + s))/(4*Sqrt[2]) + 
   (Sqrt[-q22]*q32*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q32^2 - s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*q32*(q12 + q22 - s)*(q12 - q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12^2*(-q32^2 - 4*q32*s + s^2) + 
      q22^2*(-q32^2 - 4*q32*s + s^2) + s^2*(-q32^2 + 4*q32*s + s^2) + 
      q22*(-2*q32^2*s + 2*s^3) + 2*q12*(s*(q32^2 - s^2) + 
        q22*(q32^2 + 4*q32*s - s^2))))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32^2 - 4*q32*s + s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q32*(q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)*
     ((q32 - s)*s - q12*(q32 + 3*s) + q22*(q32 + 3*s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + 3*s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -((q32 - s)*(-(q12*q32) + q22*q32 + s^2)*
      Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + s^3 - 
      3*q22*s*(q32 + s) - q12*(2*q22*q32 + s*(q32 + s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)*(-(q12^2*q32) - q22^2*q32 - s^3 - 3*q22*s*(q32 + s) + 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2), 
  ((q32 - s)*(q12*q32 - q22*q32 + s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q32 - s)*(-(q12^2*q32) + q12*(2*q22*q32 + (q32 - 3*s)*s) - 
      (q22 + 3*s)*(q22*q32 - s^2)))/(32*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2*q32 + (q22 - 3*s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + 3*s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  -((q32 - s)*(q12*q32 - q22*q32 + s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
        2*(q12*q22 + q12*s + q22*s)])/(32*s^2) - 
   ((q32 - s)*(-(q12^2*q32) - q22^2*q32 + s^3 + 3*q22*s*(-q32 + s) + 
      q12*(2*q22*q32 + (q32 - s)*s)))/(32*s^2) + 
   ((q12 - q22 - s)*(q32 - s)*(q12^2*q32 + q22^2*q32 - s^3 + 
      3*q22*s*(-q32 + s) + q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)*(-(q12*q32) + q22*q32 + s^2)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q12 - q22 - s)*(q32 - s)*(q12^2*q32 - q12*(2*q22*q32 + (q32 - 3*s)*s) + 
      (q22 - 3*s)*(q22*q32 + s^2)))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)*(-(q12^2*q32) - (q22 + 3*s)*(q22*q32 + s^2) + 
      q12*(2*q22*q32 + s*(q32 + 3*s))))/(32*s^2), 0, 0, 
  -((q12 - q22)*(q32 - s)^2*(q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
        2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)*(-2*q32*s^3 - q12^2*(q32^2 - 3*s^2) - q22^2*(q32^2 - 3*s^2) + 
      q22*s*(-3*q32^2 + 2*q32*s + s^2) + q12*(2*q22*(q32^2 - 3*s^2) + 
        s*(q32^2 + 2*q32*s - 3*s^2))))/(64*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q22*(q32 - s)^2*s + 2*q32*s^3 - 
      q12^2*(q32^2 + s^2) - q22^2*(q32^2 + s^2) + 
      q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q32 - s)*(-4*q32*s^3 - q22*s*(3*q32^2 - 4*q32*s + s^2) + 
      q12^2*(q32^2 + 3*s^2) + q22^2*(q32^2 + 3*s^2) - 
      q12*(2*q22*(q32^2 + 3*s^2) + s*(q32^2 - 4*q32*s + 3*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q32*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q32*(q22^2 + 2*q22*s - 3*s^2) - 
      2*q12*(q22*q32 + s^2)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     (q12^2*q32 + q32*(q22^2 - 4*q22*s + 3*s^2) + q12*(-2*q22*q32 + 4*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q32*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q32*(q22^2 + 2*q22*s - 3*s^2) - 
      2*q12*(q22*q32 + s^2)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     (q12^2*q32 + q32*(q22^2 - 4*q22*s + 3*s^2) + q12*(-2*q22*q32 + 4*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q32 - s)^3*(q12^2 - q12*(2*q22 + s) + q22*(q22 + 3*s)))/(64*s^2) + 
   ((q32 - s)^3*(-q12 + q22 + s)^2*(-q12^2 + q22*(-q22 + s) + 
      q12*(2*q22 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((-q12 + q22)*(q32 - s)^3*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) + 
   ((q32 - s)^3*(q12^3 - q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + s^2) + 
      q22*(-q22^2 + 2*q22*s + 3*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22)*(q32 - s)^2*(q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
        2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)*(-2*q32*s^3 - q12^2*(q32^2 - 3*s^2) - q22^2*(q32^2 - 3*s^2) + 
      q22*s*(-3*q32^2 + 2*q32*s + s^2) + q12*(2*q22*(q32^2 - 3*s^2) + 
        s*(q32^2 + 2*q32*s - 3*s^2))))/(64*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q22*(q32 - s)^2*s + 2*q32*s^3 - 
      q12^2*(q32^2 + s^2) - q22^2*(q32^2 + s^2) + 
      q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q32 - s)*(-4*q32*s^3 - q22*s*(3*q32^2 - 4*q32*s + s^2) + 
      q12^2*(q32^2 + 3*s^2) + q22^2*(q32^2 + 3*s^2) - 
      q12*(2*q22*(q32^2 + 3*s^2) + s*(q32^2 - 4*q32*s + 3*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*(2*q32 - s)*s + 
       q32*s^2 - 2*q12*q32*(q22 + s)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - 
      2*q22*(q32 - 2*s)*s + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q32*(q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2), 
  ((q32 - s)^3*(q12^2 - q12*(2*q22 + s) + q22*(q22 + 3*s)))/(64*s^2) + 
   ((q32 - s)^3*(-q12 + q22 + s)^2*(-q12^2 + q22*(-q22 + s) + 
      q12*(2*q22 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((-q12 + q22)*(q32 - s)^3*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) + 
   ((q32 - s)^3*(q12^3 - q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + s^2) + 
      q22*(-q22^2 + 2*q22*s + 3*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*(2*q32 - s)*s + 
       q32*s^2 - 2*q12*q32*(q22 + s)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - 
      2*q22*(q32 - 2*s)*s + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q32*(q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2), 0, 0, 
  0, 0, -((q12 + q22 - s)*(-q32 + s)*(-(q12*q32) + q22*q32 + 3*q12*s - 
       3*q22*s + 3*q32*s - s^2))/(64*s) - 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(s*(3*q32 + s) + 
      q12*(q32 + 3*s) - q22*(q32 + 3*s)))/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
     (q12^2*q32 + q22^2*q32 + q12*q32*(-2*q22 + q32 - s) - s^3 + 
      q22*q32*(-q32 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q32 - s)*(-(q12^3*q32) + q12^2*(3*q22*q32 - q32^2 + 2*q32*s - 2*s^2) + 
      (q22 - s)*(q22^2*q32 + s^2*(-2*q32 + s) + q22*q32*(-q32 + s)) + 
      q12*(-3*q22^2*q32 + 2*q22*(q32^2 - q32*s + s^2) + 
        s*(q32^2 - 3*q32*s + 3*s^2))))/(64*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^4*q32 + 
      q12^3*(-4*q22*q32 + q32^2 - 3*q32*s - 2*s^2) + 
      q12*(-4*q22^3*q32 - 2*q22*q32*s*(q32 + s) + q32*s^2*(q32 + 3*s) + 
        q22^2*(3*q32^2 + 3*q32*s - 2*s^2)) + 
      (q22 - s)*(q22^3*q32 + s^3*(2*q32 + s) - q22^2*q32*(q32 + 2*s) - 
        q22*s*(-3*q32^2 + q32*s + 3*s^2)) + 
      q12^2*(6*q22^2*q32 + s*(-2*q32^2 + q32*s + 3*s^2) + 
        q22*(-3*q32^2 + 3*q32*s + 4*s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)*(q12^4*q32 + q12^3*(-4*q22*q32 + q32^2 - 3*q32*s + 4*s^2) + 
      q12^2*(6*q22^2*q32 + s*(-2*q32^2 + 7*q32*s - 9*s^2) + 
        q22*(-3*q32^2 + 9*q32*s - 8*s^2)) + 
      (q22 - s)*(q22^3*q32 - q22^2*q32*(q32 - 4*s) + s^3*(-4*q32 + s) + 
        q22*s*(-3*q32^2 - q32*s + 3*s^2)) + 
      q12*(-4*q22^3*q32 + 2*q22*s*(2*q32^2 - q32*s + 3*s^2) + 
        q22^2*(3*q32^2 - 9*q32*s + 4*s^2) + s^2*(q32^2 - 9*q32*s + 6*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - 3*s)*(q12 + q22 - s)*(q32 - s)^2)/(64*s) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 + 2*q12*s - 
      2*q22*s - 3*s^2))/(64*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)^2*(q32 + s)*(-q12^2 + q22*(-q22 + s) + q12*(2*q22 + s)))/
    (64*s^2) - ((q12 - q22)*(q32 - s)^2*(-q12 + q22 + s)^2*(q32 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q32 - s)^2*(q32 + s)*(q12^3 - q12^2*(3*q22 + 2*s) - 
      q22*(q22^2 + 2*q22*s - 3*s^2) + q12*(3*q22^2 + 4*q22*s + s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)^2*(q32 + s)*(-q12^4 + q12^3*(4*q22 + 3*s) - 
      3*q12^2*(2*q22^2 + q22*s + s^2) + q22*(-q22^3 + 3*q22^2*s + q22*s^2 - 
        3*s^3) + q12*(4*q22^3 - 3*q22^2*s + 2*q22*s^2 + s^3)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - 3*s)*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + 3*s))/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q12 - q22 + s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*s^2 + q32*s^2 - 
      2*q12*q32*(q22 + s)))/(64*s^2) + 
   (q32*(q12 - q22 - s)^3*(q12 - q22 + s)*(-q32 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      q32*s^2 - 2*q12*q32*(q22 + s) - 2*q22*s*(2*q32 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      q32*s^2 - 2*q12*q32*(q22 + s) + 2*q22*s*(q32 + 2*s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)^2*(-q12 + q22 + s)^2)/(64*s) - ((q12 - q22 - s)^3*(q32 - s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 - q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s) - 
   ((q32 - s)^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)))/(64*s), 
  0, 0, 0, 0, -((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
      (q12 + q22 - s)*(q32 - s)^2)/(128*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2*(-q12 + q22 + s)^2)/(128*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*
     (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(128*s) - ((q12 - q22 - s)^3*(q12 + q22 - s)*
     (-q32 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2), 
  ((q12 + q22 - s)^2*(-q32 + s)^3)/(128*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 + q22 - s)^2*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 + q22*s^2 - 
      q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + 2*q22*s + s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(-q32 + s)^3)/(64*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 - q22^2*s - q22*s^2 - s^3 - 
      3*q12^2*(q22 + s) + q12*(3*q22^2 + 4*q22*s + 3*s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((q32 - s)^2*(-q12 + q22 + s))/16 + 
   ((q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/32, 
  ((q12 + q22 - s)*(-q32 + s)*(-(q12*q32) + q22*q32 + 2*q12*s - 2*q22*s + 
      2*q32*s - s^2))/(32*s) + ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12*q32 - q22*q32 + s^2))/(32*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - ((q12 + q22 - s)*(-q32 + s)*(q32 + s)*
     (q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  -((q32 - 2*s)*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/(32*s) + 
   (q32*(q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + 2*s))/(32*s) + 
   ((q12 - q22)*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  -((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/(32*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/16 - 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (32*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(-q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/32}, 
 {0, (Sqrt[-q22]*q22*(q32 - s))/(2*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)*(q12 - q22 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)*(-q12^2 + q22^2 - 2*q22*q32 + 
      2*q12*s + 2*q22*s - s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 - s)*(q32 - s)*
     (-q12 + q22 + s))/(16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 - q22 + q32 - 2*s)*(-q12 + q22 - s)*(-q32 + s)*
     (q12^3 - 3*q12^2*(q22 + s) - (q22 - s)^2*(q22 + s) + 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
       2*q12*(q22 + s)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
      (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + ((-q22)^(3/2)*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, 0, (Sqrt[-q22]*q22*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32 - s)^2*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  0, (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)*
     ((q32 - 3*s)*s - q12*(q32 + s) + q22*(q32 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(q32 - s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -q22/2, -q22/2, 0, (q22*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (q22*q32*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q12 - q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q12 - q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*q32*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (q22*(-q12^2 + (q22 - s)^2)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 - q32)*(-q12 + q22 - s)*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 + s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 + q32)*(-q12^2 + (q22 - s)^2)*(q32 - s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -(q22*(q12 + q22 - s)*(-(q12*q32) + q22*q32 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*q32*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22)*q22*(q12 + q22 - s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0}, 
 {0, (Sqrt[-q22]*q22*(q32 - s))/(2*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(-q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s)*(-q12 + q22 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q32 + s)*(-q12^2 + q22^2 - 2*q22*q32 + 
       2*q12*s + 2*q22*s - s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 - s)*(q32 - s)*
     (-q12 + q22 + s))/(16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 - q22 + q32 - 2*s)*(-q12 + q22 - s)*(-q32 + s)*
     (q12^3 - 3*q12^2*(q22 + s) - (q22 - s)^2*(q22 + s) + 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
       2*q12*(q22 + s)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
      (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + (Sqrt[-q22]*q22*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, 0, ((-q22)^(3/2)*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((-q22)^(3/2)*(q32 - s)^2*(q12^2 - q22^2 - 2*q12*s + s^2))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3)/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  0, -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)*
     ((q32 - 3*s)*s - q12*(q32 + s) + q22*(q32 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(q32 - s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -((q32 - s)*(q12*q32 - q22*q32 - s^2)*
      Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q12 - q22 - s)*(q32 - s)*(q12^2*q32 + q22^2*q32 + s^3 - 
      3*q22*s*(q32 + s) - q12*(2*q22*q32 + s*(q32 + s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)*(-(q12^2*q32) - q22^2*q32 - s^3 - 3*q22*s*(q32 + s) + 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2), 
  -((q32 - s)*(q12*q32 - q22*q32 + s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
        2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q32 - s)*(-(q12^2*q32) + q12*(2*q22*q32 + (q32 - 3*s)*s) - 
      (q22 + 3*s)*(q22*q32 - s^2)))/(32*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + s))))/(32*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q32 - s)*(q12^2*q32 + (q22 - 3*s)*(q22*q32 - s^2) - 
      q12*(2*q22*q32 + s*(q32 + 3*s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  ((q32 - s)*(q12*q32 - q22*q32 + s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s^2) - 
   ((q32 - s)*(-(q12^2*q32) - q22^2*q32 + s^3 + 3*q22*s*(-q32 + s) + 
      q12*(2*q22*q32 + (q32 - s)*s)))/(32*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - s^3 + 
      3*q22*s*(-q32 + s) + q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)*(q12*q32 - q22*q32 - s^2)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2*q32 - q12*(2*q22*q32 + (q32 - 3*s)*s) + 
      (q22 - 3*s)*(q22*q32 + s^2)))/
    (32*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (32*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)*(-(q12^2*q32) - (q22 + 3*s)*(q22*q32 + s^2) + 
      q12*(2*q22*q32 + s*(q32 + 3*s))))/(32*s^2), 0, 0, 
  ((q12 - q22)*(q32 - s)^2*(q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)*(-2*q32*s^3 - q12^2*(q32^2 - 3*s^2) - q22^2*(q32^2 - 3*s^2) + 
      q22*s*(-3*q32^2 + 2*q32*s + s^2) + q12*(2*q22*(q32^2 - 3*s^2) + 
        s*(q32^2 + 2*q32*s - 3*s^2))))/(64*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q22*(q32 - s)^2*s + 2*q32*s^3 - 
      q12^2*(q32^2 + s^2) - q22^2*(q32^2 + s^2) + 
      q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(-q32 + s)*(-4*q32*s^3 - 
      q22*s*(3*q32^2 - 4*q32*s + s^2) + q12^2*(q32^2 + 3*s^2) + 
      q22^2*(q32^2 + 3*s^2) - q12*(2*q22*(q32^2 + 3*s^2) + 
        s*(q32^2 - 4*q32*s + 3*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q32*(q12 + q22 - s)*(q32 - s)*(q12 - q22 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q32*(q22^2 + 2*q22*s - 3*s^2) - 
      2*q12*(q22*q32 + s^2)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     (q12^2*q32 + q32*(q22^2 - 4*q22*s + 3*s^2) + q12*(-2*q22*q32 + 4*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q32*(q12 + q22 - s)*(q32 - s)*(q12 - q22 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q32*(q22^2 + 2*q22*s - 3*s^2) - 
      2*q12*(q22*q32 + s^2)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*
     (q12^2*q32 + q32*(q22^2 - 4*q22*s + 3*s^2) + q12*(-2*q22*q32 + 4*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q32 - s)^3*(q12^2 - q12*(2*q22 + s) + q22*(q22 + 3*s)))/(64*s^2) + 
   ((q32 - s)^3*(-q12 + q22 + s)^2*(-q12^2 + q22*(-q22 + s) + 
      q12*(2*q22 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22)*(q32 - s)^3*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)^3*(q12^3 - q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + s^2) + 
      q22*(-q22^2 + 2*q22*s + 3*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22)*(q32 - s)^2*(q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)*(-2*q32*s^3 - q12^2*(q32^2 - 3*s^2) - q22^2*(q32^2 - 3*s^2) + 
      q22*s*(-3*q32^2 + 2*q32*s + s^2) + q12*(2*q22*(q32^2 - 3*s^2) + 
        s*(q32^2 + 2*q32*s - 3*s^2))))/(64*s^2) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q22*(q32 - s)^2*s + 2*q32*s^3 - 
      q12^2*(q32^2 + s^2) - q22^2*(q32^2 + s^2) + 
      q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(-q32 + s)*(-4*q32*s^3 - 
      q22*s*(3*q32^2 - 4*q32*s + s^2) + q12^2*(q32^2 + 3*s^2) + 
      q22^2*(q32^2 + 3*s^2) - q12*(2*q22*(q32^2 + 3*s^2) + 
        s*(q32^2 - 4*q32*s + 3*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*(2*q32 - s)*s + 
       q32*s^2 - 2*q12*q32*(q22 + s)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - 
      2*q22*(q32 - 2*s)*s + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q32*(q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2), 
  ((q32 - s)^3*(q12^2 - q12*(2*q22 + s) + q22*(q22 + 3*s)))/(64*s^2) + 
   ((q32 - s)^3*(-q12 + q22 + s)^2*(-q12^2 + q22*(-q22 + s) + 
      q12*(2*q22 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22)*(q32 - s)^3*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s^2) - 
   ((q32 - s)^3*(q12^3 - q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + s^2) + 
      q22*(-q22^2 + 2*q22*s + 3*s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*(2*q32 - s)*s + 
       q32*s^2 - 2*q12*q32*(q22 + s)))/(64*s^2) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 - 
      2*q22*(q32 - 2*s)*s + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q32*(q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(64*s^2), 0, 0, 
  0, 0, -((q12 + q22 - s)*(-q32 + s)*(-(q12*q32) + q22*q32 + 3*q12*s - 
       3*q22*s + 3*q32*s - s^2))/(64*s) - 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(s*(3*q32 + s) + 
      q12*(q32 + 3*s) - q22*(q32 + 3*s)))/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  -((q32 - s)*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
      (q12^2*q32 + q22^2*q32 + q12*q32*(-2*q22 + q32 - s) - s^3 + 
       q22*q32*(-q32 + s)))/(64*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q32 - s)*(-(q12^3*q32) + q12^2*(3*q22*q32 - q32^2 + 2*q32*s - 2*s^2) + 
      (q22 - s)*(q22^2*q32 + s^2*(-2*q32 + s) + q22*q32*(-q32 + s)) + 
      q12*(-3*q22^2*q32 + 2*q22*(q32^2 - q32*s + s^2) + 
        s*(q32^2 - 3*q32*s + 3*s^2))))/(64*s^2) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^4*q32 + 
      q12^3*(-4*q22*q32 + q32^2 - 3*q32*s - 2*s^2) + 
      q12*(-4*q22^3*q32 - 2*q22*q32*s*(q32 + s) + q32*s^2*(q32 + 3*s) + 
        q22^2*(3*q32^2 + 3*q32*s - 2*s^2)) + 
      (q22 - s)*(q22^3*q32 + s^3*(2*q32 + s) - q22^2*q32*(q32 + 2*s) - 
        q22*s*(-3*q32^2 + q32*s + 3*s^2)) + 
      q12^2*(6*q22^2*q32 + s*(-2*q32^2 + q32*s + 3*s^2) + 
        q22*(-3*q32^2 + 3*q32*s + 4*s^2))))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)*(q12^4*q32 + q12^3*(-4*q22*q32 + q32^2 - 3*q32*s + 4*s^2) + 
      q12^2*(6*q22^2*q32 + s*(-2*q32^2 + 7*q32*s - 9*s^2) + 
        q22*(-3*q32^2 + 9*q32*s - 8*s^2)) + 
      (q22 - s)*(q22^3*q32 - q22^2*q32*(q32 - 4*s) + s^3*(-4*q32 + s) + 
        q22*s*(-3*q32^2 - q32*s + 3*s^2)) + 
      q12*(-4*q22^3*q32 + 2*q22*s*(2*q32^2 - q32*s + 3*s^2) + 
        q22^2*(3*q32^2 - 9*q32*s + 4*s^2) + s^2*(q32^2 - 9*q32*s + 6*s^2))))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - 3*s)*(q12 + q22 - s)*(q32 - s)^2)/(64*s) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 + 2*q12*s - 
      2*q22*s - 3*s^2))/(64*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)^2*(q32 + s)*(-q12^2 + q22*(-q22 + s) + q12*(2*q22 + s)))/
    (64*s^2) + ((q12 - q22)*(q32 - s)^2*(-q12 + q22 + s)^2*(q32 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q32 - s)^2*(q32 + s)*(q12^3 - q12^2*(3*q22 + 2*s) - 
      q22*(q22^2 + 2*q22*s - 3*s^2) + q12*(3*q22^2 + 4*q22*s + s^2)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)^2*(q32 + s)*(-q12^4 + q12^3*(4*q22 + 3*s) - 
      3*q12^2*(2*q22^2 + q22*s + s^2) + q22*(-q22^3 + 3*q22^2*s + q22*s^2 - 
        3*s^3) + q12*(4*q22^3 - 3*q22^2*s + 2*q22*s^2 + s^3)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - 3*s)*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + 3*s))/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q12 - q22 + s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*s^2 + q32*s^2 - 
      2*q12*q32*(q22 + s)))/(64*s^2) + 
   (q32*(q12 - q22 - s)^3*(q32 - s)*(q12 - q22 + s)*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      q32*s^2 - 2*q12*q32*(q22 + s) - 2*q22*s*(2*q32 + s)))/
    (64*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 
      q32*s^2 - 2*q12*q32*(q22 + s) + 2*q22*s*(q32 + 2*s)))/
    (64*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), 
  ((q32 - s)^2*(-q12 + q22 + s)^2)/(64*s) + ((q12 - q22 - s)^3*(q32 - s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 - q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s) - 
   ((q32 - s)^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)))/(64*s), 
  0, 0, 0, 0, -((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
      (q12 + q22 - s)*(q32 - s)^2)/(128*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2*(-q12 + q22 + s)^2)/(128*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*
     (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(128*s) + ((q12 - q22 - s)^3*(q12 + q22 - s)*
     (-q32 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2), 
  ((q12 + q22 - s)^2*(-q32 + s)^3)/(128*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 + q22 - s)^2*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 + q22*s^2 - 
      q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + 2*q22*s + s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(-q32 + s)^3)/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 - q22^2*s - q22*s^2 - s^3 - 
      3*q12^2*(q22 + s) + q12*(3*q22^2 + 4*q22*s + 3*s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((q12 - q22 - s)*(q32 - s)^2)/16 - 
   ((q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/32, 
  ((q12 + q22 - s)*(-q32 + s)*(-(q12*q32) + q22*q32 + 2*q12*s - 2*q22*s + 
      2*q32*s - s^2))/(32*s) + ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*
     (q12*q32 - q22*q32 + s^2))/(32*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + ((q12 + q22 - s)*(-q32 + s)*(q32 + s)*
     (q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  -((q32 - 2*s)*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/(32*s) + 
   (q32*(q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  -((q12 - q22 - 2*s)*(q12 + q22 - s)*(q32 - s)^2)/(32*s) + 
   ((q12 - q22)*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(32*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/16 + 
   ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (32*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(-q32 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/32}, 
 {0, (Sqrt[-q22]*(q32 - s)*(q12 - q22 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, (Sqrt[-q22]*q32*(q32 - s)*(-q12 + q22 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*q32*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*q32*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12^2 + (q22 - s)^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12 - q22 + s)^2*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12^2 + (q22 - s)^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q32*(q12 - q22 + s)*(-q32 + s))/(8*Sqrt[2]*s) - 
   (Sqrt[-q22]*q32*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q32*(-q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s) - (Sqrt[-q22]*(q12 + q22 - s)*(q32 + s)^2*
     (q12^2 - 2*q12*q22 + q22^2 - s^2))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 + q22 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s)^2*
      (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) - (Sqrt[-q22]*(-q12 + q22 - q32)*
     (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
     (-q12 + q22 + s))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 - q22 + s)*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(q32 - s)*(-q12 + q22 + s))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q32^2 + s^2)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 - s)*(q32 - s)*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + (Sqrt[-q22]*(q12^2 - 2*q12*q22 + q22^2 - s^2)*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, (Sqrt[-q22]*(-q12 + q22 + q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*(q32 - s))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s)*(q12 - q22 + s)*
     (q32 + s))/(32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s)^2*
     (-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(32*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (32*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^
      (3/2)) + (Sqrt[-q22]*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2)*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(-q12^2 + (q22 - s)^2)*(q32 - s)^2)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32 - s)^2*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 - q22 + s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, 0, 0, (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2*(q12^2 - 2*q12*q22 + q22^2 - 
      s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + q32)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q32*(q32 - s))/(4*Sqrt[2]) + 
   (Sqrt[-q22]*q32*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*q32*(q12 + q22 - s)*(q12 - q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12^2*(-q32^2 - 4*q32*s + s^2) + 
      q22^2*(-q32^2 - 4*q32*s + s^2) + s^2*(-q32^2 + 4*q32*s + s^2) + 
      q22*(-2*q32^2*s + 2*s^3) + 2*q12*(s*(q32^2 - s^2) + 
        q22*(q32^2 + 4*q32*s - s^2))))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(q32^2 - s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32^2 - 4*q32*s + s^2))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q32*(q12 + q22 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)*
     ((q32 - s)*s - q12*(q32 + 3*s) + q22*(q32 + 3*s)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + 3*s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s))/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -(q22*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 - q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 - q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q32 - s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 + q32)*(q32 - s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  (q22*(q32 - s)*(q32^2 - s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q22*(q32 - s)*(2*q12^2*q32 + 2*q22^2*q32 + 
      q12*(-4*q22*q32 + (q32 - s)^2) + q22*(q32 - s)^2 - s*(q32^2 + s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s)*(q32 - s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s)*(q32 - s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q22*(q32 - s)^3)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(-q32^2 + s^2))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q22*(q32 - s)*(2*q12^2*q32 + 2*q22^2*q32 + 
      q12*(-4*q22*q32 + (q32 - s)^2) + q22*(q32 - s)^2 - s*(q32^2 + s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(q12 + q22 - s)*(-q12 + q22 + s)*
     (-q32 + s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^3)/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(q32 - s)^3)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(q12 + q22 - s)*(-q12 + q22 + s)*
     (-q32 + s))/(16*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), -(q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (q22*(q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
      (q12^2 + q22^2 + q32^2 + q12*(-2*q22 + q32 - s) - q32*s - s^2 + 
       q22*(-q32 + s)))/(16*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q32 - s)*(-q12^3 + q12^2*(3*q22 - 3*q32 + 2*s) - 
      q12*(3*q22^2 - 4*q22*q32 + q32^2 + 2*q22*s - 4*q32*s + 2*s^2) + 
      (q22 - s)*(q22^2 - q32^2 + q32*s - s^2 + q22*(-q32 + s))))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q12 + q22 - s)*(q32 - s)^2*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(-q12 + q22 - s)*(-q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(64*s) - 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (64*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(64*s), -(q22*(q32 - s)^2)/16 + 
   (q22*(q32 - s)^2*(-q12 + q22 + s))/
    (16*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*(q32 - s)^3*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
   (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2)/(128*s) - ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
     (q32 - s)^2*(-q12 + q22 + s)^2)/(128*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s)*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*
     (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
      q12*(-2*q22*q32 + s*(-q32 + s))))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 + q22 - s)*(q32 - s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(128*s) - ((q12 - q22 - s)^3*(q12 + q22 - s)*
     (-q32 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (256*s^2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q12^2*q32 + q22^2*q32 + 
      2*q22*s^2 + q32*s^2 - 2*q12*q32*(q22 + s)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s)*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2), 
  -((q12 + q22 - s)^2*(-q32 + s)^3)/(128*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 + q22 - s)^2*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (128*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 + q22*s^2 - 
      q12^2*(3*q22 + 2*s) + q12*(3*q22^2 + 2*q22*s + s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(-q32 + s)^3)/(64*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(-q32 + s)^3*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(256*s^2*(q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (q22*(q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (64*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)^3*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])/(256*s^2) - 
   ((q12 + q22 - s)*(-q32 + s)^3*(q12^3 - q22^3 - q22^2*s - q22*s^2 - s^3 - 
      3*q12^2*(q22 + s) + q12*(3*q22^2 + 4*q22*s + 3*s^2)))/
    (128*s^2*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(q32 - s)^2*(q12 - q22 + s))/(32*s) - 
   ((q12 - q22 - s)^3*(q32 - s)^2*(q12 - q22 + s))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q32 - s)^2*(q12 - q22 + s)*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 0, 0, 0, 0, 
  (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(32*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 
  (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q12 + q22 - s)*(q32 - s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(32*s) + 
   ((q12 - q22 - s)^3*(q12 + q22 - s)*(q32 - s)^2)/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (32*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 + q22 - s)*(q32 - s)^2*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)])/(32*s), 0, 0, 
  -(q22*(-q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*q32*(q32 - s)^2)/(8*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*q32*(-q12 + q22 + q32 - 2*s)*(q12 + q22 - s)*(q32 - s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*q32*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*q32*(q12 + q22 - s)*(q32 - s)^2)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*q32*(q12 + q22 - s)*(q32 - s))/
   (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -(Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)*(q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (Sqrt[-q22]*q22*(q32^2 - s^2))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, -(Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2)*
     (-q32^2 + s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s)*
     (q12^2 - 2*q12*q22 + q22^2 - s^2))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^3*(-q12 + q22 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*q22*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q22*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^3*(-q12 + q22 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(5/2)*(q32^2 - s^2))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (Sqrt[-q22]*q22*(q32 - s)^3)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^2 + q22^2 - 2*q22*q32 + 2*q12*s + 
      2*q22*s - s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 - q22 + q32 - 2*s)*(-q32 + s)*(q32 + s)*
     (q12^3 - 3*q12^2*(q22 + s) - (q22 - s)^2*(q22 + s) + 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(q32 - s)^2*(q32 + s))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^3*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
       2*q12*(q22 + s)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^3*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), ((-q22)^(3/2)*(q32 - s)^3)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s)*
     (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s))*(-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(32*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*q22*(q32 - s)^3)/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q22*(-q12 + q22 + s)*(-q32 + s)^3)/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*q22*(q32 - s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*q22*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*q22*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q32 - s)^2*(-q12 + q22 + s))/
    (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q22*(q32 - s)^2)/(2*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q32^2 - s^2))/(4*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)*(4*q22*q32^2 + 2*q12*q22*(q32 - s) + 6*q12*q32*s - 
       2*q22*q32*s - 2*q12*s^2 - 2*q22*s^2 - 3*q32*s^2 + s^3 + 
       q12^2*(-3*q32 + s) + q22^2*(q32 + s)))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*q32*(q32 - s)*(-q12 + q22 + s))/
    (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q22*(q32 - s)*(q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
       2*q22*(2*q32 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(q32 - s)^2)/(4*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(q32 - s))/(4*Sqrt[2]) + 
   (Sqrt[-q22]*q22*(-q12 + q22 - 2*q32 - s)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, (q22*(q32 - s))/(2*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), 0, 0, -(q22*(-q12 + q22 + s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22 - s)*(-q32 + s))/(8*s) + ((q12 - q22 - s)^3*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (-q12 + q22 + s)^2/(4*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  -(q22*q32*(-q12 + q22 + s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12^2 + (q22 - s)^2)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*s) + 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 + q32)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q32*(q32 - s)*(-q12 + q22 + s))/(8*s) + (q32*(q12 - q22 - s)^3*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q32*(-q12 + q22 + s)^2)/(4*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(-q12 + q22 + s)*(-q32 + s))/(8*s) - 
   (q22*(-q12 + q22 + s)^3*(q32 + s))/(8*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(-q12 + q22 + s)^2)/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22^2*(-q12 + q22 + s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 
  -(q22*(q12 + q22 - s)*(q32 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - q32)*(-q12 + q22 + s)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 + s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/(16*s) + 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q32 - s)*(-q12 + q22 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((-q12 + q22 + s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((-q12 + q22 + s)^3*(q32 + s))/
    (16*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 0, 
  (q22*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32^2 - s^2))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
      (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(32*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22^2*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22 - s)*(-q32 + s)*(q32 + s))/(16*s) + 
   ((q12 - q22 - s)^3*(q32 - s)^2)/(16*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + ((-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s))/4, ((q12 - q22 - q32)*(q12 - q22 - s)*(q32 - s))/(16*s) - 
   ((q12 - q22 - q32)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   ((q12 - q22 - q32)*(q32 + s)*(q12^3 - 3*q12^2*(q22 + s) - 
      (q22 - s)^2*(q22 + s) + q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((-q12 + q22 + s)^2*(-q32 + s))/(16*s) - 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s))/4, (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/(16*s) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((-q12 + q22 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)*(q32 + s))/(8*s) - (q22*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((-q12 + q22 + s)^2*(-q32 + s))/(16*s) - 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 + s))/4, -(q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q32*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (q12^3*q32 + q22^3*(2*q32 - s) + q22^2*q32*(2*q32 - s) - 
     q12^2*(q22 + 3*q32)*s - q22*s^3 - q32*s^3 + 
     q12*(q22 + s)*(-3*q22*q32 + 2*q22*s + 3*q32*s))/
    (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(2*q12*(q32 - s)*(q22 + s) + q12^2*(-q32 + s) + q22^2*(-q32 + s) + 
     s^2*(-q32 + s) - 2*q22*q32*(q32 + 3*s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2 + 2*q22*(q32 + s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/(16*s) + 
   ((q32 - s)*(-q12 + q22 + s)^2*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) + 
      2*q22*(q32 + 2*s)))/(16*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - (q22*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 - q32))/4 - (q22*(-q12 + q22 - q32)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -(Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)*(q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  ((-q22)^(3/2)*(q32^2 - s^2))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, (Sqrt[-q22]*(-q32 + s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2)*
     (-q32^2 + s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s)*
     (q12^2 - 2*q12*q22 + q22^2 - s^2))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 + q22 - s)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q32 + s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(-q32 + s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*q22*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((-q22)^(3/2)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(5/2)*(-q32^2 + s^2))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^2 + q22^2 - 2*q22*q32 + 2*q12*s + 
      2*q22*s - s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 - q22 + q32 - 2*s)*(-q32 + s)*(q32 + s)*
     (q12^3 - 3*q12^2*(q22 + s) - (q22 - s)^2*(q22 + s) + 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(q32 - s)^2*(q32 + s))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^3*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^3*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, 0, (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^2*(q32 + s))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
      (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s)*
     (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s))*(-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(32*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(5/2)*(q32 - s)^3)/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q22*(-q12 + q22 + s)*(-q32 + s)^3)/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*q22*(q32 - s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  0, -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*q22*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*q22*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q32^2 - s^2))/(4*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(-4*q22*q32*s + q12^2*(-q32 + s) + 
      q22^2*(-q32 + s) + s^2*(q32 + 3*s) + 2*q12*(q22*(q32 - s) - 2*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*q32*(q32 - s)*(-q12 + q22 + s))/
    (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((-q22)^(3/2)*(-q32 + s)*(q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 + 2*q12*q22 - 3*q22^2 - 2*q12*s - 2*q22*s + 
      s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(q32 - s)^2*(-q12 + q22 + s))/
    (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((-q22)^(3/2)*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(q32 - s))/(4*Sqrt[2]) + 
   ((-q22)^(3/2)*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, 0, (q22*(q32 - s))/(2*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), 0, -(q22*(-q12 + q22 + s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)*(-q12 + q22 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -((q32 - s)^2*(-q12 + q22 + s))/(16*s) + 
   ((q32 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(16*s) + 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12^2 + (q22 - s)^2)*(q32 - s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*(-q12 + q22 + s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22^2*(-q12 + q22 + s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22^2*(-q12 + q22 + s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 + q32 - 2*s)*(q32 - s)*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2 - q22^2 + 2*q22*(q32 - s) - 2*q12*s + 
      s^2))/(8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 + q32)*(q32 - s)*(-q12 + q22 + s)^2)/
    (16*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 + s)^2*(-q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22^2*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 0, 
  -(q22*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(8*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)^2)/(4*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), (q22*(q32 - s))/4, (q22*(q32 - s))/4, 0, 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22^2*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22*(q32 - s))/4, 
  ((-q12 + q22 + s)^2*(-q32 + s))/(16*s) - 
   ((-q12 + q22 + s)^2*(-q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(q22*(q32 - s)*(q22*q32 + (q12 - s)*s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)^2)/(8*s) + (q22*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22^2*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22^2*(q32 - s)^2)/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s))/4 - (q22*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, 0, 0, 0, (Sqrt[-q22]*(-q12 + q22 + s)^2)/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)^2)/(Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, (Sqrt[-q22]*q32*(-q12 + q22 + s)^2)/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12^2 + (q22 - s)^2)*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*q32*(-q12 + q22 + s)^2)/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(-q12 + q22 + s)^2)/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*q22*(-q12 + q22 + s)^2)/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q32 - s)^2)/(Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 + s)^2)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(Sqrt[-q22]*(-q12 + q22 + s)^3)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(-q12 + q22 + s)*(-q32 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32 - s)^2)/(Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s)*(-q12 + q22 + s))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 - q22^2 - 2*q12*s + s^2))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*(-q32 + s))/(2*Sqrt[2]), (Sqrt[-q22]*(-q12 + q22 + q32))/
   (2*Sqrt[2]), (Sqrt[-q22]*(-q12 + q22 + s))/(2*Sqrt[2]), 0, 0, 0, 0, 0, 
  (Sqrt[-q22]*(-q12 + q22 + s))/(2*Sqrt[2]), (Sqrt[-q22]*(-q12 + q22 + s))/
   (2*Sqrt[2]), 0, 0, (Sqrt[-q22]*(q12^2*s + s^3 + q22^2*(-2*q32 + s) + 
     2*q12*(q22*(q32 - s) - s^2)))/(Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[2]*Sqrt[-q22]*q22*q32*(-q12 + q22 + s))/(q12^2 + q22^2 + s^2 - 
    2*(q12*q22 + q12*s + q22*s)), (Sqrt[2]*(-q22)^(3/2)*(-q12 + q22)*
    (-q32 + s))/(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)), 
  (Sqrt[2]*Sqrt[-q22]*q22*(-q12 + q22 + s)*(-q32 + s))/
   (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)), 0}, 
 {0, 0, (q22*(q32 - s))/(2*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), 0, (q22*(-q12 + q22 + s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(-q12 + q22 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  ((q32 - s)^2*(-q12 + q22 + s))/(16*s) - 
   ((q32 - s)*(-q12 + q22 + s)^3*(q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q32 - s)*(-q12 + q22 + s)^2)/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(16*s) - 
   ((q12 + q22 - s)*(q12 - q22 + s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12^2 + (q22 - s)^2)*(-q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*(-q12 + q22 + s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22^2*(-q12 + q22 + s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22^2*(-q12 + q22 + s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 
  ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q12 - q22 + q32 - 2*s)*(q32 - s)*(-q12 + q22 + s)^2*
     (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   ((q12 - q22 - s)*(-q32 + s)*(q12^2 - q22^2 + 2*q22*(q32 - s) - 2*q12*s + 
      s^2))/(8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 + q32)*(q32 - s)*(-q12 + q22 + s)^2)/
    (16*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 + s)^2*(-q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22^2*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 0, 
  (q22*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(8*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)^2)/(4*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), -(q22*(q32 - s))/4, -(q22*(q32 - s))/4, 
  0, -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22^2*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22*(q32 - s))/4, 
  -((-q12 + q22 + s)^2*(-q32 + s))/(16*s) + 
   ((-q12 + q22 + s)^2*(-q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*(q32 - s)*(q22*q32 + (q12 - s)*s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)^2)/(8*s) - (q22*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22^2*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22^2*(q32 - s)^2)/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s))/4 + (q22*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -(Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q32 + s)*(q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  ((-q22)^(3/2)*(q32^2 - s^2))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, (Sqrt[-q22]*(-q32 + s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2)*
     (-q32^2 + s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s)*
     (q12^2 - 2*q12*q22 + q22^2 - s^2))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q32 + s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(-q32 + s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*q22*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q22*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)^3)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(5/2)*(-q32^2 + s^2))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^2 + q22^2 - 2*q22*q32 + 2*q12*s + 
       2*q22*s - s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 - q22 + q32 - 2*s)*(q32 - s)*(q32 + s)*
     (q12^3 - 3*q12^2*(q22 + s) - (q22 - s)^2*(q22 + s) + 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(q32 - s)^2*(q32 + s))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^3*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
       2*q12*(q22 + s)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(-q12 + q22 + s)^3*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, 0, (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^2*(q32 + s))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
      (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s)*
     (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s))*(-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(32*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(5/2)*(q32 - s)^3)/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((-q22)^(3/2)*(-q12 + q22 + s)*(-q32 + s)^3)/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*q22*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  0, -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   ((-q22)^(3/2)*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   ((-q22)^(3/2)*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  0, 0, (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q32 + s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32^2 - s^2))/(4*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(q32 - s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(-4*q22*q32*s + q12^2*(-q32 + s) + 
      q22^2*(-q32 + s) + s^2*(q32 + 3*s) + 2*q12*(q22*(q32 - s) - 2*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*q32*(q32 - s)*(-q12 + q22 + s))/
    (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((-q22)^(3/2)*(q32 - s)*(q32 + s))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 + 2*q12*q22 - 3*q22^2 - 2*q12*s - 2*q22*s + 
      s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(q32 - s)^2*(-q12 + q22 + s))/
    (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*q22*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(q32 - s))/(4*Sqrt[2]) + 
   (Sqrt[-q22]*q22*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, (q22*(q32 - s))/(2*Sqrt[q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s)]), 0, 0, (q22*(-q12 + q22 + s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22 - s)*(-q32 + s))/(8*s) - ((q12 - q22 - s)^3*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (-q12 + q22 + s)^2/(4*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 0, 0, 
  (q22*q32*(-q12 + q22 + s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12^2 + (q22 - s)^2)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(16*s) + 
   ((-q12 - q22 + s)*(q12 - q22 + s)*(-q12 + q22 + s)^2*(q32 + s))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 + q32)*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q32*(q32 - s)*(-q12 + q22 + s))/(8*s) - (q32*(q12 - q22 - s)^3*(q32 + s))/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q32*(-q12 + q22 + s)^2)/(4*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(-q12 + q22 + s)*(-q32 + s))/(8*s) + 
   (q22*(-q12 + q22 + s)^3*(q32 + s))/(8*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + (q22*(-q12 + q22 + s)^2)/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22^2*(-q12 + q22 + s)*(q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 
  (q22*(q12 + q22 - s)*(q32 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 - q32)*(-q12 + q22 + s)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(-q12 + q22 + s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/(16*s) - 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((q12 - q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((q32 - s)*(-q12 + q22 + s)^3*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((-q12 + q22 + s)^2*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((-q12 + q22 + s)^3*(q32 + s))/
    (16*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 - s)*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 0, 
  -(q22*(-q12 + q22 + q32)*(q12 + q22 - s)*(q32^2 - s^2))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))*
      (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (32*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) - 
   ((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(32*s*Sqrt[q12^2 + q22^2 + s^2 - 
       2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2*(-q12 + q22 + s))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22^2*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22 - s)*(-q32 + s)*(q32 + s))/(16*s) - 
   ((q12 - q22 - s)^3*(q32 - s)^2)/(16*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + ((-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s))/4, -((q12 - q22 - q32)*(q12 - q22 - s)*(q32 - s))/(16*s) - 
   ((q12 - q22 - q32)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   ((q12 - q22 - q32)*(q32 + s)*(q12^3 - 3*q12^2*(q22 + s) - 
      (q22 - s)^2*(q22 + s) + q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q12 + q22 + s)^2*(-q32 + s))/(16*s) + 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q32 - s))/4, -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/(16*s) + 
   ((-q12 + q22 + s)^2*(-q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(16*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((-q12 + q22 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q32 + s)*(q32 + s))/(8*s) + (q22*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (q22*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q12 + q22 + s)^2*(-q32 + s))/(16*s) + 
   ((-q12 + q22 + s)^2*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
    (16*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   ((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (q22*(q32 + s))/4, (q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q32*(q12^2 - q22^2 - 2*q12*s + s^2))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (-(q12^3*q32) + q12^2*(q22 + 3*q32)*s + q22*s^3 + q32*s^3 + 
     q22^3*(-2*q32 + s) + q22^2*q32*(-2*q32 + s) + 
     q12*(q22 + s)*(3*q22*q32 - 2*q22*s - 3*q32*s))/
    (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12^2*(q32 - s) + q22^2*(q32 - s) + (q32 - s)*s^2 - 
     2*q12*(q32 - s)*(q22 + s) + 2*q22*q32*(q32 + 3*s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2 + 2*q22*(q32 + s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) + q22*(q32 + s)))/
    (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (q22*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(q22*(-q12 + q22 - q32))/4 - (q22*(-q12 + q22 - q32)*(-q12 + q22 + s))/
    (4*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -(Sqrt[-q22]*(-q32 + s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q32 + s)*(q32 + s))/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  (Sqrt[-q22]*q22*(q32^2 - s^2))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 0, 
  0, -(Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2)*
     (-q32^2 + s^2))/(16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/(16*Sqrt[2]*s) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s)*
     (q12^2 - 2*q12*q22 + q22^2 - s^2))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q12 + q22 - s)*(q32 - s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^3*(-q12 + q22 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q32 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(q32 - s)^2)/(8*Sqrt[2]*s) + 
   (Sqrt[-q22]*q22*(q32 - s)*(-q12 + q22 + s)^2*(q32 + s))/
    (8*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((-q22)^(3/2)*(-q12 + q22 + s)*(-q32 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^3)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)^3*(-q12 + q22 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(5/2)*(q32^2 - s^2))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (Sqrt[-q22]*q22*(q32 - s)^3)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32^2 + s^2))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^2 + q22^2 - 2*q22*q32 + 2*q12*s + 
      2*q22*s - s^2))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q12 - q22 + q32 - 2*s)*(q32 - s)*(q32 + s)*
     (q12^3 - 3*q12^2*(q22 + s) - (q22 - s)^2*(q22 + s) + 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*(q32 - s)^2*(q32 + s))/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^3*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(16*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)) + 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)*(q32 + s))/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(-q12 + q22 + s)^3*(-q32 + s)^2)/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), ((-q22)^(3/2)*(q32 - s)^3)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q12 + q22 - s)*(q32 - s)^2*(q32 + s))/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (16*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s)*
     (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (32*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s))*(-q12^3 + 3*q12^2*(q22 + s) + (q22 - s)^2*(q22 + s) - 
      q12*(3*q22^2 + 2*q22*s + 3*s^2)))/(32*Sqrt[2]*s*
     (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  (Sqrt[-q22]*q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*q22*(q32 - s)^3)/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   ((-q22)^(3/2)*(-q12 + q22 + s)*(-q32 + s)^3)/
    (16*Sqrt[2]*s*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*q22*(-q32 + s)^3*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))^(3/2)), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
    (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   ((-q22)^(3/2)*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)^2)/(16*Sqrt[2]*s) + 
   ((-q22)^(3/2)*(q32 - s)^2)/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)*(-q12 + q22 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q32 - s)^2*(-q12 + q22 + s))/
    (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((-q22)^(3/2)*(q32 - s)^2)/(2*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/(16*Sqrt[2]*s) + 
   (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]) + 
   (Sqrt[-q22]*(q32 - s)*(q32 + s)*(-q12^3 + 3*q12^2*(q22 + s) + 
      (q22 - s)^2*(q22 + s) - q12*(3*q22^2 + 2*q22*s + 3*s^2)))/
    (16*Sqrt[2]*s*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32^2 - s^2))/(4*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)^2)/(8*Sqrt[2]) - 
   (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)*(4*q22*q32^2 + 2*q12*q22*(q32 - s) + 6*q12*q32*s - 
       2*q22*q32*s - 2*q12*s^2 - 2*q22*s^2 - 3*q32*s^2 + s^3 + 
       q12^2*(-3*q32 + s) + q22^2*(q32 + s)))/
    (8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  (Sqrt[-q22]*q22*q32*(q32 - s)*(-q12 + q22 + s))/
    (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))) + 
   ((-q22)^(3/2)*(q32 - s)*(q32 + s))/(4*Sqrt[2]*
     Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  -(Sqrt[-q22]*(q32 - s)^2*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
       2*q22*(2*q32 + s)))/(8*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
      2*(q12*q22 + q12*s + q22*s))) - 
   (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
    (8*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(q32 - s)^2)/(4*Sqrt[2]*
    Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)]), 
  ((-q22)^(3/2)*(q32 - s))/(4*Sqrt[2]) + 
   ((-q22)^(3/2)*(-q12 + q22 - 2*q32 - s)*(q32 - s))/
    (4*Sqrt[2]*Sqrt[q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)])}, 
 {0, -(q22*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22*(q32 - s)^2)/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), (q32 - s)/2, 
  (q22*(-q32^2 + s^2))/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22*(-q32^2 + s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 + q32)*(q32 - s))/4, (q22*(q32 - s))/4, 
  -(q22*(q32 - s)*(q32 + s)^2)/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q12*q22*(q32^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q12*q22*(q32^2 - s^2))/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22*(q32 - s)^3)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(q32 + s)^2)/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22^2*(q32^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)^3)/(4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22^2*(q32^2 - s^2))/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)*(-(q12^2*q32) - q22^2*q32 - q32*s^2 + 2*q12*q32*(q22 + s) + 
      q22*(q32^2 + s^2)))/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22*(q32 - s)^3)/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q32 + s))/4, ((q12 - s)*(-q32 + s))/4, 
  (q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - q32)*(q32 - s)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)^2*(q32 + s))/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22*(-q12 + q22 + s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  ((q32 - s)^2*(-q12^2 - q22^2 + 2*q22*q32 - s^2 + 2*q12*(q22 + s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)^2*(-q12^2 - q22^2 + 2*q22*q32 - s^2 + 2*q12*(q22 + s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q32^2 + s^2))/8, ((q32 - s)^3*(-q12 + q22 + s)^2)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(8*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22^2*(q32 - s)^3)/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), ((q32 - s)^2*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 
  ((q12 - q22 - s)*(-q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22 - s)*(-q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  ((q32 - s)^2*(-q12 - q22 + s)*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)^2*(-q12 + q22 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  ((q32 - s)^2*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q32*(q32 - s)*(-q12^2 + q22*q32 - s^2 + q12*(q22 + 2*s)))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*q32*(q32 - s)*(-q12 + q22 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*q32*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0}, 
 {0, 0, 0, 0, (q22*(-q12 + q22 + s)*(q32 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 + s)*(q32 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + q32))/(2*Sqrt[2]), (Sqrt[-q22]*(-q12 + q22 + s))/
   (2*Sqrt[2]), (q22*q32*(-q12 + q22 + s)*(q32 + s))/
   (Sqrt[2]*Sqrt[-q22]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*q22*(-q12 + q22 + s)*(q32 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*q22*(-q12 + q22 + s)*(q32 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*q32*(-q12 + q22 + s)*(q32 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(-q12 + q22 + s)*(q32 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(-q12 + q22 + s)*(q32 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -(Sqrt[-q22]*(-q12 + q22 + s))/(2*Sqrt[2]), 
  -(Sqrt[-q22]*(-q12 + q22 + q32))/(2*Sqrt[2]), 
  -(Sqrt[-q22]*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
     (q32 + s))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - q32)*(-q12 + q22 + s)*(q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)^2*(q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 0, 
  -(Sqrt[-q22]*(-q12 + q22 + q32)*(q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s)^2)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32 - s)^2*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 
  0, -(Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q32 - s)^2)/(Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (Sqrt[-q22]*(q12^2*q32 - 2*q12*q22*q32 + q22^2*q32 + q22*q32^2 - q22*s^2 - 
     q32*s^2))/(Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q12^2*q32 + q22^2*q32 + q32*s^2 - 2*q12*q32*(q22 + s) + 
     q22*(q32^2 + 2*q32*s - s^2)))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q32 + s)*(q12^2 + q22*(q22 + q32) - q12*(2*q22 + s)))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q32 + s)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) + q22*(q32 + s)))/
   (Sqrt[2]*Sqrt[-q22]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  0}, {0, -(q22*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22*(q32 - s)^2)/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*(q32^2 - s^2))/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22*(q32^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s))/4, -(q22*(q32 - s))/4, (q22*(q32 - s)*(q32 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*q22*(q32^2 - s^2))/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q12*q22*(q32^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)^3)/(4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)*(q32 + s)^2)/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22^2*(q32^2 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)^3)/(4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22^2*(q32^2 - s^2))/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, (q22*(q32 - s))/4, 
  (q22*(q32 - s))/4, -(q22*(-q12 + q22 - s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 - q32)*(q32 - s)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(-q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)^2*(q32 + s))/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22*(-q12 + q22 + s)*(-q32^2 + s^2))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22*(q32 - s)*(-q12 + q22 + s)*(q32 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)^2*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 
  (q22*(q32^2 - s^2))/8, 0, (q22*(q32 - s)*(q32 + s)*
    (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(q32 - s)*(q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(8*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (q22*(q12 + q22 - s)*(-q32 + s)^3)/
   (8*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q22^2*(q32 - s)^3)/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(q22*(q32 - s)*(-(q12*q32) + q22*q32 - s^2))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*q32*(q32 - s)*(-q12 + q22 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22)*q22*(q32 - s)^2)/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), -(q22*(q32 - s)^2*(-q12 + q22 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0}, 
 {0, 0, 0, 0, (q22*(-q12 + q22 + s)*(-q32 + s))/
   (Sqrt[2]*Sqrt[-q22]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 + s)*(-q32 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q32 + s))/(2*Sqrt[2]), 0, 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*q22*(-q12 + q22 + s)*(-q32 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q12*q22*(-q12 + q22 + s)*(-q32 + s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(-q12 + q22 + s)*(-q32 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  ((-q22)^(3/2)*(-q12 + q22 + s)*(-q32 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  (Sqrt[-q22]*(q32 - s))/(2*Sqrt[2]), 0, 
  -(Sqrt[-q22]*(-q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(-q12 + q22 + s)^2*(-q32 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32 - s)^2)/(Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -(Sqrt[-q22]*(-q12 + q22 + s)*(-q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^3)/
   (4*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 
  0, -(Sqrt[-q22]*(q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*(q12 + q22 - s)*(-q32 + s)^2)/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(q32 - s)^2)/(Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 0, 
  -(Sqrt[-q22]*(q32 - s)^2*(-q12 + q22 + s))/
   (2*Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 
  (q22*(q32 - s)*(q22*q32 + (q12 - s)*s))/(Sqrt[2]*Sqrt[-q22]*
    (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q22)^(3/2)*(-q32 + s)*(q32 + s))/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (Sqrt[-q22]*q22*(q32 - s)^2)/(Sqrt[2]*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), ((-q22)^(3/2)*(q32 - s)^2)/
   (Sqrt[2]*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0}, 
 {0, 0, 0, -1, -((-q12 + q22 + s)^2/(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -((-q12 + q22 + s)^2/(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -q12 + q22, 0, -((q32*(-q12 + q22 + s)^2)/(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -((q12*(-q12 + q22 + s)^2)/(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -((q12*(-q12 + q22 + s)^2)/(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 
  -((q32*(-q12 + q22 + s)^2)/(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -((q22*(-q12 + q22 + s)^2)/(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 0, 
  -((q22*(-q12 + q22 + s)^2)/(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), (-(q12^2*q32) - q22^2*q32 - q32*s^2 + 
    2*q12*q32*(q22 + s) + q22*(q32^2 + s^2))/(q12^2 + q22^2 + s^2 - 
    2*(q12*q22 + q12*s + q22*s)), (q22*(q32 - s)^2)/
   (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)), (q12 - q22 - s)/2, 
  (q12 - q22 - s)/2, ((q12^2 + (q22 + q32)*(q22 - s) + 
     q12*(-2*q22 + q32 - s))*(q12 - q22 - s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22 + q32)*(-q12 + q22 + s)^2)/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  ((-q12 + q22 + s)^2*(-q32 + s))/(2*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(q12 - q22 - s)^3/(2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  (q22*(-q12 + q22 + s)*(-q32 + s))/(q12^2 + q22^2 + s^2 - 
    2*(q12*q22 + q12*s + q22*s)), 0, 
  -((q32 - s)*(-q12^2 - q22^2 + 2*q22*q32 - s^2 + 2*q12*(q22 + s)))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)*(-q12^2 - q22^2 + 2*q22*q32 - s^2 + 2*q12*(q22 + s)))/
   (2*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -(-q12 + q22 + s)^2/4, -((q32 - s)^2*(-q12 + q22 + s)^2)/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q12 - q22 - q32)*(q12 - q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(4*(q12^2 + q22^2 + s^2 - 
     2*(q12*q22 + q12*s + q22*s))), 
  -((-q12 + q22 + s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 
  -((q32 - s)^2*(-q12 - q22 + s)*(-q12 + q22 + s))/
   (4*(q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s))), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (2*q22*(-(q12*q32) + q22*q32 - s^2))/
   (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)), 
  (-2*q22*q32*(-q12 + q22 + s))/(q12^2 + q22^2 + s^2 - 
    2*(q12*q22 + q12*s + q22*s)), (2*(q12 - q22)*q22*(q32 - s))/
   (q12^2 + q22^2 + s^2 - 2*(q12*q22 + q12*s + q22*s)), 
  (2*q22*(q32 - s)*(-q12 + q22 + s))/(q12^2 + q22^2 + s^2 - 
    2*(q12*q22 + q12*s + q22*s)), 0}}


==> anc/output/HelicityAmpsOnShellNoKinSing.txt <==
{{0, -(q22*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/4, 
  (-q12^3 + q12^2*(2*q22 + 3*s) + (q22 - s)*(q22*q32 - s^2) - 
    q12*(q22^2 + 3*s^2 + q22*(-q32 + s)))/4, 
  ((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/2, 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s)))/4, 
  (q12^3 - q12^2*(2*q22 + 3*s) + (q22 - s)*(q22*q32 + s^2) + 
    q12*(q22^2 + 3*s^2 + q22*(q32 + s)))/4, 
  ((q12 + q32)*(q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (q22*(q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (q12^4 + q12^3*(-4*q22 + q32 - 3*s) + 
    (q22 - s)*(q22^3 + q22^2*q32 + q22*q32^2 + q32*s^2) + 
    q12^2*(6*q22^2 - q22*(q32 - 5*s) + 3*s*(-q32 + s)) - 
    q12*(4*q22^3 + s^2*(-3*q32 + s) + q22^2*(q32 + s) + q22*(-q32^2 + s^2)))/
   8, ((q12 + q22 - s)*(q12^3 + q12^2*(-2*q22 + q32 - 2*s) + 
     q32*(q22 - s)^2 + q12*(q22^2 + s*(-2*q32 + s))))/8, 
  ((q12 + q22 - s)*(q12^3 + q12^2*(-2*q22 + q32 - 2*s) + q32*(q22 - s)^2 + 
     q12*(q22^2 + s*(-2*q32 + s))))/8, (q22*(q12 + q22 - s)*(q32 - s)^2)/8, 
  (q12^4 + q12^3*(-4*q22 + q32 - 3*s) + 
    (q22 - s)*(q22^3 + q22^2*q32 + q22*q32^2 + q32*s^2) + 
    q12^2*(6*q22^2 - q22*(q32 - 5*s) + 3*s*(-q32 + s)) - 
    q12*(4*q22^3 + s^2*(-3*q32 + s) + q22^2*(q32 + s) + q22*(-q32^2 + s^2)))/
   8, (q22*(q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/8, (q22*(q12 + q22 - s)*(q32 - s)^2)/8, 
  (q22*(q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   8, (q12^4 + q12^3*(-4*q22 + q32 - 3*s) + 
    (q22 - s)*(q22^3 - q22^2*q32 + q22*q32*(q32 - 2*s) + q32*s^2) + 
    q12^2*(6*q22^2 + 3*s*(-q32 + s) + q22*(-3*q32 + 5*s)) - 
    q12*(4*q22^3 + q22^2*(-3*q32 + s) + s^2*(-3*q32 + s) + 
      q22*(-q32^2 + s^2)))/4, (q22*(q12 + q22 - s)*(q32 - s)^2)/4, 
  -(q22*(q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -((q12 - s)*(q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -((q12 + q22 - s)*(q12^3 + q12^2*(-3*q22 + q32 - 2*s) - 
      (q22 - s)*(q22^2 + q32*s) + q12*(3*q22^2 + s*(-2*q32 + s) + 
        q22*(-q32 + s))))/8, (-q12^4 + q12^3*(3*q22 - q32 + 3*s) + 
    q12*(q22^3 - q22*q32*(q32 - 2*s) + q22^2*(q32 - s) + s^2*(-3*q32 + s)) + 
    (q22 - s)*(q22^2*s - q32*s^2 + q22*q32*(-q32 + s)) - 
    3*q12^2*(q22^2 + q22*s + s*(-q32 + s)))/8, 
  ((q12 + q22 - s)*(q32 - s)*(q12^2 + s*(-q22 + s) - q12*(q22 + 2*s)))/8, 
  (q22*(q12 + q22 - s)*(q32^2 - s^2))/8, 
  ((q12^2 - q22^2 - 2*q12*s + s^2)*(q12^2 + q22^2 + q22*(q32 - s) + s^2 - 
     2*q12*(q22 + s)))/8, (q22*(q12 - q22 + s)*(q12^2 + q22^2 + 2*q22*q32 + 
     s^2 - 2*q12*(q22 + s)))/8, 
  (q22*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/8, 
  -(q22*(q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/8, 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/4, 
  ((q32 - s)*(-q12^3 + 3*q12^2*(q22 + s) + 
     (q22 - s)*(q22^2 - s^2 + q22*(-q32 + s)) - 
     q12*(3*q22^2 + 3*s^2 + q22*(q32 + s))))/4, 
  -(q22*(q12 + q22 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/8, 
  -(q22*(q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/8, 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
    (q12 + q22 - s)*(-q32 + s))/16, 
  (q22*(q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/16, -(q22*(q12 + q22 - s)^2*(q32 - s)^2)/16, 
  -(q22^2*(q12 + q22 - s)*(q32 - s)^2)/8, 
  -(q22*(q32 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/4, 
  (q22*(q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -(q22*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -(q22*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (q22*(q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s))/4, 
  (q22*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  (q22*(-q12 + q22 - s)*(q12 + q22 - s)*(q32 - s))/4, 
  (q22*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  -(q22*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -(q22*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (q22*(q32 - s)*(q12 - q22 + s)*(-q12 + q22 + s))/4, 
  -((q32 - s)*(-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/8, 
  (-q12^4 + q12^3*(4*q22 - q32 + 3*s) + q12^2*(-6*q22^2 + q22*(7*q32 - 3*s) + 
      3*(q32 - s)*s) + q12*(4*q22^3 + s^2*(-3*q32 + s) - 2*q22*(q32 + s)^2 - 
      q22^2*(7*q32 + 3*s)) - (q22 - s)*(q22^3 + q32*s^2 - q22^2*(q32 + 2*s) + 
      q22*(2*q32^2 - 2*q32*s + s^2)))/8, 
  (-q12^4 + 4*q12^3*(q22 + s) - 6*q12^2*(q22^2 + q22*s + s^2) + 
    4*q12*(q22^3 - q22^2*q32 + s^3) - (q22 - s)*(q22^3 + q22*s^2 - s^3 - 
      q22^2*(4*q32 + s)))/8, 
  -((q32 - s)*(-q12 - q22 + s)*(-q12^2 - q22^2 - s^2 + 2*q12*(q22 + s) + 
      2*q22*(q32 + s)))/8, 
  -(q22*(q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q12^2 - q22^2 - 2*q12*s + s^2)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
   8}, {-q12^2/2 - (q22 - s)^2/2 + q12*(q22 + s), 
  -(q22*(-q12 + q22 + q32))/4, (-q12^2 + q22*q32 - s^2 + q12*(q22 + 2*s))/4, 
  0, (q22*(-q12 + q22 - q32))/4, (q12^2 + q22*q32 + s^2 - q12*(q22 + 2*s))/4, 
  0, 0, (-q12^3 + q22^3 + q22^2*q32 - q22*q32^2 - q32*s^2 + 
    q12^2*(3*q22 - q32 + 2*s) - q12*(3*q22^2 + 2*q22*s + s*(-2*q32 + s)))/8, 
  -((q12 + q22 - s)*(q12^2 + q32*(q22 - s) - q12*(q22 - q32 + s)))/8, 
  ((q12 + q22 - s)*(q12^2 + q32*(q22 - s) - q12*(q22 - q32 + s)))/8, 
  (q22*(q32 - s)^2)/8, (q12^3 - q22^3 - q22^2*q32 + q22*q32^2 + 
    q12^2*(-3*q22 + q32 - 2*s) + q32*s^2 + 
    q12*(3*q22^2 + 2*q22*s + s*(-2*q32 + s)))/8, 
  (q22*(q12^2 - q22^2 - 2*q12*s + s^2))/8, -(q22*(q32 - s)^2)/8, 
  (q22*(-q12^2 + q22^2 + 2*q12*s - s^2))/8, 0, 0, 0, 0, 
  ((q12 + q22 - s)*(q12^2 + q22^2 + q12*(-2*q22 + q32 - s) - q32*s))/8, 
  (q12^3 + q12^2*(-2*q22 + q32 - 2*s) + q22*q32*(q32 - s) + q32*s^2 + 
    q22^2*(-2*q32 + s) + q12*(q22^2 + s*(-2*q32 + s) + q22*(q32 + s)))/8, 
  ((q12 - s)*(q12 + q22 - s)*(q32 - s))/8, (q22*(q32 - s)*(q32 + s))/8, 
  ((q12 + q22 - s)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) + q22*(q32 + s)))/
   8, (q22*(q12^2 - 2*q12*q22 + q22^2 - s^2))/8, 
  (q22*(q12 + q22 - s)*(q32 - s))/8, (q22*(-q12 + q22 + s)*(-q32 + s))/8, 0, 
  0, 0, 0, (q22*(q12 - q22 + q32)*(q12 + q22 - s)*(q32 - s))/16, 
  (q22*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/16, 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/16, 0, -(q22*(q32 - s)*(q12 - q22 + s))/
   4, (q22*(q12 + q22 - s)*(q32 - s))/4, (q22*(q12 + q22 - s)*(q32 - s))/4, 
  (q22*(q12 + q22 - s)*(q32 - s))/4, (q22*(q12 + q22 - s)*(q32 - s))/4, 
  -(q22*(q12 + q22 - s)*(-q32 + s))/4, (q22*(q12 + q22 - s)*(q32 - s))/4, 
  -(q22*(q12 + q22 - s)*(-q32 + s))/4, (q22*(q12 + q22 - s)*(q32 - s))/4, 
  (q22*(q12 + q22 - s)*(q32 - s))/4, -(q22*(q12 + q22 - s)*(q32 + s))/4, 
  -(q22*(q32 - s)*(-q12 + q22 + s))/4, 
  -((q32 - s)*(q12^2 - q22^2 + 2*q22*q32 - 2*q12*s + s^2))/8, 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s))/
   8, ((q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   8, ((q12 + q22 - s)^2*(q32 - s))/8, (q22*(q12 + q22 - s)*(q32 - s))/4, 
  -((q12 + q22 - s)*(q12^2 - q22^2 + 2*q22*q32 - 2*q12*s + s^2))/8}, 
 {0, (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/4, 
  (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/4, 0, 
  (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))/4, 
  (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))/4, 
  ((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (2*q12^2*q32 + 2*q22^2*q32 + q12*(-4*q22*q32 + (q32 - s)^2) + 
    q22*(q32 - s)^2 - s*(q32^2 + s^2))/8, 
  ((q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s))/8, 
  ((q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s))/8, 
  ((q12 + q22 - s)*(q32 - s)^2)/8, 
  (2*q12^2*q32 + 2*q22^2*q32 + q12*(-4*q22*q32 + (q32 - s)^2) + 
    q22*(q32 - s)^2 - s*(q32^2 + s^2))/8, 
  ((q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  ((q12 + q22 - s)*(q32 - s)^2)/8, 
  ((q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 0, 
  0, -((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -((q12 + q22 - s)*(q12 - q22 + s)*(q32 + s))/8, 
  (-q12^3 + q12^2*(3*q22 - 3*q32 + 2*s) - 
    q12*(3*q22^2 - 4*q22*q32 + q32^2 + 2*q22*s - 4*q32*s + 2*s^2) + 
    (q22 - s)*(q22^2 - q32^2 + q32*s - s^2 + q22*(-q32 + s)))/8, 
  -((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/8, 
  ((q12 + q22 - s)*(q32 - s)*(q32 + s))/8, 
  ((q12 - q22 - s)*(q12 + q22 - s)*(q32 + s))/8, 
  ((q12 - q22 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  -((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/8, 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/8, 0, 0, 
  -((q12 + q22 - s)*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/8, 0, 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
    (-q32 + s))/16, ((q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + 
     s^2 - 2*q12*(q22 + s)))/16, -((q12 + q22 - s)^2*(q32 - s)^2)/16, 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/8, 0, 
  ((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 0, 0, 0, 0, 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 0, 0, 
  (-q12^3 + q22*(q22 - q32)*(q22 - s) + q12^2*(3*q22 + q32 + 3*s) - 
    q12*(3*q22^2 + 2*q22*s + s*(q32 + 2*s)))/4, 
  (q12^3 - q22*(q22 - s)*(q22 - 2*q32 - s) - q12^2*(3*q22 + 2*s) + 
    q12*(3*q22^2 - 2*q22*q32 + s^2))/4, 
  ((q12 - q22)*(q12 + q22 - s)*(-q32 + s))/4, 
  (q22*(-q12 + q22 - s)*(-q32 + s))/2, 0}, {0, (-q12 + q22 + q32)/4, 
  (q12 - q22 + q32)/4, 0, (-q12 + q22 - q32)/4, (q12 - q22 - q32)/4, 0, 0, 
  -((q32 - s)*(q32 + s))/8, -((q12 + q22 - s)*(q12 - q22 + s))/8, 
  ((q12 + q22 - s)*(q12 - q22 + s))/8, -(q32 - s)^2/8, 
  -((q32 - s)*(q32 + s))/8, ((q12 - q22 - s)*(q12 + q22 - s))/8, 
  -(q32 - s)^2/8, -((q12 - q22 - s)*(q12 + q22 - s))/8, 0, 0, 0, 0, 
  ((q12 + q22 - s)*(-q32 + s))/8, 
  (q12^2 + q22^2 + q32^2 + q12*(-2*q22 + q32 - s) - q32*s - s^2 + 
    q22*(-q32 + s))/8, -((q12 + q22 - s)*(-q32 + s))/8, 
  -((q32 - s)*(q32 + s))/8, ((q12 + q22 - s)*(-q32 + s))/8, 
  ((q12 - q22 - s)*(q12 - q22 + s))/8, ((q12 + q22 - s)*(q32 - s))/8, 
  -((q32 - s)*(-q12 + q22 + s))/8, 0, 0, 0, 0, 
  ((q12 - q22 + q32)*(q12 + q22 - s)*(q32 - s))/16, 
  -((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/16, 
  ((q12 + q22 - s)*(q32 - s)^2)/16, 0, 0, ((q12 + q22 - s)*(-q32 + s))/4, 
  -((q12 + q22 - s)*(-q32 + s))/4, -((q12 + q22 - s)*(-q32 + s))/4, 
  ((q12 + q22 - s)*(-q32 + s))/4, 0, 0, 0, 0, -((q12 + q22 - s)*(-q32 + s))/
   4, ((q12 + q22 - s)*(q32 + s))/4, 0, ((q12 - q22)*(q32 - s))/4, 0, 0, 0, 
  0, -((q12 - q22)*(q12 + q22 - s))/4}, 
 {0, q22/Sqrt[2], -(q12 + q22 - s)/(2*Sqrt[2]), 0, 0, 
  (q12 - q22 - s)/(2*Sqrt[2]), 0, 0, -((q12 - q22 - s)*(q12 - q22 + s))/
   (4*Sqrt[2]), (-q12^2 + (q22 - s)^2)/(4*Sqrt[2]), 
  (q12^2 - (q22 - s)^2)/(4*Sqrt[2]), 0, ((q12 - q22 + q32)*(q12 - q22 - s))/
   (4*Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, (q12^2 - (q22 - s)^2)/(4*Sqrt[2]), 
  ((q12 - q22 - s)*(q12 - q22 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), -((q32 - s)*(-q12 + q22 + s))/
   (4*Sqrt[2]), (q12^2 - q22^2 - 2*q12*s + s^2)/(4*Sqrt[2]), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((q12 + q22 - s)*(q32 - s)^2)/(8*Sqrt[2]), 0, 0, 
  ((q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 0, 0, 0, 
  ((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 0, ((q12 + q22 - s)*(-q32 + s))/
   (4*Sqrt[2]), 0, 0, -((q12 - q22 - s)*(q12 + q22 - s))/(2*Sqrt[2]), 
  ((q32 - s)*(-q12 + q22 + s))/(4*Sqrt[2]), 0, 
  (q12^2 - (q22 - s)^2)/(4*Sqrt[2]), ((q12 - q22 - s)*(q12 + q22 - s))/
   (4*Sqrt[2]), 0, 0, -((q12 - q22 - s)*(q12 + q22 - s))/(4*Sqrt[2])}, 
 {0, 0, (-q12^2 - (q22 - s)^2 + 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  (q22*(q12 - q22 + s))/Sqrt[2], ((q12 - q22 - s)*(q12 + q22 - s))/
   (2*Sqrt[2]), -((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]), 0, ((q12 - q22 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(4*Sqrt[2]), ((q12 + q22 - s)^2*(q12 - q22 + s))/
   (4*Sqrt[2]), ((q12 + q22 - s)^2*(q12 - q22 + s))/(4*Sqrt[2]), 0, 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 - q22 - s))/
   (4*Sqrt[2]), (q22*(q12^2 - q22^2 - 2*q12*s + s^2))/(2*Sqrt[2]), 0, 
  (q22*(q12^2 - q22^2 - 2*q12*s + s^2))/(2*Sqrt[2]), 0, 0, 
  ((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(2*Sqrt[2]), 0, 
  -((-q12^2 + (q22 - s)^2)*(-q12 + q22 + s))/(4*Sqrt[2]), 
  -((q12 - q22 + s)*(q12^2 - q22^2 + 2*q22*(q32 - s) - 2*q12*s + s^2))/
   (4*Sqrt[2]), -((q12 + q22 - s)^2*(-q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q32 - s)*(-q12 + q22 + s))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(-q12 + q22 + s)^2)/(4*Sqrt[2]), 
  (q22*(-q12 + q22 - s)*(-q12 + q22 + s))/(2*Sqrt[2]), 
  (q22*(q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 0, 0, 0, 
  -((-q12 + q22 + s)*(-q12^3 - (q22 - s)^3 + q12^2*(q22 + 3*s) + 
      q12*(q22^2 + 2*q22*s - 3*s^2)))/(4*Sqrt[2]), 0, 
  (q22*(-q12^2 + (q22 - s)^2)*(q32 - s))/(4*Sqrt[2]), 
  (q22*(q32 - s)*(-q12^2 + q22^2 + 2*q12*s - s^2))/(4*Sqrt[2]), 
  ((q12 + q22 - s)^2*(q32 - s)^2)/(8*Sqrt[2]), 0, 
  (q22*(q12 - q22 + s)*(-q32 + s))/(2*Sqrt[2]), 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(2*Sqrt[2]), 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(2*Sqrt[2]), 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(2*Sqrt[2]), 0, 
  ((q12 + q22 - s)^2*(-q32 + s))/(4*Sqrt[2]), 
  -(q22*(q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 
  ((q12 + q22 - s)^2*(-q32 + s))/(4*Sqrt[2]), 
  -(q22*(q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(2*Sqrt[2]), 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(2*Sqrt[2]), 
  -((q32 - s)*(-q12 - q22 + s)*(-q12 + q22 + s))/(4*Sqrt[2]), 0, 
  (3*q12^3 - 7*q12^2*(q22 + s) - (q22 - s)*(q22^2 - 2*q22*q32 + 2*q22*s - 
      s^2) + q12*(5*q22^2 + 5*s^2 + 2*q22*(q32 + 2*s)))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), (q22*(q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 
  -(q22*(q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 
  ((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2])}, 
 {0, (q12 - q22 - q32)/(2*Sqrt[2]), (q32 - s)/(2*Sqrt[2]), 0, 
  -(q12 - q22 + q32)/(2*Sqrt[2]), (q32 + s)/(2*Sqrt[2]), 0, 0, 
  -((q12 - q22 + q32)*(q32 + s))/(4*Sqrt[2]), -(q12*(q12 - q22 + q32))/
   (2*Sqrt[2]), (q12*(q32 + s))/(2*Sqrt[2]), (q32 - s)^2/(4*Sqrt[2]), 
  ((q12 - q22 + q32)*(q32 + s))/(4*Sqrt[2]), 0, -(q32 - s)^2/(4*Sqrt[2]), 
  -((q12 - q22 - s)*(q12 + q22 - s))/(4*Sqrt[2]), 0, 0, 0, 0, 
  ((q12 - q22 + q32)*(q12 - q22 + s))/(4*Sqrt[2]), 
  (q12 - q22 + q32)^2/(4*Sqrt[2]), -((q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  ((q32 - s)*(q32 + s))/(4*Sqrt[2]), ((q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  0, -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 
  -((q32 - s)*(-q12 + q22 + s))/(4*Sqrt[2]), 0, 0, 0, 0, 
  -((q12 - q22 + q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(8*Sqrt[2]), 0, -((q12 + q22 - s)*(q32 - s)^2)/
   (8*Sqrt[2]), 0, 0, -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 
  -(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/(4*Sqrt[2]), 
  -(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 
  -(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/(2*Sqrt[2]), 0, 
  -((q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 0, 
  -(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), -((q32 - s)*(-q12 + q22 + s))/
   (2*Sqrt[2]), -((q32 - s)*(q12 - q22 + 2*q32 + s))/(4*Sqrt[2]), 
  (q12*(q32 + s))/(2*Sqrt[2]), ((q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  (q12*(q32 - s))/(2*Sqrt[2]), -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 
  (q12*(-q12 + q22 + s))/(2*Sqrt[2])}, 
 {0, (-q12^2 - (q22 - q32)*(q22 - s) + q12*(2*q22 + q32 + s))/(2*Sqrt[2]), 
  -((q32 - s)*(-q12 - q22 + s))/(2*Sqrt[2]), 0, 
  (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))/(2*Sqrt[2]), 
  ((q12 + q22 - s)*(q32 + s))/(2*Sqrt[2]), 0, 0, 
  -((q32 + s)*(-q12^2 - (q22 + q32)*(q22 - s) + q12*(2*q22 - q32 + s)))/
   (4*Sqrt[2]), (q12*(q12^2 + (q22 + q32)*(q22 - s) + 
     q12*(-2*q22 + q32 - s)))/(2*Sqrt[2]), (q12*(q12 + q22 - s)*(q32 + s))/
   (2*Sqrt[2]), ((q12 + q22 - s)*(q32 - s)^2)/(4*Sqrt[2]), 
  -((q32 + s)*(-q12^2 - (q22 + q32)*(q22 - s) + q12*(2*q22 - q32 + s)))/
   (4*Sqrt[2]), (q22*(q12 + q22 - s)*(q32 + s))/(2*Sqrt[2]), 
  ((q12 + q22 - s)*(q32 - s)^2)/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), -((q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(2*Sqrt[2]), ((q12 + q22 - s)*(q32 - s)^2)/
   (2*Sqrt[2]), 0, 0, 
  -((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 - q22 + s))/
   (4*Sqrt[2]), -((q12 - q22 + q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
      q12*(-2*q22 + q32 - s)))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(q32 - s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -(q22*(-q12 + q22 - s)*(q32 + s))/(2*Sqrt[2]), 
  ((q12 + q22 - s)*(q32 - s)*(-q12 + q22 + s))/(4*Sqrt[2]), 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q32 - s)^2)/(2*Sqrt[2]), 
  ((q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (2*Sqrt[2]), 0, ((q32 - s)^2*(q12 - q22 + s)*(-q12 + q22 + s))/
   (4*Sqrt[2]), ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
    (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/(8*Sqrt[2]), 
  (q22*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)^2*(q32 - s)^2)/(8*Sqrt[2]), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/(4*Sqrt[2]), 
  ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/(2*Sqrt[2]), 
  ((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((q12 - q22 - q32)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((q12 - q22 - q32)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((q12 - q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (2*Sqrt[2]), -((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 
  ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/(2*Sqrt[2]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 
  ((q12 - q22 - q32)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/(2*Sqrt[2]), 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -(q32*(-2*q12^2 + (q22 - s)*(q32 - s) + q12*(2*q22 + q32 + s)))/
   (2*Sqrt[2]), (-(q12^2*(q32 + s)) + (q22 - s)*(q22*(3*q32 - s) + 
      s*(q32 + s)) + 2*q12*(q22*(-q32 + s) + s*(q32 + s)))/(4*Sqrt[2]), 
  (q32*(q12 + q22 - s)*(q32 - s))/(2*Sqrt[2]), 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  (q12*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(2*Sqrt[2])}, 
 {0, (-q12^2 - (q22 - q32)*(q22 - s) + q12*(2*q22 + q32 + s))/4, 
  (-q12^2 - (q22 - q32)*(q22 - s) + q12*(2*q22 + q32 + s))/4, 0, 
  (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))/4, 
  (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))/4, 0, 0, 
  (2*q12^2*q32 + 2*q22^2*q32 + q12*(-4*q22*q32 + (q32 - s)^2) + 
    q22*(q32 - s)^2 - s*(q32^2 + s^2))/8, 
  ((q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s))/8, 
  ((q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s))/8, 
  ((q12 + q22 - s)*(q32 - s)^2)/8, 
  (2*q12^2*q32 + 2*q22^2*q32 + q12*(-4*q22*q32 + (q32 - s)^2) + 
    q22*(q32 - s)^2 - s*(q32^2 + s^2))/8, 
  ((q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  ((q12 + q22 - s)*(q32 - s)^2)/8, 
  ((q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  ((q12 + q22 - s)*(q32 - s)^2)/4, ((q12 + q22 - s)*(q32 - s)^2)/4, 0, 0, 
  -((q12 + q22 - s)*(q12 - q22 + s)*(q32 + s))/8, 
  (-q12^3 + q12^2*(3*q22 - 3*q32 + 2*s) - 
    q12*(3*q22^2 - 4*q22*q32 + q32^2 + 2*q22*s - 4*q32*s + 2*s^2) + 
    (q22 - s)*(q22^2 - q32^2 + q32*s - s^2 + q22*(-q32 + s)))/8, 
  -((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/8, 
  ((q12 + q22 - s)*(q32 - s)*(q32 + s))/8, 
  ((q12 - q22 - s)*(q12 + q22 - s)*(q32 + s))/8, 
  ((q12 - q22 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  -((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/8, 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/8, 
  -((q12 + q22 - s)*(q32 - s)^2)/4, -((q12 + q22 - s)*(q32 - s)^2)/4, 0, 
  -((q32 - s)^2*(q12^2 - 2*q12*q22 + q22^2 - s^2))/8, 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s)*
    (-q32 + s))/16, ((q12 + q22 - s)*(-q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + 
     s^2 - 2*q12*(q22 + s)))/16, -((q12 + q22 - s)^2*(q32 - s)^2)/16, 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/8, 
  ((q32 - s)*(-q12^2 + 2*q12*q22 - q22^2 + s^2))/4, 0, 0, 0, 0, 
  ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/4, 
  ((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/4, 
  ((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 0, 0, 
  ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/4, 0, 
  -(q32*(-q12 + q22 + q32 - 2*s)*(q12 + q22 - s))/4, 
  -(q32*(q12^2 - q22^2 - 2*q12*s + s^2))/4, (q32*(q12 + q22 - s)*(q32 - s))/
   4, 0, 0}, {0, (q12 - q22 - q32)/4, (q12 - q22 + q32)/4, 0, 
  (-q12 + q22 - q32)/4, (-q12 + q22 + q32)/4, 0, 0, -((q32 - s)*(q32 + s))/8, 
  -((q12 + q22 - s)*(q12 - q22 + s))/8, -((q12 + q22 - s)*(q12 - q22 + s))/8, 
  (q32 - s)^2/8, ((q32 - s)*(q32 + s))/8, -((q12 - q22 - s)*(q12 + q22 - s))/
   8, -(q32 - s)^2/8, -((q12 - q22 - s)*(q12 + q22 - s))/8, 0, 0, 0, 0, 
  ((q12 + q22 - s)*(-q32 + s))/8, 
  (q12^2 + q22^2 + q32^2 + q12*(-2*q22 + q32 - s) - q32*s - s^2 + 
    q22*(-q32 + s))/8, ((q12 + q22 - s)*(-q32 + s))/8, 
  ((q32 - s)*(q32 + s))/8, -((q12 + q22 - s)*(-q32 + s))/8, 
  -((q12 - q22 - s)*(q12 - q22 + s))/8, ((q12 + q22 - s)*(q32 - s))/8, 
  -((q32 - s)*(-q12 + q22 + s))/8, 0, 0, 0, 0, 
  ((q12 - q22 + q32)*(q12 + q22 - s)*(q32 - s))/16, 
  ((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/16, 
  -((q12 + q22 - s)*(q32 - s)^2)/16, 0, ((q32 - s)*(q12 - q22 + s))/4, 0, 0, 
  0, 0, -((q12 + q22 - s)*(-q32 + s))/4, ((q12 + q22 - s)*(-q32 + s))/4, 
  -((q12 + q22 - s)*(-q32 + s))/4, ((q12 + q22 - s)*(-q32 + s))/4, 0, 0, 
  -((q32 - s)*(-q12 + q22 + s))/4, -(q32*(q32 - s))/4, 0, 0, 0, 0, 
  (q32*(q12 + q22 - s))/4}, {0, 0, (q12 - q22 - s)/(2*Sqrt[2]), 0, 0, 
  (-q12 + q22 + s)/(2*Sqrt[2]), 0, 0, ((q12 - q22 - s)*(q32 + s))/
   (4*Sqrt[2]), ((q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 - q22 + q32)*(q12 + q22 - s))/(4*Sqrt[2]), 0, 
  -((q12 - q22 - s)*(q32 + s))/(4*Sqrt[2]), (q22*(-q12 + q22 + s))/
   (2*Sqrt[2]), 0, 0, 0, 0, 0, 0, -((q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 - q22 - s)*(q32 + s))/(4*Sqrt[2]), ((q12 + q22 - s)*(-q32 + s))/
   (4*Sqrt[2]), 0, -(-q12 + q22 + s)^2/(4*Sqrt[2]), 
  -(-q12 + q22 + s)^2/(4*Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 
  -((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (8*Sqrt[2]), 0, 0, -((q32 - s)*(-q12 + q22 + s))/(2*Sqrt[2]), 
  (q22*(-q32 + s))/(2*Sqrt[2]), (q12^2 + q22^2 - 2*q22*q32 + s^2 - 
    2*q12*(q22 + s))/(4*Sqrt[2]), (q12^2 + q22^2 - 2*q22*q32 + s^2 - 
    2*q12*(q22 + s))/(4*Sqrt[2]), (q22*(-q32 + s))/(2*Sqrt[2]), 0, 
  (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  (q22*(-q32 + s))/Sqrt[2], (q12^2 + q22^2 - 2*q22*q32 + s^2 - 
    2*q12*(q22 + s))/(4*Sqrt[2]), (q22*(q32 + s))/(2*Sqrt[2]), 0, 
  -((q32 - s)*(-q12 + q22 + s))/(4*Sqrt[2]), -((q12 + q22 - s)*(q32 + s))/
   (4*Sqrt[2]), -(q22*(q32 + s))/(2*Sqrt[2]), ((q12 + q22 - s)*(-q32 + s))/
   (4*Sqrt[2]), (q22*(-q32 + s))/(2*Sqrt[2]), (q22*(q12 - q22 + 2*q32 + s))/
   (2*Sqrt[2])}, {0, (q22*(-q32 + s))/Sqrt[2], 
  (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  -((q22*(q32 + s))/Sqrt[2]), 
  -(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 0, 
  -((q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), -((q12 + q22 - s)^2*(q32 + s))/(4*Sqrt[2]), 
  -((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s))/
   (4*Sqrt[2]), -(q22*(q32 - s)^2)/(2*Sqrt[2]), 
  -((q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), -(q22*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]), -(q22*(q32 - s)^2)/(2*Sqrt[2]), -((q22^2*(q32 + s))/Sqrt[2]), 
  ((q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]), -((q22*(q32 - s)^2)/Sqrt[2]), 0, 0, 
  -((q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  ((q32 + s)*(q12^2 - q22^2 + 2*q22*(q32 - s) - 2*q12*s + s^2))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(q32 - s)*(-q12 + q22 + s))/(4*Sqrt[2]), 
  -(q22*(q32 - s)*(q32 + s))/(2*Sqrt[2]), 
  ((-q12 + q22 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), ((-q12 + q22 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(4*Sqrt[2]), -(q22*(q32 - s)*(-q12 + q22 + s))/
   (2*Sqrt[2]), 0, -((q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(2*Sqrt[2]), (q22*(q32 - s)^2)/Sqrt[2], 0, 
  ((q32 - s)^2*(-q12 + q22 + s)^2)/(4*Sqrt[2]), 
  (q22*(q12 + q22 - s)*(q32 - s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
     (q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/(8*Sqrt[2]), 
  (q22*(q12 + q22 - s)*(q32 - s)^2)/(4*Sqrt[2]), 
  (q22^2*(q32 - s)^2)/(2*Sqrt[2]), ((q32 - s)*(-q12 + q22 + s)^2)/
   (2*Sqrt[2]), 0, ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), 0, -((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 
  ((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]), -((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), 
  (q22*(q32 - s)*(-q12 + q22 + s))/Sqrt[2], 
  ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 0, 
  ((q32 - s)*(-q12 + q22 + s)^2)/(2*Sqrt[2]), 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  (q12^2*(-3*q32 + s) + s^2*(-3*q32 + s) + q22^2*(q32 + s) + 
    2*q12*(q22*(q32 - s) + (3*q32 - s)*s) + q22*(4*q32^2 - 2*q32*s - 2*s^2))/
   (4*Sqrt[2]), -((q22*q32*(-q12 + q22 + s))/Sqrt[2]), 
  ((q32 - s)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 2*q22*(2*q32 + s)))/
   (4*Sqrt[2]), 0, (q22*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2])}, {0, -(q32 + s)/(2*Sqrt[2]), (-q32 + s)/(2*Sqrt[2]), 0, 
  (q32 - s)/(2*Sqrt[2]), (q32 + s)/(2*Sqrt[2]), 0, 0, 
  ((q32 - s)*(q32 + s))/(4*Sqrt[2]), (q12*(q32 - s))/(2*Sqrt[2]), 
  (q12*(q32 + s))/(2*Sqrt[2]), (q32 - s)^2/(4*Sqrt[2]), 
  ((q32 - s)*(q32 + s))/(4*Sqrt[2]), ((q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  (q32 - s)^2/(4*Sqrt[2]), -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 0, 0, 
  0, 0, ((q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -((q12 - q22 + q32)*(q32 - s))/(4*Sqrt[2]), -((q12 - q22 + s)*(-q32 + s))/
   (4*Sqrt[2]), ((q32 - s)*(q32 + s))/(4*Sqrt[2]), 0, 
  ((q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 0, ((q32 - s)*s)/(2*Sqrt[2]), 0, 
  0, 0, 0, ((q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/(8*Sqrt[2]), 
  ((q12 + q22 - s)*(-q32 + s)*(q32 + s))/(8*Sqrt[2]), 
  -((q12 + q22 - s)*(q32 - s)^2)/(8*Sqrt[2]), -((q12 + q22 - s)*(q32 - s)^2)/
   (8*Sqrt[2]), 0, ((q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  ((q32 - s)*(q12 - q22 + s))/(4*Sqrt[2]), ((q32 - s)*(q12 - q22 + s))/
   (4*Sqrt[2]), ((q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 0, 0, 0, 
  ((q32 - s)*(q12 - q22 + s))/(4*Sqrt[2]), ((q12 - q22 + s)*(q32 + s))/
   (4*Sqrt[2]), 0, ((q32 - s)*s)/(2*Sqrt[2]), ((q32 - s)*(q12 - q22 + s))/
   (4*Sqrt[2]), -((q32 - s)*(q12 - q22 + s))/(4*Sqrt[2]), 
  -((q32 - s)*(q12 - q22 + s))/(4*Sqrt[2]), -((q12 - q22 + s)*(-q32 + s))/
   (4*Sqrt[2]), -((q12*s)/Sqrt[2])}, 
 {0, ((q12 - q22 + s)*(-q32 + s))/(2*Sqrt[2]), ((q12 - q22 + s)*(-q32 + s))/
   (2*Sqrt[2]), 0, ((q12 - q22 + s)*(q32 + s))/(2*Sqrt[2]), 
  ((q12 - q22 + s)*(q32 + s))/(2*Sqrt[2]), 0, 0, 
  ((q12 - q22 + s)*(q32 + s)^2)/(4*Sqrt[2]), (q12*(q12 - q22 + s)*(q32 + s))/
   (2*Sqrt[2]), (q12*(q12 - q22 + s)*(q32 + s))/(2*Sqrt[2]), 
  ((q32 - s)^2*(q12 - q22 + s))/(4*Sqrt[2]), ((q12 - q22 + s)*(q32 + s)^2)/
   (4*Sqrt[2]), -((q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  ((q32 - s)^2*(q12 - q22 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 0, 0, 0, 0, 
  -((q12 - q22 + s)^2*(q32 + s))/(4*Sqrt[2]), 
  -((q12 - q22 + q32)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 - q22 + s)^2*(-q32 + s))/(4*Sqrt[2]), 
  -((q12 - q22 + s)*(-q32 + s)*(q32 + s))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*s*(q32 + s))/(2*Sqrt[2]), 
  ((q12 - q22 - s)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*s*(-q32 + s))/(2*Sqrt[2]), 0, 0, 0, 0, 0, 
  ((q12 - q22 + s)*(q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/(8*Sqrt[2]), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(8*Sqrt[2]), 
  -((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s))/(8*Sqrt[2]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(8*Sqrt[2]), 0, 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 0, 0, 0, 
  0, ((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 0, 0, 
  (q12^2*(q32 - s) + (q32 - s)*(q22^2 - s^2) + 
    q12*(-2*q22*(q32 - s) + 4*s*(q32 + s)))/(4*Sqrt[2]), 
  (q12^2*(-q32 + s) + 2*q12*(q22*(q32 - s) - s*(q32 + s)) - 
    (q22 - s)*(q22*(q32 - s) + s*(3*q32 + s)))/(4*Sqrt[2]), 
  -((q32 - s)*(q12^2 - 2*q12*q22 + q22^2 + 4*q12*s - s^2))/(4*Sqrt[2]), 
  -((-q32 + s)*(q12^2 - 2*q12*q22 + q22^2 + 2*q12*s + 2*q22*s - 3*s^2))/
   (4*Sqrt[2]), 0}, {0, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/2, 0, 0, 
  (-q12^2 + 2*q12*q22 - q22^2 + s^2)/2, (-q12^2 + 2*q12*q22 - q22^2 + s^2)/2, 
  0, 0, ((q32 + s)*(-q12^2 + 2*q12*q22 - q22^2 + s^2))/4, 
  -(q12*(q12^2 - 2*q12*q22 + q22^2 - s^2))/2, 
  -(q12*(q12^2 - 2*q12*q22 + q22^2 - s^2))/2, 0, 
  ((q32 + s)*(-q12^2 + 2*q12*q22 - q22^2 + s^2))/4, 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2)/4, 0, 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2)/4, 0, 0, 0, 0, 
  ((q12 - q22 - s)*(q12 - q22 + s)^2)/4, 
  ((q12 - q22 + q32)*(q12 - q22 - s)*(q12 - q22 + s))/4, 
  ((-q12^2 + (q22 - s)^2)*(q32 - s))/4, 
  ((q32 - s)*(-q12^2 + 2*q12*q22 - q22^2 + s^2))/4, 
  -(s*(q12^2 - q22^2 - 2*q12*s + s^2))/2, 
  -((q12 - q22 + s)*(-q12 + q22 + s)^2)/4, 
  ((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 0, 0, 0, 0, 0, 
  -((q12 - q22 - s)*(q12 - q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/8, 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/8, 
  ((-q12^2 + (q22 - s)^2)*(q32 - s)^2)/8, 0, 
  ((q32 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/4, 
  -((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 0, 
  -((q12 - q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   4, -((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  -((-q12^2 + (q22 - s)^2)*(q32 - s))/4, 
  -((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q32 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/4, 0, 
  -((q12 - q22 - s)*((q22 - s)*(q32 - s) + q12*(q32 + 3*s)))/4, 
  ((q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  ((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  -((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 0}, 
 {0, (-q12 + q22 + s)/2, 0, 0, (q12 - q22 + s)/2, (q12 - q22 - s)/2, 0, 0, 
  ((q12 - q22 + s)*(q32 + s))/4, (q12*(q12 - q22 + s))/2, 
  (q12*(q12 - q22 - s))/2, 0, ((-q12 + q22 + s)*(-q32 + s))/4, 
  (q12^2 - q22^2 - 2*q12*s + s^2)/4, 0, (q12^2 - q22^2 - 2*q12*s + s^2)/4, 0, 
  0, 0, 0, -(q12 - q22 + s)^2/4, -((q12 - q22 + q32)*(q12 - q22 + s))/4, 
  -((q12 + q22 - s)*(-q32 + s))/4, ((-q12 + q22 + s)*(-q32 + s))/4, 0, 
  (q12^2 - 2*q12*q22 + q22^2 - s^2)/4, ((q12 + q22 - s)*(-q32 + s))/4, 0, 0, 
  0, 0, 0, ((q12 - q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/8, ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/
   8, ((q12 + q22 - s)*(q32 - s)^2)/8, 0, ((q12 - q22 + s)*(-q32 + s))/4, 
  -((q12 - q22 + s)*(-q32 + s))/4, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, 
  (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, 0, 
  (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/4, 
  -((q12 + q22 - s)*(-q32 + s))/4, ((q12 + q22 - s)*(-q32 + s))/4, 
  -((q12 + q22 - s)*(-q32 + s))/4, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, 
  ((q12 - q22 - s)*(q12 - q22 + s))/4, ((q32 - s)*(-q12 + q22 + s))/4, 0, 
  ((q12 + q22 - s)*(q32 - s))/4, -((q12 + q22 - s)*(q32 + s))/4, 
  ((q12 + q22 - s)*(-q32 + s))/4, -((q12 + q22 - s)*(-q32 + s))/4, 0}, 
 {0, (-(q12^2*q32) - (q22 - s)*(q22*q32 - s^2) + 
    q12*(2*q22*q32 + s*(q32 + s)))/4, 
  (-(q12^2*q32) - (q22 - s)*(q22*q32 - s^2) + q12*(2*q22*q32 + s*(q32 + s)))/
   4, 0, (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
    q12*(-2*q22*q32 + s*(-q32 + s)))/4, 
  (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + q12*(-2*q22*q32 + s*(-q32 + s)))/
   4, 0, 0, (-(q22*(q32 - s)^2*s) - 2*q32*s^3 + q12^2*(q32^2 + s^2) + 
    q22^2*(q32^2 + s^2) - q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2)))/8, 
  ((q12 + q22 - s)*(q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
   8, ((q12 + q22 - s)*(q12^2*q32 + q32*(q22 - s)^2 + 
     q12*(-2*q22*q32 + 2*s^2)))/8, 
  ((q32 - s)^2*(q12^2 + q22*(q22 - s) - q12*(2*q22 + s)))/8, 
  (-(q22*(q32 - s)^2*s) - 2*q32*s^3 + q12^2*(q32^2 + s^2) + 
    q22^2*(q32^2 + s^2) - q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2)))/8, 
  ((q12 + q22 - s)*(q12^2*q32 + q22^2*q32 + 2*q22*s^2 + q32*s^2 - 
     2*q12*q32*(q22 + s)))/8, 
  ((q32 - s)^2*(q12^2 + q22*(q22 - s) - q12*(2*q22 + s)))/8, 
  ((q12 + q22 - s)*(q12^2*q32 + q22^2*q32 + 2*q22*s^2 + q32*s^2 - 
     2*q12*q32*(q22 + s)))/8, 0, 0, 0, 0, 
  ((-q12^2 + (q22 - s)^2)*s*(q32 + s))/8, 
  (-(q12^3*q32) + q12^2*(3*q22*q32 - q32^2 + 2*q32*s - 2*s^2) + 
    (q22 - s)*(q22^2*q32 + s^2*(-2*q32 + s) + q22*q32*(-q32 + s)) + 
    q12*(-3*q22^2*q32 + 2*q22*(q32^2 - q32*s + s^2) + 
      s*(q32^2 - 3*q32*s + 3*s^2)))/8, ((-q12^2 + (q22 - s)^2)*s*(-q32 + s))/
   8, ((q32^2 - s^2)*(q12^2 + q22*(q22 - s) - q12*(2*q22 + s)))/8, 
  (s*(q32 + s)*(q12^2 - q22^2 - 2*q12*s + s^2))/8, 
  ((q12 - q22 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*s^2 + q32*s^2 - 
     2*q12*q32*(q22 + s)))/8, -((q32 - s)*s*(q12^2 - q22^2 - 2*q12*s + s^2))/
   8, -(s*(-q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/8, 0, 0, 0, 0, 
  ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
     q12*(-2*q22*q32 + s*(-q32 + s))))/16, 
  ((q12 + q22 - s)*(-q32 + s)*(q12^2*q32 + q22^2*q32 + 2*q22*s^2 + q32*s^2 - 
     2*q12*q32*(q22 + s)))/16, 
  -((q32 - s)^2*(q12^3 + q22*(q22 - s)^2 - q12^2*(q22 + 2*s) + 
      q12*(-q22^2 + s^2)))/16, 
  ((q32 - s)^2*(-q12^3 - q22^3 + q22^2*s - q22*s^2 + s^3 + 
     q12^2*(q22 + 3*s) + q12*(q22^2 - 3*s^2)))/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, ((q12 + q22 - s)*s*(q12*q32 - q22*q32 + s^2))/4, 
  -(q32*s*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  ((q12 - q22)*(q12 + q22 - s)*s*(-q32 + s))/4, 
  ((q32 - s)*s*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 0}, 
 {0, (-(q12*q32) + q22*q32 + s^2)/4, (-(q12*q32) + q22*q32 - s^2)/4, 0, 
  (q12*q32 - q22*q32 + s^2)/4, (q12*q32 - q22*q32 - s^2)/4, 0, 0, 
  ((q12 - q22)*(q32^2 - s^2))/8, (q32*(q12^2 - (q22 - s)^2))/8, 
  (q32*(q12^2 - (q22 - s)^2))/8, ((q12 - q22)*(q32 - s)^2)/8, 
  ((q12 - q22)*(q32^2 - s^2))/8, (q32*(q12^2 - q22^2 - 2*q12*s + s^2))/8, 
  ((q12 - q22)*(q32 - s)^2)/8, (q32*(q12^2 - q22^2 - 2*q12*s + s^2))/8, 0, 0, 
  0, 0, ((q12 + q22 - s)*s*(-q32 + s))/8, 
  (-(q12^2*q32) - q22^2*q32 + q22*q32*(q32 - s) + s^3 + 
    q12*q32*(2*q22 - q32 + s))/8, ((q12 + q22 - s)*(q32 - s)*s)/8, 
  ((q12 - q22)*(q32^2 - s^2))/8, ((q12 + q22 - s)*(q32 - s)*s)/8, 
  (q32*(q12^2 - 2*q12*q22 + q22^2 - s^2))/8, ((q12 + q22 - s)*s*(-q32 + s))/
   8, ((q12 - q22 - s)*(q32 - s)*s)/8, 0, 0, 0, 0, 
  ((q12 + q22 - s)*(-q32 + s)*(q12*q32 - q22*q32 + s^2))/16, 
  -(q32*(q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/16, 
  -((q12 - q22)*(q12 + q22 - s)*(q32 - s)^2)/16, 
  -((q32 - s)^2*(q12^2 - q22^2 - 2*q12*s + s^2))/16, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (s^2*(-q32 + s))/4, ((q12 + q22 - s)*(q32 - s)*s)/4, 
  ((q12 + q22 - s)*s*(-q32 + s))/4, ((q12 + q22 - s)*s*(-q32 + s))/4, 
  ((q12 + q22 - s)*(q32 - s)*s)/4, (s^2*(-q12 - q22 + s))/4}, 
 {0, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 
  (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  -((q12 - q22 - s)*(q12 - q22 + s))/(2*Sqrt[2]), 
  -((q12 - q22 - s)*(q12 - q22 + s))/(2*Sqrt[2]), 0, 0, 
  -((q12 - q22 - s)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q12 - q22 + s)^2)/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q12 - q22 + s)^2)/(4*Sqrt[2]), 0, 
  -((q12 - q22 - s)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2)/(4*Sqrt[2]), 0, 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2)/(4*Sqrt[2]), 0, 0, 0, 0, 
  -((-q12^2 + (q22 - s)^2)*s)/(2*Sqrt[2]), 
  ((q12 - q22 + q32)*(q12 - q22 - s)*(q12 - q22 + s))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  ((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -(s*(q12^2 - q22^2 - 2*q12*s + s^2))/(2*Sqrt[2]), 
  -((q12 - q22 + s)*(-q12 + q22 + s)^2)/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 0, 0, 0, 0, 
  -((q12^2 - (q22 - s)^2)*(q12 - q22 - s)*(-q32 + s))/(8*Sqrt[2]), 
  -((q32 - s)*(-q12 - q22 + s)*(-q12 + q22 + s)^2)/(8*Sqrt[2]), 
  -((q12 + q22 - s)*(q32 - s)^2*(q12 - q22 + s))/(8*Sqrt[2]), 0, 
  -((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 0, 0, 0, 
  -((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 0, 
  -((q12 - q22 - s)*(q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 
  -((q12 + q22 - s)*(q12*(q32 + s) - q22*(q32 + s) + s*(-q32 + 3*s)))/
   (4*Sqrt[2]), -((q12 + q22 - s)*(-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 0}, 
 {0, (-q12 + q22 + s)/(2*Sqrt[2]), -(q12 - q22 + s)/(2*Sqrt[2]), 0, 
  (q12 - q22 + s)/(2*Sqrt[2]), -(-q12 + q22 + s)/(2*Sqrt[2]), 0, 0, 
  -((q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), (q12^2 - (q22 - s)^2)/
   (4*Sqrt[2]), (q12^2 - (q22 - s)^2)/(4*Sqrt[2]), 0, 
  ((-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), (q12^2 - q22^2 - 2*q12*s + s^2)/
   (4*Sqrt[2]), 0, (q12^2 - q22^2 - 2*q12*s + s^2)/(4*Sqrt[2]), 0, 0, 0, 0, 
  0, -((q12 - q22 + q32 - 2*s)*(q12 - q22 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), ((-q12 + q22 + s)*(-q32 + s))/
   (4*Sqrt[2]), 0, ((q12 - q22 - s)*(q12 - q22 + s))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 0, 0, 0, 0, 0, 
  ((-q12^2 + (q22 - s)^2)*(q32 - s))/(8*Sqrt[2]), 
  -((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/(8*Sqrt[2]), 
  ((q12 + q22 - s)*(q32 - s)^2)/(8*Sqrt[2]), 0, 
  ((q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 0, 0, 0, 
  ((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), -((q12 + q22 - s)*(-q32 + s))/
   (4*Sqrt[2]), ((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 0, 0, 
  -((-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 0, 
  -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), ((q12 + q22 - s)*(-q32 + s))/
   (4*Sqrt[2]), ((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), -((q12 + q22 - s)*s)/
   (2*Sqrt[2])}, {0, ((q32 - s)*(-q12 + q22 + s))/(2*Sqrt[2]), 
  -((-q12 + q22 + s)*(-q32 + s))/(2*Sqrt[2]), 0, 
  -((-q12 + q22 + s)*(q32 + s))/(2*Sqrt[2]), -((-q12 + q22 + s)*(q32 + s))/
   (2*Sqrt[2]), 0, 0, -((-q12 + q22 + s)*(q32 + s)^2)/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -((q32 - s)^2*(-q12 + q22 + s))/(4*Sqrt[2]), 
  -((-q12 + q22 + s)*(q32 + s)^2)/(4*Sqrt[2]), 
  -(q22*(-q12 + q22 + s)*(q32 + s))/(2*Sqrt[2]), 
  -((q32 - s)^2*(-q12 + q22 + s))/(4*Sqrt[2]), 
  -(q22*(-q12 + q22 + s)*(q32 + s))/(2*Sqrt[2]), 0, 0, 0, 0, 
  -((q12 + q22 - s)*s*(q32 + s))/(2*Sqrt[2]), 
  -((q12 - q22 + q32)*(q12 - q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*s*(-q32 + s))/(2*Sqrt[2]), 
  -((q32 - s)*(-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  ((-q12 + q22 + s)^2*(q32 + s))/(4*Sqrt[2]), ((-q12 + q22 + s)^2*(q32 + s))/
   (4*Sqrt[2]), -((q32 - s)*(-q12 + q22 + s)^2)/(4*Sqrt[2]), 0, 0, 0, 0, 0, 
  ((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s)*(q32 + s))/(8*Sqrt[2]), 
  ((q12 - q22 - s)*(q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(8*Sqrt[2]), 
  -((q12 - q22 - s)*(q12 + q22 - s)*(q32 - s)^2)/(8*Sqrt[2]), 
  (q22*(q32 - s)^2*(-q12 + q22 + s))/(4*Sqrt[2]), 0, 
  ((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 0, 0, 0, 
  0, -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 0, 0, 
  (q12^2*(q32 - s) + q22^2*(q32 - s) + 4*q22*q32*s - s^2*(q32 + 3*s) + 
    q12*(-2*q22*q32 + 2*q22*s + 4*s^2))/(4*Sqrt[2]), 
  (-2*q32*(-q12 + q22 + s)^2 + (q32 + s)*(q12^2 + (q22 - s)^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]), 
  ((-q32 + s)*(q12^2 - 2*q12*q22 + q22^2 + 4*q22*s - s^2))/(4*Sqrt[2]), 
  ((q32 - s)*(q12^2 + q22^2 + 6*q22*s + s^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  0}, {0, (q32 - s)/(2*Sqrt[2]), (q32 + s)/(2*Sqrt[2]), 0, 
  -(q32 + s)/(2*Sqrt[2]), (-q32 + s)/(2*Sqrt[2]), 0, 0, 
  ((-q32 + s)*(q32 + s))/(4*Sqrt[2]), -((q12 + q22 - s)*(q32 + s))/
   (4*Sqrt[2]), ((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), 
  -(q32 - s)^2/(4*Sqrt[2]), ((-q32 + s)*(q32 + s))/(4*Sqrt[2]), 
  (q22*(-q32 + s))/(2*Sqrt[2]), -(q32 - s)^2/(4*Sqrt[2]), 
  -(q22*(q32 + s))/(2*Sqrt[2]), 0, 0, 0, 0, 0, 
  ((q12 - q22 + q32 - 2*s)*(q32 + s))/(4*Sqrt[2]), 0, 
  -((q32 - s)*(q32 + s))/(4*Sqrt[2]), -((-q12 + q22 + s)*(-q32 + s))/
   (4*Sqrt[2]), -((-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -((q32 - s)*(-q12 + q22 + s))/(4*Sqrt[2]), 0, 0, 0, 0, 0, 
  -((q12 + q22 - s)*(-q32 + s)*(q32 + s))/(8*Sqrt[2]), 
  ((-q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (8*Sqrt[2]), ((q12 + q22 - s)*(q32 - s)^2)/(8*Sqrt[2]), 
  (q22*(q32 - s)^2)/(4*Sqrt[2]), 0, -((-q12 + q22 + s)*(-q32 + s))/
   (4*Sqrt[2]), ((-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  ((-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), -((-q12 + q22 + s)*(-q32 + s))/
   (4*Sqrt[2]), 0, 0, 0, 0, ((-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  -((-q12 + q22 + s)*(q32 + s))/(4*Sqrt[2]), 0, ((q32 - s)*s)/(2*Sqrt[2]), 
  -((-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), -((q12 - q22 - s)*(-q32 + s))/
   (4*Sqrt[2]), ((-q12 + q22 + s)*(-q32 + s))/(4*Sqrt[2]), 
  ((q12 - q22 - s)*(-q32 + s))/(4*Sqrt[2]), -((q22*s)/Sqrt[2])}, 
 {0, 0, (q12 - q22 - s)/2, 0, (-q12 + q22 + s)/2, (-q12 + q22 + s)/2, 0, 0, 
  -((-q12 + q22 + s)*(-q32 + s))/4, ((q12 + q22 - s)*(-q12 + q22 + s))/4, 
  (-q12^2 + (q22 - s)^2)/4, 0, -((q12 - q22 - s)*(q32 + s))/4, 
  (q22*(-q12 + q22 + s))/2, 0, (q22*(-q12 + q22 + s))/2, 0, 0, 0, 0, 0, 
  ((-q12 + q22 + s)*(-q12 + q22 - q32 + 2*s))/4, 
  ((q12 + q22 - s)*(-q32 + s))/4, ((q32 - s)*(-q12 + q22 + s))/4, 
  -(-q12 + q22 + s)^2/4, -(-q12 + q22 + s)^2/4, (q22*(q32 - s))/2, 0, 0, 0, 
  0, 0, -((q12 - q22 - s)*(q12 + q22 - s)*(-q32 + s))/8, 
  -((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  -((q12 + q22 - s)*(q32 - s)^2)/8, 0, -((q32 - s)*(-q12 + q22 + s))/4, 
  -((q32 - s)*(-q12 + q22 + s))/4, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, 
  (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, 0, 
  -((q12 + q22 - s)*(-q32 + s))/4, (q12^2 + q22^2 - 2*q22*q32 + s^2 - 
    2*q12*(q22 + s))/4, -((q12 + q22 - s)*(-q32 + s))/4, -(q22*(q32 - s))/2, 
  (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, (-q12 + q22 + s)^2/4, 
  -((q32 - s)*(-q12 + q22 + s))/4, 0, (-(q22*q32) + s*(-q12 + s))/2, 
  (q22*(q32 - s))/2, (q22*(q32 - s))/2, -(q22*(q32 - s))/2, q22*s}, 
 {0, 0, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/2, 0, -(-q12 + q22 + s)^2/2, 
  -(-q12 + q22 + s)^2/2, 0, 0, -((-q12 + q22 + s)^2*(q32 + s))/4, 
  (-q12^3 + q12*(q22 - s)^2 + q12^2*(q22 + s) - (q22 - s)^2*(q22 + s))/4, 
  (-q12^3 + q12*(q22 - s)^2 + q12^2*(q22 + s) - (q22 - s)^2*(q22 + s))/4, 0, 
  -((-q12 + q22 + s)^2*(q32 + s))/4, -(q22*(-q12 + q22 + s)^2)/2, 0, 
  -(q22*(-q12 + q22 + s)^2)/2, 0, 0, 0, 0, 
  (s*(q12^2 - q22^2 - 2*q12*s + s^2))/2, 
  ((q12 - q22 + q32)*(-q12 + q22 + s)^2)/4, 
  -((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  ((-q12 + q22 + s)^2*(-q32 + s))/4, -(q12 - q22 - s)^3/4, 
  -(q12 - q22 - s)^3/4, (q22*(-q12 + q22 + s)*(-q32 + s))/2, 0, 0, 0, 0, 0, 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2*(-q32 + s))/8, 
  -((-q12 + q22 + s)^2*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   8, -((q32 - s)^2*(q12^2 - q22^2 - 2*q12*s + s^2))/8, 0, 
  ((q32 - s)*(-q12 + q22 + s)^2)/4, 
  ((q32 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 0, 
  ((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  ((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/4, 
  ((q32 - s)*(q12^2 - q22^2 - 2*q12*s + s^2))/4, 
  -(q22*(-q12 + q22 + s)*(-q32 + s))/2, 
  ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q32 - s)*(-q12 + q22 + s)^2)/4, 0, 
  -((q12 - q22 - s)*(q22*q32 + (q12 - s)*s))/2, 
  -(q22*(-q12 + q22 + s)*(q32 + s))/2, (q22*(-q12 + q22 + s)*(-q32 + s))/2, 
  -(q22*(-q12 + q22 + s)*(-q32 + s))/2, 0}, {0, (q22*(q32 - s))/2, 
  (q22*(q32 - s))/2, -q12^2/2 - (q22 - s)^2/2 + q12*(q22 + s), 
  (q22*(q32 + s))/2, (q22*(q32 + s))/2, 
  -((q12 + q32)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  -(q22*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, (q22*(q32 + s)^2)/4, 
  (q12*q22*(q32 + s))/2, (q12*q22*(q32 + s))/2, (q22*(q32 - s)^2)/4, 
  (q22*(q32 + s)^2)/4, (q22^2*(q32 + s))/2, (q22*(q32 - s)^2)/4, 
  (q22^2*(q32 + s))/2, (-(q12^2*q32) - q22^2*q32 - q32*s^2 + 
    2*q12*q32*(q22 + s) + q22*(q32^2 + s^2))/2, (q22*(q32 - s)^2)/2, 
  (q22*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q12 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (q22*(-q12 + q22 - s)*(q32 + s))/4, (q22*(-q12 + q22 - q32)*(q32 + s))/4, 
  (q22*(-q12 + q22 - s)*(-q32 + s))/4, (q22*(q32 - s)*(q32 + s))/4, 
  -(q22*(-q12 + q22 + s)*(q32 + s))/4, -(q22*(-q12 + q22 + s)*(q32 + s))/4, 
  (q22*(q32 - s)*(-q12 + q22 + s))/4, 0, 
  -((q32 - s)*(-q12^2 - q22^2 + 2*q22*q32 - s^2 + 2*q12*(q22 + s)))/4, 
  -((q32 - s)*(-q12^2 - q22^2 + 2*q22*q32 - s^2 + 2*q12*(q22 + s)))/4, 
  (q22*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/8, 
  -((q32 - s)^2*(-q12 + q22 + s)^2)/8, 
  (q22*(q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/8, 
  (q22*(q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/8, -(q22^2*(q32 - s)^2)/4, 
  -((q32 - s)*(-q12 + q22 + s)^2)/4, 0, 0, 0, 0, 
  ((q12 - q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   4, -((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   4, -((q32 - s)*(-q12 - q22 + s)*(-q12 + q22 + s))/4, 
  -(q22*(q32 - s)*(-q12 + q22 + s))/2, 0, 0, -((q32 - s)*(-q12 + q22 + s)^2)/
   4, 0, -(q32*(-q12^2 + q22*q32 - s^2 + q12*(q22 + 2*s)))/2, 
  (q22*q32*(-q12 + q22 + s))/2, (q22*q32*(q32 - s))/2, 0, 0}, 
 {0, (-q32 + s)/2, (-q32 + s)/2, 0, (q32 + s)/2, (q32 + s)/2, 
  (-q12^2 - (q22 - s)^2 + 2*q12*(q22 + s))/4, 
  (-q12^2 - (q22 - s)^2 + 2*q12*(q22 + s))/4, (q32 + s)^2/4, 
  (q12*(q32 + s))/2, (q12*(q32 + s))/2, (q32 - s)^2/4, (q32 + s)^2/4, 
  (q22*(q32 + s))/2, (q32 - s)^2/4, (q22*(q32 + s))/2, 0, 0, 
  (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, 
  (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, -((q12 - q22 + s)*(q32 + s))/4, 
  -((q12 - q22 + q32)*(q32 + s))/4, -((q12 - q22 + s)*(-q32 + s))/4, 
  ((q32 - s)*(q32 + s))/4, -((-q12 + q22 + s)*(q32 + s))/4, 
  -((-q12 + q22 + s)*(q32 + s))/4, ((q32 - s)*(-q12 + q22 + s))/4, 0, 0, 0, 
  ((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/8, 0, 
  ((q32 + s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/8, 
  ((q32 + s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  -((q12 + q22 - s)*(q32 - s)^2)/8, -(q22*(q32 - s)^2)/4, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (q12*q32 - q22*q32 + s^2)/2, (q32*(-q12 + q22 + s))/2, 
  -((q12 - q22)*(q32 - s))/2, -((q32 - s)*(-q12 + q22 + s))/2, 0}, 
 {0, 0, 0, 0, -((-q12 + q22 + s)/Sqrt[2]), -((-q12 + q22 + s)/Sqrt[2]), 
  (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  -((-q12 + q22 + s)*(q32 + s))/(2*Sqrt[2]), (q12*(q12 - q22 - s))/Sqrt[2], 
  (q12*(q12 - q22 - s))/Sqrt[2], 0, -((-q12 + q22 + s)*(q32 + s))/
   (2*Sqrt[2]), -((q22*(-q12 + q22 + s))/Sqrt[2]), 0, 
  -((q22*(-q12 + q22 + s))/Sqrt[2]), 0, 0, 
  -(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  -((q12 - q22 - s)*(q12 - q22 + s))/(2*Sqrt[2]), 
  -((q12 - q22 + q32)*(q12 - q22 - s))/(2*Sqrt[2]), 
  -((q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), -((q32 - s)*(-q12 + q22 + s))/
   (2*Sqrt[2]), (-q12 + q22 + s)^2/(2*Sqrt[2]), 
  (-q12 + q22 + s)^2/(2*Sqrt[2]), (q22*(-q32 + s))/Sqrt[2], 0, 0, 0, 
  ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 0, 
  ((q12 - q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (4*Sqrt[2]), ((q12 - q22 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(4*Sqrt[2]), ((q12 + q22 - s)*(q32 - s)^2)/
   (4*Sqrt[2]), 0, ((q32 - s)*(-q12 + q22 + s))/(2*Sqrt[2]), 0, 0, 0, 0, 
  (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/(2*Sqrt[2]), 
  -(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 
  ((q12 + q22 - s)*(-q32 + s))/(2*Sqrt[2]), (q22*(q32 - s))/Sqrt[2], 0, 0, 
  ((q32 - s)*(-q12 + q22 + s))/(2*Sqrt[2]), 0, 
  (q22*q32 + (q12 - s)*s)/Sqrt[2], -((q22*(q32 + s))/Sqrt[2]), 
  (q22*(-q32 + s))/Sqrt[2], (q22*(q32 - s))/Sqrt[2], 0}}


==> anc/output/PicheckTrafo.txt <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (q22*(-q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)^2*(-q32 + s))/(2*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, 0, (q22*(q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (q22*(q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), (q22*(-q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  (q22*(q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, 
  (-q12 - q22 + q32 + ((q12 + q22 - q32)^2*(-q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  ((q12^2 - q22^2 - 2*q12*q32 + q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  (2*q12*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)^2*(-q32 + s))/(2*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, (q22*(q12 - q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))}, 
 {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, ((q12 - q22 + q32)*(q32 - s))/(4*(q12 + q32)), 
  ((q12 - q22 + q32)*(-q32 + s))/(4*(q12 + q32)), 0, 0, 0, 0, 0, 0, 0, 
  (q22*(q32 - s)^2)/(4*(q12 + q32)), 
  ((q12^3 + q22^3 - q12^2*(q22 - 5*q32) - 3*q22^2*q32 - q22*q32^2 + 3*q32^3 - 
     q12*(q22^2 + 2*q22*q32 - 7*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((-3*q12^3 + q12^2*(q22 - 7*q32) - (q22 - q32)^2*(q22 + q32) + 
     q12*(3*q22^2 + 2*q22*q32 - 5*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  ((3*q12^3 + q12^2*(-q22 + q32) - 3*q12*(q22 + q32)^2 + 
     (q22 - q32)*(q22 + q32)^2)*(q32 - s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (-q12 + q22 - q32 + ((q12 - q32)*(q12 - q22 + q32)*(q12 + q22 + q32)*
      (-q32 + s))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))))/
   2, ((q12^3 + q22^3 - q12^2*(q22 - 5*q32) - 3*q22^2*q32 - q22*q32^2 + 
     3*q32^3 - q12*(q22^2 + 2*q22*q32 - 7*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((q12^3 - q22^3 + 3*q22^2*q32 + q22*q32^2 - 3*q32^3 + q12^2*(q22 + 3*q32) - 
     q12*(q22^2 - 6*q22*q32 + q32^2))*(q32 - s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((-3*q12^3 + q12^2*(q22 - 7*q32) - (q22 - q32)^2*(q22 + q32) + 
     q12*(3*q22^2 + 2*q22*q32 - 5*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((3*q12^3 - q22^3 + 3*q22^2*q32 - 7*q22*q32^2 + 5*q32^3 + 
     q12^2*(-7*q22 + 3*q32) + q12*(5*q22^2 - 6*q22*q32 + 5*q32^2))*
    (-q32 + s))/(4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
     2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q32)*(q12^2 - q22^2 + 2*q12*q32 + q32^2)*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((-5*q12^3 + q12^2*(7*q22 - 5*q32) - 3*q12*(q22 - q32)^2 + 
     (q22 - 3*q32)*(q22 - q32)^2)*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q22 + q32)*(-q32 + s))/(2*(q12 + q32)), 
  ((q12 - q32)*(q12^2 - q22^2 + 2*q12*q32 + q32^2)*(-q32 + s))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-q12 + q22 + q32)^2*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q22*(q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, 0, (q22*(-q12 + q22 + q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (q22*(-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), (q12 - q22 - q32 + ((-q12 + q22 + q32)^2*(q32 - s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  (q22*(-q12 + q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, (q22*(q12 - q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((-q12 + q22 + q32)^2*(q32 - s))/(2*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, (q22*(-q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12^2 - q22^2 - 2*q12*q32 + q32^2)*(-q32 + s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  (2*q22*q32*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))}, 
 {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (q12 - q22 + q32)/2, 
  (-q12 + q22 + s)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 - q22 + q32)*(-q12 + q22 + s))/4, 0, 0, 0, 0, 0, 
  (2*(q12 - q22)*q32*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 - q22)*(q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, 0, ((q12 - q22)*(q12 - q22 - q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (-q12 + q22 - q32 + ((q12^2 - 2*q12*q22 + q22^2 + 4*q22*q32 - q32^2)*
      (-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 
  (q12 - q22 - q32 + (4*(q12 - q22)*q32*(-q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  ((q12^2 - 2*q12*q22 + q22^2 + 4*q22*q32 - q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((q12 - q22)*(q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, (2*(q12 - q22)*q32*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (q22*(-q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), (q12*(q12 - q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12^2 - 2*q12*q22 + q22^2 + 4*q12*q32 - q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), (-q32 + s)/2, 
  ((q12^2 - q22^2 + 2*q12*q32 - 4*q22*q32 + q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (q12 + q22 - s)/2, (-q12 + q22 + s)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-q12^2 + q22^2 + 2*q12*s - s^2)/4, 0, 0, 0, 
  ((q12^2 - q22^2 - 2*q12*q32 + 4*q22*q32 + q32^2)*(q32 - s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12^2 + 4*q12*q22 - q22^2 - 2*q12*q32 + q32^2)*(-q32 + s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  (2*q22*(q12 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (2*q22*(-q12 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 
  (q12 - q22 - q32 + ((q12^2 - q22^2 - 2*q12*q32 + 4*q22*q32 + q32^2)*
      (q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  (2*q22*(q12 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, (-q12 - q22 + q32 + ((q12^2 + 4*q12*q22 - q22^2 - 2*q12*q32 + q32^2)*
      (-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  ((q12 - q32)*(q12 - q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 
     2*q22^2*q32 - q22*q32^2 + 2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
    (-q32 + s))/(4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((2*q12^3 + q22^3 - 6*q22^2*q32 + 3*q22*q32^2 + 2*q32^3 + 
     q12^2*(11*q22 + 6*q32) + q12*(-6*q22^2 + 14*q22*q32 + 6*q32^2))*
    (q32 - s))/(4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q32)*(q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, ((2*q12^3 + q22^3 - 6*q22^2*q32 + 11*q22*q32^2 + 
     2*q32^3 + 3*q12^2*(q22 + 2*q32) + q12*(-6*q22^2 + 14*q22*q32 + 6*q32^2))*
    (-q32 + s))/(4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (q12 + q22 - s)/2, (q12 - q22 + q32)/2, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 - q22 + q32)*(q12 + q22 - s))/4, 0, 0, 
  -(((q22 - q32)*(q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), (2*q12*(q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 0, 
  ((-q12^2 + 4*q12*q22 + (q22 - q32)^2)*(-q32 + s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (-q12 + q22 - q32 + ((q12^2 - 4*q12*q22 - (q22 - q32)^2)*(-q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 
  -(((q22 - q32)*(q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, ((q22 - q32)*(q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  (-q12 - q22 + q32 + (4*q12*(q22 - q32)*(-q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/2, 0, 
  ((-q12^2 + (q22 - q32)^2 + 4*q12*q32)*(-q32 + s))/
   (2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q22*(-q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), ((q12^2 - 4*q12*q22 - q22^2 + 2*q12*q32 + q32^2)*
    (-q32 + s))/(2*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (2*q12*(q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (-q32 + s)/2, (q32*(q12 - q22 + q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))}, 
 {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (q12 - q22 - s)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-q12 + q22 - q32)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-q12 - q22 + s)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (q12 - q22 - s)/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(((-q12 + q22 + q32)*(-q32 + s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 0, (2*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  -1 - ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)), 0, (2*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, 1 + ((q12 + q22 - q32)*(q32 - s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, ((q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, (-q12 - q22 + s)/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
  0, 0, 0, 0, 0, 0, 0, 0, (-q12 + q22 - q32)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (q32 - s)/(2*(q12 + q32)), 
  (-q32 + s)/(2*(q12 + q32)), 0, 0, 0, 0, 0, 0, 0, 
  -(q32 - s)^2/(2*(q12 + q32)), 
  ((q12^2 - q22^2 + 4*q12*q32 + 2*q22*q32 + 3*q32^2)*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((3*q12^2 - q22^2 + q32^2 + 2*q12*(q22 + 2*q32))*(q32 - s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  ((-q12^2 + q22^2 + 3*q32^2 - 2*q12*(2*q22 + q32))*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -1 + ((q12 - q32)*(q12 + q22 + q32)*(-q32 + s))/
    ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  1 + ((q12^2 - q22^2 + 4*q12*q32 + 2*q22*q32 + 3*q32^2)*(-q32 + s))/
    (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((-3*q12^2 - q22^2 + 2*q12*q32 + 4*q22*q32 + q32^2)*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  1 + ((3*q12^2 - q22^2 + q32^2 + 2*q12*(q22 + 2*q32))*(q32 - s))/
    (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((3*q12^2 - 4*q12*q22 + q22^2 - 2*q22*q32 + 5*q32^2)*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 
  ((3*q12^2 - q22^2 + q32^2 + 2*q12*(q22 + 2*q32))*(-q32 + s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((5*q12^2 - 2*q12*q22 + q22^2 - 4*q22*q32 + 3*q32^2)*(q32 - s))/
   (2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (-q32 + s)/(q12 + q32), ((q12^2 - q22^2 + 4*q12*q32 + 2*q22*q32 + 3*q32^2)*
    (q32 - s))/(2*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-q12 + q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 0, (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + (2*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)), 0, (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, -1 + ((q12 + q22 - q32)*(-q32 + s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, ((q12 + q22 - q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), ((q12 + q22 - q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 0, 
  (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (2*q22*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)), 0, (2*q22*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 0, -1 + ((q12 + q22 - q32)*(-q32 + s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32)), 1, ((q12 + q22 - q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (2*q12*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 0, 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  1 + ((q12 + q22 - q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)), ((q12 - q22 + q32)*(q32 - s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((q12 + q22 - q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, -1 + (2*q12*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 1 + (2*q12*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  (2*q12*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*q32*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 0, -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 1 + ((-q12 + q22 + q32)*(-q32 + s))/
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  -1 + (2*q32*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  -(((-q12 + q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, ((q12 - q22 + q32)*(-q32 + s))/
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  (2*q32*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 0, 
  ((q12 - q22 + q32)*(q32 - s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  ((q12 - q22 + q32)*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)), 
  0, 1 + (2*q32*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12 - q22 - q32, 0, 0, q12 - q22 + q32, 
  q12 - q22 + q32, 0, 0, 0, 0, 0, 0, 0, -q12 + q22 - q32, 0, 0, 
  -q12 + q22 - q32, -q12 + q22 - q32, 0, 0, 0, 0, 0, 0, 
  -((q12 - q22 + q32)*(q12 + q22 - s))/2, 
  (-q12^2 + q22^2 + 2*q12*q32 - q32^2)/2, 0, q12 - q22 + q32, 0, 0, 
  q12 - q22 - q32, 0, 0, 0, 0, 0, q12 - q22 + q32, 0, 0, 0, 0, 
  -q12 + q22 - q32, q12 - q22 - q32, q12 - q22 + q32}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12 - q22 + q32, q12 - q22 + q32, 
  0, -q12 - q22 + q32, 0, 0, 0, 0, 0, 0, 0, 0, -q12 + q22 - q32, 
  -q12 + q22 - q32, -q12 + q22 - q32, 0, 0, 
  ((q12 - q22 + q32)*(q12 - q22 - s))/2, 0, 0, 0, 
  (-q12^2 + q22^2 + 2*q12*q32 - q32^2)/2, q12 - q22 + q32, 0, 0, 0, 0, 0, 
  q12 - q22 + q32, 0, -q12 - q22 + q32, 0, 0, 0, -q12 + q22 - q32, 0, 
  q12 - q22 + q32, 0, q12 + q22 - q32, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*q32*(q12 - q22 + q32), 
  -(q12 - q22 + q32)^2, 0, 0, -q12^2 + 2*q12*q22 - q22^2 + q32^2, 
  q12^2 - 2*q12*q22 + q22^2 - q32^2, 2*q32*(q12 - q22 + q32), 0, 
  2*q32*(-q12 - q22 + q32), 0, -(q12 - q22 + q32)^2, 0, 
  2*q32*(q12 - q22 + q32), 0, (q12 - q22 + q32)^2, -(q12 - q22 + q32)^2, 
  q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32), -2*q32*(q12 - q22 + q32)}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32), 0, 0, 0, 0, 0, 0, 
  -(q12 - q22 + q32)^2, 2*q12*(q12 - q22 + q32), 0, 0, 
  2*q12*(q12 - q22 - q32), -q12^2 + (q22 - q32)^2, -(q12 - q22 + q32)^2, 0, 
  q12^2 - (q22 - q32)^2, 0, 2*q12*(q12 - q22 + q32), 0, -(q12 - q22 + q32)^2, 
  0, -2*q12*(q12 - q22 + q32), 2*q12*(q12 - q22 + q32), 
  -q12^2 - (q22 - q32)^2 + 2*q12*(q22 + q32), (q12 - q22 + q32)^2}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*(q12 + q32), 0, 0, 0, 0, 0, 
  0, q12 + q22 - q32, 0, 0, 0, -4*q12, -4*q32, 0, -q12 + q22 + q32, 0, 0, 0, 
  0, 0, 2*(q12 - q32)*(q32 - s), q12 - q22 + q32, q12 - q22 + q32, 0, 0, 
  q12 - q22 - q32, 2*(q12 + q22 + q32), q12 - q22 + q32, 0, -q12 - q22 + q32, 
  0, q12 - q22 + q32, 0, q12 - q22 - 7*q32, 0, 3*q12 + q22 + 3*q32, 
  -7*q12 - q22 + q32, 6*(q12 - q32), 3*q12 + q22 + 3*q32}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  q22*(q12 + q22 - q32)*q32*(q32 - s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((q12 + q22 - q32)*q32*(q12^2 + q22^2 + q32*s + q22*(-3*q32 + s) - 
     q12*(2*q22 + q32 + s)))/2, 0, 0, 
  (q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2)*(q12 - q22 - s)*(-q32 + s))/4, 0, 
  0, 0, 0, 0, q22*(-q12^2 + (q22 - q32)^2)*s, 0, 0, 
  q22*(q12 + q22 - q32)*(2*q32^2 + (-q12 + q22)*s - q32*s), 
  q22*(-q12^2 + (q22 - q32)^2)*(q12 - q22 - s), 
  q22*(q12^3 - q12^2*(q22 - 2*q32) - q12*(q22 - q32)^2 + 
    (q22 - 2*q32)*(q22 - q32)^2), 
  -(q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2)*(q12 + q22 - s))/2, 
  q22*(-q12^2 + q22^2 - q12*q32 - 3*q22*q32 + 2*q32^2)*(-q32 + s), 0, 
  q22*(-q12^2 + (q22 - q32)^2)*(2*q32 + s), 
  (q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2)*(-q12 + q22 + s))/2, 
  (q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2)*(q12 - q22 - s))/2, 0, 
  q22*(q12^2 - (q22 - q32)^2)*(2*q32 + s), 
  -((q12 + q22 - q32)*(q12^2*q32 + q22^2*(3*q32 - 2*s) + q32^2*s + 
      q22*q32*(-5*q32 + 3*s) - q12*(q22*(4*q32 - 2*s) + q32*(q32 + s))))/2, 
  q22*(q12 + q22 - q32)*q32*(-q12 + q22 + s), 
  q22*(-q12^3 + q12^2*(q22 - 2*q32) + q12*(q22 - q32)^2 - 
    (q22 - 2*q32)*(q22 - q32)^2)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*
   (q12 - q22 - s), 0, 0, 0, 0, q32*(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32))*(-q12 - q22 + s), 0, 0, 
  (q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*(-q12 + q22 + s)*
    (-q32 + s))/2, 0, 0, (q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*
    (q12 + q22 - s)*(q32 - s))/2, 0, 
  -2*q22*(q12^2 - 2*q12*q22 + q22^2 - q32^2)*s, 
  -2*q22*(-q12^2 + (q22 - q32)^2)*s, 0, 0, 
  2*q22*(q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2) + 
    2*q22*(q12 - q22 + q32)*(-q32 + s)), -4*q22^2*(q12 - q22 + q32)*s, 
  -2*q22*(-q12 + q22 - q32)*(q12^2 + q22^2 + q22*(-2*q32 + s) + 
    q32*(q32 + s) - q12*(2*q22 + 2*q32 + s)), 0, 
  2*q22*(q32*(q12^2 - q22^2 - 2*q12*q32 + q32^2) + 
    2*q22*(q12 - q22 + q32)*(-q32 + s)), 0, 2*q22*(-q12 + q22 - q32)*
   (q12^2 + (q22 - q32)*(q22 - q32 - s) - q12*(2*q22 + 2*q32 + s)), 0, 
  -2*q12^3*q32 + 2*(q22 - q32)*(-(q22*q32^2) + q22^2*(q32 - s) - q32^2*s) + 
   2*q12^2*(q22*(3*q32 - s) + q32*(2*q32 + s)) - 
   2*q12*(q22^2*(3*q32 - 2*s) + 2*q22*q32*s + q32^2*(q32 + 2*s)), 0, 
  -2*q22*(-q12 + q22 - q32)*(q12^2 + (q22 - q32)*(q22 - q32 - s) - 
    q12*(2*q22 + 2*q32 + s)), 
  2*(q12^3*q32 + (q22 - q32)^2*(q22*(q32 - s) - q32*s) + 
    q12*q32*(-q22^2 - 4*q22*q32 + q32^2 + 2*q22*s + 2*q32*s) - 
    q12^2*(q22*(q32 - s) + q32*(2*q32 + s))), 0, 
  2*q22*(-q12 + q22 - q32)*(q12^2 + q22^2 + q22*(-2*q32 + s) + 
    q32*(q32 + s) - q12*(2*q22 + 2*q32 + s))}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(q22*q32*(-q12^3 + (q22 - q32)^3 + q12^2*(3*q22 + q32) + 
     q12*(-3*q22^2 + 2*q22*q32 + q32^2))*s), 
  q22*q32*(q12^3 - (q22 - q32)^3 - q12^2*(3*q22 + q32) + 
    q12*(3*q22^2 - 2*q22*q32 - q32^2))*(-2*q12 - 2*q32 - s), 
  q32*(2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
    2*q12*(q22 + q32))*(-q12 - q22 + s), 0, 0, 
  (q32*(2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))*(-q12 + q22 + s)*(-q32 + s))/2, 0, 0, 0, 
  q22*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*(q32 - s)*
   (q12^2 + q12*(q22 + q32 - s) - q32*s + q22*(q32 + s)), 
  -(q22*(q12 + q22 - q32)*(q12 - q22 + q32)^2*(2*q12 + 3*q32)*s), 
  q22*(4*q12^4 + 5*q12^3*q32 + (q22 - q32)^3*q32 + 
    q12*q32*(-9*q22^2 + 14*q22*q32 - 5*q32^2) + 
    q12^2*(-4*q22^2 + 11*q22*q32 - 3*q32^2))*s, 0, 0, 
  q22*(2*q12^4*(q32 + s) + (q22 - q32)^2*q32*(2*q22*q32 - q22*s + q32*s) - 
    q12^3*(2*q22*(q32 - s) + q32*(2*q32 + s)) - 
    q12^2*(q22*q32*(10*q32 - 13*s) + 2*q22^2*(q32 + s) + 
      q32^2*(2*q32 + 3*s)) + q12*(2*q22^3*(q32 - s) - 
      3*q22^2*q32*(2*q32 + s) + q32^3*(2*q32 + s) + 
      q22*(-6*q32^3 + 4*q32^2*s))), 2*q22*(q12 - q22 + q32)*
   (q12^4 + (q22 - q32)^2*q32*(q22 - s) - q12^3*(q22 + q32 + s) - 
    q12^2*(q22^2 + 5*q22*q32 + q32^2 + 2*q22*s - q32*s) + 
    q12*(q22^3 + q32^2*(q32 + s) - q22^2*(3*q32 + s) - 
      q22*q32*(3*q32 + 2*s))), -(q22*(q12 + q22 - q32)*(q12 - q22 + q32)^2*
    (2*q12 + 3*q32)*s), q32*(2*q12^2 + 3*q12*q32 + q32^2)*
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*(q12 + q22 - s), 
  q22*(q12 + q22 - q32)^2*(q12 - q22 + q32)*(2*q12 + 3*q32)*s, 0, 
  q22*(-2*q12^5 + 4*q12^4*(q22 + s) + (q22 - q32)^3*q32*(2*q22 + s) + 
    q12^3*q32*(10*q22 + 4*q32 + 5*s) + q12*(q22 - q32)*
     (2*q22^3 - 8*q22^2*q32 + q32^2*(2*q32 + 5*s) - q22*q32*(4*q32 + 9*s)) - 
    q12^2*(4*q22^3 + 3*q32^2*s + 2*q22^2*(q32 + 2*s) - 
      q22*q32*(14*q32 + 11*s))), q32*(2*q12^2 + 3*q12*q32 + q32^2)*
   (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*(q12 - q22 - s), 
  -2*q12^5*q32 + (q22 - q32)^2*q32*(q22^2*(4*q32 - s) + q32^2*s + 
     q22*q32*(-3*q32 + s)) + q12*(q22^2*q32^2*(11*q32 - 5*s) + 
     q22^4*(4*q32 - 2*s) + q22*q32^3*(3*q32 - s) + 3*q22^3*q32*(-7*q32 + s) + 
     q32^4*(-q32 + s)) + q12^3*(q22*q32*(9*q32 - 11*s) + q32^2*(3*q32 - s) + 
     2*q22^2*(3*q32 + s)) + q12^4*(2*q22*(q32 - s) + q32*(q32 + 2*s)) - 
   q12^2*(2*q22^3*(5*q32 - s) - 7*q22^2*q32*(q32 + s) + q32^3*(q32 + 3*s) + 
     q22*q32^2*(-13*q32 + 9*s)), 0, 
  q22*(2*q12^5 - 4*q12^4*(q22 + s) - (q22 - q32)^3*q32*(2*q22 + s) - 
    q12^3*q32*(10*q22 + 4*q32 + 5*s) - q12*(q22 - q32)*
     (2*q22^3 - 8*q22^2*q32 + q32^2*(2*q32 + 5*s) - q22*q32*(4*q32 + 9*s)) + 
    q12^2*(4*q22^3 + 3*q32^2*s + 2*q22^2*(q32 + 2*s) - 
      q22*q32*(14*q32 + 11*s))), 2*q12^5*q32 + 
   q12*q32*(3*q22^3 - 7*q22^2*q32 - q22*q32^2 + q32^3)*(q32 - s) + 
   q12^3*q32*(-2*q22^2 - 11*q22*(q32 - s) + q32*(-3*q32 + s)) - 
   (q22 - q32)^2*q32*(q22^2*s + q32^2*s - q22*q32*(q32 + s)) - 
   q12^4*(2*q22*(q32 - 2*s) + q32*(q32 + 2*s)) + 
   q12^2*(2*q22^3*(q32 - 2*s) + q22^2*q32*(-7*q32 + 3*s) + 
     q32^3*(q32 + 3*s) + q22*q32^2*(-11*q32 + 5*s)), 
  2*q22*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))*
   (q12^2 + q12*(q22 + q32 - s) - q32*s + q22*(q32 + s)), 
  q22*(q12 + q22 - q32)*(q12 - q22 + q32)^2*(2*q12 + 3*q32)*s}}


==> anc/output/TStruc.txt <==
{FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[3]] - 
  FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[3]] - 
  FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[4]] + 
  FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[4]] + 
  FV[q[2], \[Lambda]]*(FV[q[4], \[Nu]]*(FV[q[1], \[Sigma]]*FV[q[3], \[Mu]] - 
      MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]) + FV[q[4], \[Mu]]*
     (-(FV[q[1], \[Sigma]]*FV[q[3], \[Nu]]) + MT[\[Nu], \[Sigma]]*
       SP[q[1], q[3]]) + (FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]] - 
      FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]])*SP[q[1], q[4]]) - 
  FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[2], q[3]] + 
  FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[3]] - 
  MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] + 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] + 
  (FV[q[1], \[Sigma]]*(FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] - 
      FV[q[3], \[Mu]]*MT[\[Lambda], \[Nu]]) + 
    (MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]] - MT[\[Lambda], \[Mu]]*
       MT[\[Nu], \[Sigma]])*SP[q[1], q[3]])*SP[q[2], q[4]] + 
  FV[q[1], \[Lambda]]*(FV[q[4], \[Nu]]*
     (-(FV[q[2], \[Sigma]]*FV[q[3], \[Mu]]) + MT[\[Mu], \[Sigma]]*
       SP[q[2], q[3]]) + FV[q[4], \[Mu]]*
     (FV[q[2], \[Sigma]]*FV[q[3], \[Nu]] - MT[\[Nu], \[Sigma]]*
       SP[q[2], q[3]]) + (-(FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]]) + 
      FV[q[3], \[Mu]]*MT[\[Nu], \[Sigma]])*SP[q[2], q[4]]), 
 -(FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]) + 
  FV[q[3], \[Nu]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]] + 
  FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[4]] - 
  FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[4]] + 
  FV[q[1], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*SP[q[2], q[3]] - 
  FV[q[1], \[Nu]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[2], q[3]] + 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  MT[\[Lambda], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] + 
  FV[q[4], \[Lambda]]*(FV[q[2], \[Mu]]*(FV[q[1], \[Sigma]]*FV[q[3], \[Nu]] - 
      FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]) + 
    (FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]] - FV[q[3], \[Nu]]*
       MT[\[Mu], \[Sigma]])*SP[q[1], q[2]] + 
    (-(FV[q[1], \[Sigma]]*MT[\[Mu], \[Nu]]) + FV[q[1], \[Nu]]*
       MT[\[Mu], \[Sigma]])*SP[q[2], q[3]]) + 
  (FV[q[2], \[Mu]]*(-(FV[q[1], \[Sigma]]*MT[\[Lambda], \[Nu]]) + 
      FV[q[1], \[Nu]]*MT[\[Lambda], \[Sigma]]) + 
    (-(MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]) + MT[\[Lambda], \[Nu]]*
       MT[\[Mu], \[Sigma]])*SP[q[1], q[2]])*SP[q[3], q[4]] + 
  FV[q[2], \[Lambda]]*((-(FV[q[1], \[Sigma]]*FV[q[3], \[Nu]]) + 
      FV[q[1], \[Nu]]*FV[q[3], \[Sigma]])*FV[q[4], \[Mu]] + 
    (-(FV[q[3], \[Sigma]]*MT[\[Mu], \[Nu]]) + FV[q[3], \[Nu]]*
       MT[\[Mu], \[Sigma]])*SP[q[1], q[4]] + 
    (FV[q[1], \[Sigma]]*MT[\[Mu], \[Nu]] - FV[q[1], \[Nu]]*
       MT[\[Mu], \[Sigma]])*SP[q[3], q[4]]), 
 -(FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]) + 
  FV[q[3], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]] + 
  FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[3]] - 
  FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]] + 
  FV[q[4], \[Lambda]]*(FV[q[3], \[Sigma]]*
     (-(FV[q[1], \[Nu]]*FV[q[2], \[Mu]]) + MT[\[Mu], \[Nu]]*SP[q[1], q[2]]) + 
    FV[q[3], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]] - 
      MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]) + 
    (-(FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]) + FV[q[2], \[Mu]]*
       MT[\[Nu], \[Sigma]])*SP[q[1], q[3]]) + 
  FV[q[1], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*SP[q[2], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[2], q[4]] + 
  MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*SP[q[2], q[4]] - 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[3]]*SP[q[2], q[4]] + 
  (FV[q[1], \[Nu]]*(-(FV[q[2], \[Sigma]]*MT[\[Lambda], \[Mu]]) + 
      FV[q[2], \[Mu]]*MT[\[Lambda], \[Sigma]]) + 
    (-(MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]) + MT[\[Lambda], \[Mu]]*
       MT[\[Nu], \[Sigma]])*SP[q[1], q[2]])*SP[q[3], q[4]] + 
  FV[q[1], \[Lambda]]*(FV[q[3], \[Sigma]]*(FV[q[2], \[Mu]]*FV[q[4], \[Nu]] - 
      MT[\[Mu], \[Nu]]*SP[q[2], q[4]]) + FV[q[3], \[Mu]]*
     (-(FV[q[2], \[Sigma]]*FV[q[4], \[Nu]]) + MT[\[Nu], \[Sigma]]*
       SP[q[2], q[4]]) + (FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]] - 
      FV[q[2], \[Mu]]*MT[\[Nu], \[Sigma]])*SP[q[3], q[4]]), 
 (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*
  (FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]] - MT[\[Lambda], \[Sigma]]*
    SP[q[3], q[4]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*(FV[q[2], \[Sigma]]*FV[q[4], \[Nu]] - 
   MT[\[Nu], \[Sigma]]*SP[q[2], q[4]]), 
 (FV[q[1], \[Sigma]]*FV[q[4], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[4]])*
  (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*
    SP[q[2], q[3]]), (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - 
   MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*(FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*
    SP[q[1], q[3]] + (FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]] - 
     MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]])*SP[q[1], q[4]] - 
   FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*SP[q[3], q[4]]), 
 (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*
  (FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*SP[q[2], q[3]] + 
   (FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]] - MT[\[Lambda], \[Sigma]]*
      SP[q[2], q[3]])*SP[q[2], q[4]] - FV[q[2], \[Lambda]]*FV[q[2], \[Sigma]]*
    SP[q[3], q[4]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*
  (FV[q[3], \[Sigma]]*(FV[q[4], \[Nu]]*SP[q[2], q[3]] - 
     FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
   (FV[q[2], \[Sigma]]*FV[q[3], \[Nu]] - MT[\[Nu], \[Sigma]]*SP[q[2], q[3]])*
    SP[q[3], q[4]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*
  (FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]*SP[q[1], q[2]] + 
   (FV[q[1], \[Nu]]*FV[q[2], \[Sigma]] - MT[\[Nu], \[Sigma]]*SP[q[1], q[2]])*
    SP[q[1], q[4]] - FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*SP[q[2], q[4]]), 
 (FV[q[1], \[Sigma]]*FV[q[4], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[4]])*
  ((FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] - MT[\[Lambda], \[Nu]]*
      SP[q[1], q[2]])*SP[q[1], q[3]] + FV[q[1], \[Lambda]]*
    (FV[q[3], \[Nu]]*SP[q[1], q[2]] - FV[q[1], \[Nu]]*SP[q[2], q[3]])), 
 -((FV[q[1], \[Sigma]]*FV[q[4], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[4]])*
   (FV[q[4], \[Lambda]]*(FV[q[4], \[Nu]]*SP[q[2], q[3]] - 
      FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
    (-(FV[q[2], \[Lambda]]*FV[q[4], \[Nu]]) + MT[\[Lambda], \[Nu]]*
       SP[q[2], q[4]])*SP[q[3], q[4]])), 
 (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*SP[q[2], q[3]])*
  (FV[q[3], \[Sigma]]*(FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
     FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
   (FV[q[1], \[Sigma]]*FV[q[3], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[3]])*
    SP[q[3], q[4]]), (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - 
   MT[\[Lambda], \[Nu]]*SP[q[2], q[3]])*
  (FV[q[2], \[Sigma]]*(FV[q[4], \[Mu]]*SP[q[1], q[2]] - 
     FV[q[2], \[Mu]]*SP[q[1], q[4]]) + 
   (FV[q[1], \[Sigma]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[2]])*
    SP[q[2], q[4]]), -((FV[q[2], \[Sigma]]*FV[q[4], \[Nu]] - 
    MT[\[Nu], \[Sigma]]*SP[q[2], q[4]])*
   (FV[q[4], \[Lambda]]*(FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
      FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
    (-(FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]) + MT[\[Lambda], \[Mu]]*
       SP[q[1], q[4]])*SP[q[3], q[4]])), 
 (FV[q[2], \[Lambda]]*(FV[q[3], \[Mu]]*SP[q[1], q[2]] - 
     FV[q[2], \[Mu]]*SP[q[1], q[3]]) + 
   (FV[q[1], \[Lambda]]*FV[q[2], \[Mu]] - MT[\[Lambda], \[Mu]]*
      SP[q[1], q[2]])*SP[q[2], q[3]])*(FV[q[2], \[Sigma]]*FV[q[4], \[Nu]] - 
   MT[\[Nu], \[Sigma]]*SP[q[2], q[4]]), 
 -((FV[q[3], \[Mu]]*(FV[q[3], \[Nu]]*SP[q[1], q[2]] - 
      FV[q[1], \[Nu]]*SP[q[2], q[3]]) + SP[q[1], q[3]]*
     (-(FV[q[2], \[Mu]]*FV[q[3], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[3]]))*
   (FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]] - MT[\[Lambda], \[Sigma]]*
     SP[q[3], q[4]])), 
 -((FV[q[4], \[Mu]]*(FV[q[4], \[Nu]]*SP[q[1], q[2]] - 
      FV[q[1], \[Nu]]*SP[q[2], q[4]]) + SP[q[1], q[4]]*
     (-(FV[q[2], \[Mu]]*FV[q[4], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[4]]))*
   (FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]] - MT[\[Lambda], \[Sigma]]*
     SP[q[3], q[4]])), (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - 
   MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*(FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*
    SP[q[1], q[3]] + (FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]] - 
     MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]])*SP[q[2], q[4]] - 
   FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*SP[q[3], q[4]]), 
 (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*
  ((FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]] - MT[\[Lambda], \[Sigma]]*
      SP[q[1], q[4]])*SP[q[2], q[3]] + FV[q[2], \[Lambda]]*
    (FV[q[3], \[Sigma]]*SP[q[1], q[4]] - FV[q[1], \[Sigma]]*SP[q[3], q[4]])), 
 (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*
  (FV[q[3], \[Sigma]]*(FV[q[4], \[Nu]]*SP[q[1], q[2]] - 
     FV[q[1], \[Nu]]*SP[q[2], q[4]]) + 
   (FV[q[1], \[Nu]]*FV[q[2], \[Sigma]] - MT[\[Nu], \[Sigma]]*SP[q[1], q[2]])*
    SP[q[3], q[4]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*
  ((FV[q[1], \[Sigma]]*FV[q[4], \[Nu]] - MT[\[Nu], \[Sigma]]*SP[q[1], q[4]])*
    SP[q[2], q[3]] + FV[q[3], \[Nu]]*(FV[q[2], \[Sigma]]*SP[q[1], q[4]] - 
     FV[q[1], \[Sigma]]*SP[q[2], q[4]])), 
 -((FV[q[1], \[Sigma]]*FV[q[4], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[4]])*
   (FV[q[4], \[Lambda]]*(FV[q[3], \[Nu]]*SP[q[1], q[2]] - 
      FV[q[1], \[Nu]]*SP[q[2], q[3]]) + 
    (FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] - MT[\[Lambda], \[Nu]]*
       SP[q[1], q[2]])*SP[q[3], q[4]])), 
 -((FV[q[1], \[Sigma]]*FV[q[4], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[4]])*
   (FV[q[4], \[Nu]]*(FV[q[2], \[Lambda]]*SP[q[1], q[3]] - 
      FV[q[1], \[Lambda]]*SP[q[2], q[3]]) + 
    (FV[q[1], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*
       SP[q[1], q[3]])*SP[q[2], q[4]])), 
 (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*SP[q[2], q[3]])*
  (FV[q[3], \[Sigma]]*(FV[q[4], \[Mu]]*SP[q[1], q[2]] - 
     FV[q[2], \[Mu]]*SP[q[1], q[4]]) + 
   (FV[q[1], \[Sigma]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[2]])*
    SP[q[3], q[4]]), (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - 
   MT[\[Lambda], \[Nu]]*SP[q[2], q[3]])*
  (FV[q[2], \[Sigma]]*(FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
     FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
   (FV[q[1], \[Sigma]]*FV[q[3], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[3]])*
    SP[q[2], q[4]]), -((FV[q[2], \[Sigma]]*FV[q[4], \[Nu]] - 
    MT[\[Nu], \[Sigma]]*SP[q[2], q[4]])*
   (FV[q[4], \[Lambda]]*(FV[q[3], \[Mu]]*SP[q[1], q[2]] - 
      FV[q[2], \[Mu]]*SP[q[1], q[3]]) + 
    (FV[q[1], \[Lambda]]*FV[q[2], \[Mu]] - MT[\[Lambda], \[Mu]]*
       SP[q[1], q[2]])*SP[q[3], q[4]])), 
 (FV[q[2], \[Lambda]]*(FV[q[4], \[Mu]]*SP[q[1], q[3]] - 
     FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
   (-(FV[q[1], \[Lambda]]*FV[q[4], \[Mu]]) + MT[\[Lambda], \[Mu]]*
      SP[q[1], q[4]])*SP[q[2], q[3]])*(FV[q[2], \[Sigma]]*FV[q[4], \[Nu]] - 
   MT[\[Nu], \[Sigma]]*SP[q[2], q[4]]), 
 (FV[q[3], \[Mu]]*(FV[q[4], \[Nu]]*SP[q[1], q[2]] - 
     FV[q[1], \[Nu]]*SP[q[2], q[4]]) + SP[q[1], q[3]]*
    (-(FV[q[2], \[Mu]]*FV[q[4], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[4]]))*
  (FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]] - MT[\[Lambda], \[Sigma]]*
    SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*(FV[q[3], \[Nu]]*SP[q[1], q[2]] - 
     FV[q[1], \[Nu]]*SP[q[2], q[3]]) + SP[q[1], q[4]]*
    (-(FV[q[2], \[Mu]]*FV[q[3], \[Nu]]) + MT[\[Mu], \[Nu]]*SP[q[2], q[3]]))*
  (FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]] - MT[\[Lambda], \[Sigma]]*
    SP[q[3], q[4]]), (FV[q[1], \[Nu]]*FV[q[2], \[Mu]] - 
   MT[\[Mu], \[Nu]]*SP[q[1], q[2]])*(FV[q[2], \[Lambda]]*SP[q[1], q[3]] - 
   FV[q[1], \[Lambda]]*SP[q[2], q[3]])*(FV[q[2], \[Sigma]]*SP[q[1], q[4]] - 
   FV[q[1], \[Sigma]]*SP[q[2], q[4]]), 
 (FV[q[4], \[Mu]]*SP[q[1], q[3]] - FV[q[3], \[Mu]]*SP[q[1], q[4]])*
  (FV[q[4], \[Nu]]*SP[q[2], q[3]] - FV[q[3], \[Nu]]*SP[q[2], q[4]])*
  (FV[q[3], \[Sigma]]*FV[q[4], \[Lambda]] - MT[\[Lambda], \[Sigma]]*
    SP[q[3], q[4]]), (FV[q[1], \[Lambda]]*FV[q[3], \[Mu]] - 
   MT[\[Lambda], \[Mu]]*SP[q[1], q[3]])*(FV[q[3], \[Nu]]*SP[q[1], q[2]] - 
   FV[q[1], \[Nu]]*SP[q[2], q[3]])*(FV[q[3], \[Sigma]]*SP[q[1], q[4]] - 
   FV[q[1], \[Sigma]]*SP[q[3], q[4]]), 
 (FV[q[3], \[Mu]]*SP[q[1], q[2]] - FV[q[2], \[Mu]]*SP[q[1], q[3]])*
  (FV[q[2], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*SP[q[2], q[3]])*
  (FV[q[3], \[Sigma]]*SP[q[2], q[4]] - FV[q[2], \[Sigma]]*SP[q[3], q[4]]), 
 (FV[q[1], \[Sigma]]*FV[q[4], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[4]])*
  (FV[q[4], \[Nu]]*SP[q[1], q[2]] - FV[q[1], \[Nu]]*SP[q[2], q[4]])*
  (FV[q[4], \[Lambda]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*SP[q[1], q[2]] - FV[q[2], \[Mu]]*SP[q[1], q[4]])*
  (FV[q[2], \[Sigma]]*FV[q[4], \[Nu]] - MT[\[Nu], \[Sigma]]*SP[q[2], q[4]])*
  (FV[q[4], \[Lambda]]*SP[q[2], q[3]] - FV[q[2], \[Lambda]]*SP[q[3], q[4]]), 
 -((FV[q[4], \[Mu]]*SP[q[1], q[3]] - FV[q[3], \[Mu]]*SP[q[1], q[4]])*
   (-(FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]) + 
    FV[q[4], \[Lambda]]*(FV[q[2], \[Sigma]]*FV[q[3], \[Nu]] - 
      MT[\[Nu], \[Sigma]]*SP[q[2], q[3]]) + FV[q[3], \[Sigma]]*
     MT[\[Lambda], \[Nu]]*SP[q[2], q[4]] + MT[\[Lambda], \[Sigma]]*
     (FV[q[4], \[Nu]]*SP[q[2], q[3]] - FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
    (-(FV[q[2], \[Sigma]]*MT[\[Lambda], \[Nu]]) + FV[q[2], \[Lambda]]*
       MT[\[Nu], \[Sigma]])*SP[q[3], q[4]])), 
 (FV[q[4], \[Mu]]*(-(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]) + 
     MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]) + FV[q[2], \[Mu]]*
    (FV[q[1], \[Sigma]]*FV[q[4], \[Nu]] - MT[\[Nu], \[Sigma]]*
      SP[q[1], q[4]]) + MT[\[Mu], \[Sigma]]*
    (-(FV[q[4], \[Nu]]*SP[q[1], q[2]]) + FV[q[1], \[Nu]]*SP[q[2], q[4]]) + 
   MT[\[Mu], \[Nu]]*(FV[q[2], \[Sigma]]*SP[q[1], q[4]] - 
     FV[q[1], \[Sigma]]*SP[q[2], q[4]]))*
  (FV[q[4], \[Lambda]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*SP[q[3], q[4]]), 
 (-(FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]) + 
   FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]] + 
   MT[\[Lambda], \[Nu]]*(-(FV[q[3], \[Mu]]*SP[q[1], q[2]]) + 
     FV[q[2], \[Mu]]*SP[q[1], q[3]]) + FV[q[2], \[Lambda]]*
    (FV[q[1], \[Nu]]*FV[q[3], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[3]]) + 
   (-(FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
      MT[\[Mu], \[Nu]])*SP[q[2], q[3]])*(FV[q[3], \[Sigma]]*SP[q[1], q[4]] - 
   FV[q[1], \[Sigma]]*SP[q[3], q[4]]), 
 -((-(FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]) + 
    FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]] + 
    MT[\[Lambda], \[Nu]]*(-(FV[q[3], \[Mu]]*SP[q[1], q[2]]) + 
      FV[q[2], \[Mu]]*SP[q[1], q[3]]) + FV[q[2], \[Lambda]]*
     (FV[q[1], \[Nu]]*FV[q[3], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[3]]) + 
    (-(FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[2], q[3]])*(FV[q[3], \[Sigma]]*SP[q[2], q[4]] - 
    FV[q[2], \[Sigma]]*SP[q[3], q[4]])), 
 -((FV[q[4], \[Mu]]*(-(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]) + 
      MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]) + FV[q[2], \[Mu]]*
     (FV[q[1], \[Sigma]]*FV[q[4], \[Nu]] - MT[\[Nu], \[Sigma]]*
       SP[q[1], q[4]]) + MT[\[Mu], \[Sigma]]*
     (-(FV[q[4], \[Nu]]*SP[q[1], q[2]]) + FV[q[1], \[Nu]]*SP[q[2], q[4]]) + 
    MT[\[Mu], \[Nu]]*(FV[q[2], \[Sigma]]*SP[q[1], q[4]] - 
      FV[q[1], \[Sigma]]*SP[q[2], q[4]]))*
   (FV[q[4], \[Lambda]]*SP[q[2], q[3]] - FV[q[2], \[Lambda]]*
     SP[q[3], q[4]])), (FV[q[3], \[Nu]]*SP[q[1], q[2]] - 
   FV[q[1], \[Nu]]*SP[q[2], q[3]])*
  (-(FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]) + 
   FV[q[4], \[Lambda]]*(FV[q[1], \[Sigma]]*FV[q[3], \[Mu]] - 
     MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]) + FV[q[3], \[Sigma]]*
    MT[\[Lambda], \[Mu]]*SP[q[1], q[4]] + MT[\[Lambda], \[Sigma]]*
    (FV[q[4], \[Mu]]*SP[q[1], q[3]] - FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
   (-(FV[q[1], \[Sigma]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
      MT[\[Mu], \[Sigma]])*SP[q[3], q[4]]), 
 (FV[q[3], \[Mu]]*SP[q[1], q[2]] - FV[q[2], \[Mu]]*SP[q[1], q[3]])*
  (-(FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]) + 
   FV[q[4], \[Lambda]]*(FV[q[2], \[Sigma]]*FV[q[3], \[Nu]] - 
     MT[\[Nu], \[Sigma]]*SP[q[2], q[3]]) + FV[q[3], \[Sigma]]*
    MT[\[Lambda], \[Nu]]*SP[q[2], q[4]] + MT[\[Lambda], \[Sigma]]*
    (FV[q[4], \[Nu]]*SP[q[2], q[3]] - FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
   (-(FV[q[2], \[Sigma]]*MT[\[Lambda], \[Nu]]) + FV[q[2], \[Lambda]]*
      MT[\[Nu], \[Sigma]])*SP[q[3], q[4]]), 
 (FV[q[4], \[Nu]]*SP[q[1], q[2]] - FV[q[1], \[Nu]]*SP[q[2], q[4]])*
  (-(FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]) + 
   FV[q[4], \[Lambda]]*(FV[q[1], \[Sigma]]*FV[q[3], \[Mu]] - 
     MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]) + FV[q[3], \[Sigma]]*
    MT[\[Lambda], \[Mu]]*SP[q[1], q[4]] + MT[\[Lambda], \[Sigma]]*
    (FV[q[4], \[Mu]]*SP[q[1], q[3]] - FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
   (-(FV[q[1], \[Sigma]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
      MT[\[Mu], \[Sigma]])*SP[q[3], q[4]]), 
 (FV[q[4], \[Mu]]*SP[q[1], q[2]] - FV[q[2], \[Mu]]*SP[q[1], q[4]])*
  (-(FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]) + 
   FV[q[4], \[Lambda]]*(FV[q[2], \[Sigma]]*FV[q[3], \[Nu]] - 
     MT[\[Nu], \[Sigma]]*SP[q[2], q[3]]) + FV[q[3], \[Sigma]]*
    MT[\[Lambda], \[Nu]]*SP[q[2], q[4]] + MT[\[Lambda], \[Sigma]]*
    (FV[q[4], \[Nu]]*SP[q[2], q[3]] - FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
   (-(FV[q[2], \[Sigma]]*MT[\[Lambda], \[Nu]]) + FV[q[2], \[Lambda]]*
      MT[\[Nu], \[Sigma]])*SP[q[3], q[4]]), 
 -((-(FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]) + 
    FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]] + 
    MT[\[Lambda], \[Nu]]*(-(FV[q[3], \[Mu]]*SP[q[1], q[2]]) + 
      FV[q[2], \[Mu]]*SP[q[1], q[3]]) + FV[q[2], \[Lambda]]*
     (FV[q[1], \[Nu]]*FV[q[3], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[3]]) + 
    (-(FV[q[1], \[Nu]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
       MT[\[Mu], \[Nu]])*SP[q[2], q[3]])*(FV[q[2], \[Sigma]]*SP[q[1], q[4]] - 
    FV[q[1], \[Sigma]]*SP[q[2], q[4]])), 
 (FV[q[2], \[Lambda]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*SP[q[2], q[3]])*
  (FV[q[4], \[Mu]]*(-(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]) + 
     MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]) + FV[q[2], \[Mu]]*
    (FV[q[1], \[Sigma]]*FV[q[4], \[Nu]] - MT[\[Nu], \[Sigma]]*
      SP[q[1], q[4]]) + MT[\[Mu], \[Sigma]]*
    (-(FV[q[4], \[Nu]]*SP[q[1], q[2]]) + FV[q[1], \[Nu]]*SP[q[2], q[4]]) + 
   MT[\[Mu], \[Nu]]*(FV[q[2], \[Sigma]]*SP[q[1], q[4]] - 
     FV[q[1], \[Sigma]]*SP[q[2], q[4]])), 
 -((FV[q[4], \[Nu]]*SP[q[2], q[3]] - FV[q[3], \[Nu]]*SP[q[2], q[4]])*
   (-(FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]) + 
    FV[q[4], \[Lambda]]*(FV[q[1], \[Sigma]]*FV[q[3], \[Mu]] - 
      MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]) + FV[q[3], \[Sigma]]*
     MT[\[Lambda], \[Mu]]*SP[q[1], q[4]] + MT[\[Lambda], \[Sigma]]*
     (FV[q[4], \[Mu]]*SP[q[1], q[3]] - FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
    (-(FV[q[1], \[Sigma]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
       MT[\[Mu], \[Sigma]])*SP[q[3], q[4]])), 
 FV[q[3], \[Sigma]]*(FV[q[4], \[Nu]]*
     (FV[q[2], \[Lambda]]*(-(FV[q[4], \[Mu]]*SP[q[1], q[3]]) + 
        FV[q[3], \[Mu]]*SP[q[1], q[4]]) + 
      (FV[q[1], \[Lambda]]*FV[q[4], \[Mu]] - MT[\[Lambda], \[Mu]]*
         SP[q[1], q[4]])*SP[q[2], q[3]]) + 
    (FV[q[4], \[Mu]]*(-(FV[q[1], \[Lambda]]*FV[q[3], \[Nu]]) + 
        MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]) + 
      (FV[q[3], \[Nu]]*MT[\[Lambda], \[Mu]] - FV[q[3], \[Mu]]*
         MT[\[Lambda], \[Nu]])*SP[q[1], q[4]])*SP[q[2], q[4]]) + 
  FV[q[4], \[Lambda]]*(FV[q[4], \[Mu]]*SP[q[1], q[3]]*
     (-(FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]) + MT[\[Nu], \[Sigma]]*
       SP[q[2], q[3]]) + MT[\[Mu], \[Sigma]]*SP[q[1], q[3]]*
     (-(FV[q[4], \[Nu]]*SP[q[2], q[3]]) + FV[q[3], \[Nu]]*SP[q[2], q[4]]) + 
    FV[q[3], \[Mu]]*((FV[q[1], \[Sigma]]*FV[q[4], \[Nu]] - 
        MT[\[Nu], \[Sigma]]*SP[q[1], q[4]])*SP[q[2], q[3]] + 
      FV[q[3], \[Nu]]*(FV[q[2], \[Sigma]]*SP[q[1], q[4]] - 
        FV[q[1], \[Sigma]]*SP[q[2], q[4]]))) + 
  ((FV[q[1], \[Lambda]]*FV[q[4], \[Mu]] - MT[\[Lambda], \[Mu]]*
       SP[q[1], q[4]])*(FV[q[2], \[Sigma]]*FV[q[3], \[Nu]] - 
      MT[\[Nu], \[Sigma]]*SP[q[2], q[3]]) - 
    (FV[q[1], \[Sigma]]*FV[q[3], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[3]])*
     (FV[q[2], \[Lambda]]*FV[q[4], \[Nu]] - MT[\[Lambda], \[Nu]]*
       SP[q[2], q[4]]))*SP[q[3], q[4]], 
 -(FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*
    SP[q[1], q[3]]) + FV[q[3], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]] + FV[q[1], \[Nu]]*FV[q[2], \[Lambda]]*
   FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*SP[q[1], q[4]] - 
  FV[q[3], \[Mu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[2]]*
   SP[q[1], q[4]] + FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[1], q[2]]*SP[q[1], q[4]] - FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*SP[q[1], q[4]] - 
  FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] + MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[3]]*
   SP[q[1], q[4]]*SP[q[2], q[3]] + FV[q[1], \[Sigma]]*FV[q[4], \[Lambda]]*
   (FV[q[3], \[Mu]]*(-(FV[q[3], \[Nu]]*SP[q[1], q[2]]) + 
      FV[q[1], \[Nu]]*SP[q[2], q[3]]) + SP[q[1], q[3]]*
     (FV[q[2], \[Mu]]*FV[q[3], \[Nu]] - MT[\[Mu], \[Nu]]*SP[q[2], q[3]])) - 
  (FV[q[1], \[Nu]]*FV[q[2], \[Lambda]] - MT[\[Lambda], \[Nu]]*SP[q[1], q[2]])*
   (FV[q[1], \[Sigma]]*FV[q[3], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[3]])*
   SP[q[3], q[4]] + FV[q[1], \[Lambda]]*
   (FV[q[3], \[Sigma]]*(FV[q[3], \[Nu]]*(-(FV[q[4], \[Mu]]*SP[q[1], q[2]]) + 
        FV[q[2], \[Mu]]*SP[q[1], q[4]]) + (FV[q[1], \[Nu]]*FV[q[4], \[Mu]] - 
        MT[\[Mu], \[Nu]]*SP[q[1], q[4]])*SP[q[2], q[3]]) + 
    (FV[q[3], \[Nu]]*(-(FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]) + 
        MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]) + 
      (FV[q[1], \[Sigma]]*MT[\[Mu], \[Nu]] - FV[q[1], \[Nu]]*
         MT[\[Mu], \[Sigma]])*SP[q[2], q[3]])*SP[q[3], q[4]]), 
 -(FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*
    SP[q[2], q[3]]) + FV[q[3], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[2]]*SP[q[2], q[3]] + FV[q[2], \[Sigma]]*FV[q[4], \[Lambda]]*
   (FV[q[3], \[Mu]]*(-(FV[q[3], \[Nu]]*SP[q[1], q[2]]) + 
      FV[q[1], \[Nu]]*SP[q[2], q[3]]) + SP[q[1], q[3]]*
     (FV[q[2], \[Mu]]*FV[q[3], \[Nu]] - MT[\[Mu], \[Nu]]*SP[q[2], q[3]])) + 
  FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*
   SP[q[2], q[4]] - FV[q[3], \[Nu]]*FV[q[3], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[2]]*SP[q[2], q[4]] + FV[q[3], \[Mu]]*FV[q[3], \[Nu]]*
   MT[\[Lambda], \[Sigma]]*SP[q[1], q[2]]*SP[q[2], q[4]] - 
  FV[q[2], \[Mu]]*FV[q[3], \[Nu]]*MT[\[Lambda], \[Sigma]]*SP[q[1], q[3]]*
   SP[q[2], q[4]] - FV[q[1], \[Nu]]*FV[q[3], \[Mu]]*MT[\[Lambda], \[Sigma]]*
   SP[q[2], q[3]]*SP[q[2], q[4]] + MT[\[Lambda], \[Sigma]]*MT[\[Mu], \[Nu]]*
   SP[q[1], q[3]]*SP[q[2], q[3]]*SP[q[2], q[4]] - 
  (FV[q[1], \[Lambda]]*FV[q[2], \[Mu]] - MT[\[Lambda], \[Mu]]*SP[q[1], q[2]])*
   (FV[q[2], \[Sigma]]*FV[q[3], \[Nu]] - MT[\[Nu], \[Sigma]]*SP[q[2], q[3]])*
   SP[q[3], q[4]] + FV[q[2], \[Lambda]]*
   (FV[q[3], \[Sigma]]*(FV[q[4], \[Nu]]*(-(FV[q[3], \[Mu]]*SP[q[1], q[2]]) + 
        FV[q[2], \[Mu]]*SP[q[1], q[3]]) + (FV[q[1], \[Nu]]*FV[q[3], \[Mu]] - 
        MT[\[Mu], \[Nu]]*SP[q[1], q[3]])*SP[q[2], q[4]]) + 
    (FV[q[3], \[Mu]]*(-(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]) + 
        MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]) + 
      (FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]] - FV[q[2], \[Mu]]*
         MT[\[Nu], \[Sigma]])*SP[q[1], q[3]])*SP[q[3], q[4]]), 
 (FV[q[1], \[Lambda]]*FV[q[3], \[Sigma]] - MT[\[Lambda], \[Sigma]]*
     SP[q[1], q[3]])*(FV[q[4], \[Mu]]*(FV[q[4], \[Nu]]*SP[q[1], q[2]] - 
      FV[q[1], \[Nu]]*SP[q[2], q[4]]) + SP[q[1], q[4]]*
     (-(FV[q[2], \[Mu]]*FV[q[4], \[Nu]]) + MT[\[Mu], \[Nu]]*
       SP[q[2], q[4]])) + FV[q[4], \[Lambda]]*
   (FV[q[3], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*SP[q[1], q[4]] + 
      SP[q[1], q[2]]*(FV[q[1], \[Sigma]]*FV[q[4], \[Nu]] - 
        MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]) - FV[q[1], \[Nu]]*
       FV[q[1], \[Sigma]]*SP[q[2], q[4]]) + SP[q[1], q[3]]*
     (FV[q[4], \[Mu]]*(-(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]) + 
        MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]) + FV[q[1], \[Sigma]]*
       (-(FV[q[2], \[Mu]]*FV[q[4], \[Nu]]) + MT[\[Mu], \[Nu]]*
         SP[q[2], q[4]]))) + 
  (MT[\[Lambda], \[Mu]]*(-(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*
        SP[q[1], q[4]]) + SP[q[1], q[2]]*
       (-(FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]) + MT[\[Nu], \[Sigma]]*
         SP[q[1], q[4]]) + FV[q[1], \[Nu]]*FV[q[1], \[Sigma]]*
       SP[q[2], q[4]]) + FV[q[1], \[Lambda]]*
     (FV[q[4], \[Mu]]*(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]] - 
        MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]) + FV[q[1], \[Sigma]]*
       (FV[q[2], \[Mu]]*FV[q[4], \[Nu]] - MT[\[Mu], \[Nu]]*SP[q[2], q[4]])))*
   SP[q[3], q[4]], (FV[q[2], \[Lambda]]*FV[q[3], \[Sigma]] - 
    MT[\[Lambda], \[Sigma]]*SP[q[2], q[3]])*
   (FV[q[4], \[Mu]]*(FV[q[4], \[Nu]]*SP[q[1], q[2]] - 
      FV[q[1], \[Nu]]*SP[q[2], q[4]]) + SP[q[1], q[4]]*
     (-(FV[q[2], \[Mu]]*FV[q[4], \[Nu]]) + MT[\[Mu], \[Nu]]*
       SP[q[2], q[4]])) + FV[q[4], \[Lambda]]*
   ((FV[q[4], \[Nu]]*MT[\[Mu], \[Sigma]]*SP[q[1], q[2]] + 
      FV[q[2], \[Sigma]]*MT[\[Mu], \[Nu]]*SP[q[1], q[4]])*SP[q[2], q[3]] + 
    FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*(FV[q[3], \[Nu]]*SP[q[1], q[2]] - 
      FV[q[1], \[Nu]]*SP[q[2], q[3]]) - FV[q[3], \[Nu]]*MT[\[Mu], \[Sigma]]*
     SP[q[1], q[2]]*SP[q[2], q[4]] - FV[q[2], \[Mu]]*
     (FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]*SP[q[2], q[3]] + 
      FV[q[3], \[Nu]]*(FV[q[2], \[Sigma]]*SP[q[1], q[4]] - 
        FV[q[1], \[Sigma]]*SP[q[2], q[4]]))) + 
  (FV[q[2], \[Lambda]]*(FV[q[4], \[Nu]]*(FV[q[1], \[Sigma]]*FV[q[2], \[Mu]] - 
        MT[\[Mu], \[Sigma]]*SP[q[1], q[2]]) + FV[q[2], \[Sigma]]*
       (FV[q[1], \[Nu]]*FV[q[4], \[Mu]] - MT[\[Mu], \[Nu]]*SP[q[1], q[4]])) + 
    MT[\[Lambda], \[Nu]]*(FV[q[2], \[Sigma]]*
       (-(FV[q[4], \[Mu]]*SP[q[1], q[2]]) + FV[q[2], \[Mu]]*SP[q[1], q[4]]) + 
      (-(FV[q[1], \[Sigma]]*FV[q[2], \[Mu]]) + MT[\[Mu], \[Sigma]]*
         SP[q[1], q[2]])*SP[q[2], q[4]]))*SP[q[3], q[4]], 
 FV[q[1], \[Lambda]]*FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*FV[q[4], \[Mu]]*
   SP[q[1], q[2]] - FV[q[2], \[Sigma]]*FV[q[4], \[Mu]]*MT[\[Lambda], \[Nu]]*
   SP[q[1], q[2]]*SP[q[1], q[3]] - FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*
   FV[q[2], \[Sigma]]*FV[q[3], \[Nu]]*SP[q[1], q[4]] + 
  FV[q[2], \[Mu]]*FV[q[2], \[Sigma]]*MT[\[Lambda], \[Nu]]*SP[q[1], q[3]]*
   SP[q[1], q[4]] - FV[q[1], \[Lambda]]*FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*
   FV[q[4], \[Mu]]*SP[q[2], q[3]] - FV[q[1], \[Lambda]]*FV[q[1], \[Sigma]]*
   FV[q[2], \[Mu]]*FV[q[4], \[Nu]]*SP[q[2], q[3]] + 
  FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]*MT[\[Lambda], \[Mu]]*SP[q[1], q[2]]*
   SP[q[2], q[3]] + FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*MT[\[Lambda], \[Mu]]*
   SP[q[1], q[4]]*SP[q[2], q[3]] + FV[q[1], \[Lambda]]*FV[q[2], \[Mu]]*
   MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]*SP[q[2], q[3]] - 
  MT[\[Lambda], \[Mu]]*MT[\[Nu], \[Sigma]]*SP[q[1], q[2]]*SP[q[1], q[4]]*
   SP[q[2], q[3]] + 
  ((FV[q[1], \[Sigma]]*FV[q[2], \[Mu]] - MT[\[Mu], \[Sigma]]*SP[q[1], q[2]])*
     (FV[q[1], \[Lambda]]*FV[q[3], \[Nu]] - MT[\[Lambda], \[Nu]]*
       SP[q[1], q[3]]) + FV[q[1], \[Nu]]*
     (-(FV[q[1], \[Sigma]]*MT[\[Lambda], \[Mu]]) + FV[q[1], \[Lambda]]*
       MT[\[Mu], \[Sigma]])*SP[q[2], q[3]])*SP[q[2], q[4]] + 
  FV[q[2], \[Lambda]]*(FV[q[3], \[Mu]]*
     (-(FV[q[1], \[Nu]]*FV[q[2], \[Sigma]]*SP[q[1], q[4]]) + 
      SP[q[1], q[2]]*(-(FV[q[1], \[Sigma]]*FV[q[4], \[Nu]]) + 
        MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]) + FV[q[1], \[Nu]]*
       FV[q[1], \[Sigma]]*SP[q[2], q[4]]) + SP[q[1], q[3]]*
     (FV[q[2], \[Mu]]*(FV[q[1], \[Sigma]]*FV[q[4], \[Nu]] - 
        MT[\[Nu], \[Sigma]]*SP[q[1], q[4]]) + FV[q[1], \[Nu]]*
       (FV[q[2], \[Sigma]]*FV[q[4], \[Mu]] - MT[\[Mu], \[Sigma]]*
         SP[q[2], q[4]])))}


==> anc/output/ccheck.txt <==
{{2/(q32*sqrtlam12 - s*sqrtlam12), 
  (2*(q12 + q22 - q32)*(q12 - q22 - s + sqrtlam12))/(lam123*sqrtlam12^2) + 
   2/(q32*sqrtlam12 - s*sqrtlam12), 
  (Sqrt[2]*(-2*(q12 + q22 - q32)*q32 - 
     ((-q12 + q22 + q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
        q12*(2*q22 + q32 + s))*sqrtlam12)/(q22*(q32 - s)))*sqrtQ22)/
   (lam123*sqrtlam12^2), (Sqrt[2]*(2*(q12 + q22 - q32)*q32 - 
     ((-q12 + q22 + q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
        q12*(2*q22 + q32 + s))*sqrtlam12)/(q22*(q32 - s)))*sqrtQ22)/
   (lam123*sqrtlam12^2), (2*(q12 + q22 - q32)*(q12 - q22 - s - sqrtlam12))/
    (lam123*sqrtlam12^2) - 2/(q32*sqrtlam12 - s*sqrtlam12), 
  -2/(q32*sqrtlam12 - s*sqrtlam12), (-2*Sqrt[2]*(q12 + q22 - q32)*sqrtQ22)/
   (lam123*sqrtlam12), (2*Sqrt[2]*(q12 + q22 - q32)*
    (q12 - q22 - s + sqrtlam12)*sqrtQ22)/(lam123*sqrtlam12^2), 
  -(((q12 + q22 - q32)*(q12^2 + q22^2 + s*(s + sqrtlam12) - 
      q12*(2*q22 + 2*s + sqrtlam12) - q22*(4*q32 + 2*s + sqrtlam12)))/
    (lam123*sqrtlam12^2)), 
  ((q12 + q22 - q32)*(q12^2 + q22^2 + s*(s - sqrtlam12) + 
     q12*(-2*q22 - 2*s + sqrtlam12) + q22*(-4*q32 - 2*s + sqrtlam12)))/
   (lam123*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - q32)*
    (q12 - q22 - s - sqrtlam12)*sqrtQ22)/(lam123*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - q32)*sqrtQ22)/(lam123*sqrtlam12), 
  (4*(q12 + q22 - q32))/(lam123*sqrtlam12) + 2/(q32*sqrtlam12 - s*sqrtlam12), 
  (-2*(q12 + q22 - q32)*(q12 - q22 - s + sqrtlam12))/(lam123*sqrtlam12^2) + 
   2/(q32*sqrtlam12 - s*sqrtlam12), 
  (Sqrt[2]*(-((q12 + q22 - q32)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
        2*q22*(q32 + s))) + ((q12^3 - (q22 - q32)*(q22 - s)*(q22 + s) - 
        q12^2*(3*q22 + q32 + 2*s) + q12*(3*q22^2 + 4*q22*q32 - 2*q22*s + 
          2*q32*s + s^2))*sqrtlam12)/(q32 - s))*sqrtQ22)/
   (lam123*q22*sqrtlam12^2), 
  (Sqrt[2]*((q12 + q22 - q32)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
       2*q22*(q32 + s)) + ((q12^3 - (q22 - q32)*(q22 - s)*(q22 + s) - 
        q12^2*(3*q22 + q32 + 2*s) + q12*(3*q22^2 + 4*q22*q32 - 2*q22*s + 
          2*q32*s + s^2))*sqrtlam12)/(q32 - s))*sqrtQ22)/
   (lam123*q22*sqrtlam12^2), 
  (-2*(q12 + q22 - q32)*(q12 - q22 - s - sqrtlam12))/(lam123*sqrtlam12^2) - 
   2/(q32*sqrtlam12 - s*sqrtlam12), 
  (-4*(q12 + q22 - q32))/(lam123*sqrtlam12) - 
   2/(q32*sqrtlam12 - s*sqrtlam12), (4*Sqrt[2]*q12*sqrtQ22)/
   (lam123*sqrtlam12), 
  (Sqrt[2]*((q12 + q22 - q32)*(q12 + q22 - s)*(-q12 + q22 + s) + 
     (q12^2 + (q22 - q32)*(q22 - s) + q12*(6*q22 - q32 - s))*sqrtlam12)*
    sqrtQ22)/(lam123*q22*sqrtlam12^2), 
  (2*(-((q12 + q22 - q32)*q32*(q12 + q22 - s)) + q12*(-q12 + 3*q22 + q32)*
      sqrtlam12))/(lam123*sqrtlam12^2), 
  (2*((q12 + q22 - q32)*q32*(q12 + q22 - s) + q12*(-q12 + 3*q22 + q32)*
      sqrtlam12))/(lam123*sqrtlam12^2), 
  (Sqrt[2]*((q12 + q22 - q32)*(q12 + q22 - s)*(-q12 + q22 + s) + 
     (-q12^2 - (q22 - q32)*(q22 - s) + q12*(-6*q22 + q32 + s))*sqrtlam12)*
    sqrtQ22)/(lam123*q22*sqrtlam12^2), (-4*Sqrt[2]*q12*sqrtQ22)/
   (lam123*sqrtlam12), 0, (2*(q12 + q22 - q32)*(q12 - q22 - s)*
    (q12 + q22 - s))/(lam123*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12 + q22 - q32)*q32*(q12 + q22 - s)*sqrtQ22)/
   (lam123*sqrtlam12^2)}, 
 {0, (-6*q12^4 + q12^3*(19*q22 + 10*q32 + 6*s - 2*sqrtlam12) - 
    (q22 - q32)*(3*q22^3 - q22^2*(7*q32 + s - 3*sqrtlam12) + 
      2*q32^2*(s + sqrtlam12) - q22*q32*(2*q32 + 7*s + 3*sqrtlam12)) + 
    q12*(13*q22^3 + q22*q32*(7*q32 - 26*s - 2*sqrtlam12) - 
      2*q32^2*(q32 + 7*s + 3*sqrtlam12) + 
      2*q22^2*(-12*q32 + s + 5*sqrtlam12)) - 
    q12^2*(23*q22^2 + q22*(-4*q32 + 9*s + 5*sqrtlam12) + 
      2*q32*(-7*q32 + 5*(s + sqrtlam12))))/(2*lam123*q22*(q12 + q32)*
    sqrtlam12^2), 
  ((2*q12^3*(2*q32 + s) + 2*q12*(-(q32^2*(2*q32 + 5*s)) + 
       q22^2*(2*q32 + 3*s - 2*sqrtlam12) + q22*q32*(-2*q32 - 7*s + 
         sqrtlam12)) - (q22 - q32)*(2*q32^2*(s - sqrtlam12) + 
       q22^2*(2*q32 + s - sqrtlam12) + q22*q32*(-6*q32 - 5*s + sqrtlam12)) + 
     q12^2*(2*q32*(-5*s + sqrtlam12) + q22*(-6*q32 - 7*s + 3*sqrtlam12)))*
    sqrtQ22)/(Sqrt[2]*lam123*q22*(q12 + q32)*sqrtlam12^2), 
  ((-2*q12^3*(2*q32 + s) + (q22 - q32)*(2*q32^2*(s + sqrtlam12) + 
       q22^2*(2*q32 + s + sqrtlam12) - q22*q32*(6*q32 + 5*s + sqrtlam12)) + 
     2*q12*(q32^2*(2*q32 + 5*s) + q22*q32*(2*q32 + 7*s + sqrtlam12) - 
       q22^2*(2*q32 + 3*s + 2*sqrtlam12)) + 
     q12^2*(2*q32*(5*s + sqrtlam12) + q22*(6*q32 + 7*s + 3*sqrtlam12)))*
    sqrtQ22)/(Sqrt[2]*lam123*q22*(q12 + q32)*sqrtlam12^2), 
  (-6*q12^4 + q12^3*(19*q22 + 2*(5*q32 + 3*s + sqrtlam12)) - 
    (q22 - q32)*(3*q22^3 + 2*q32^2*(s - sqrtlam12) + 
      q22*q32*(-2*q32 - 7*s + 3*sqrtlam12) - 
      q22^2*(7*q32 + s + 3*sqrtlam12)) + 
    q12^2*(-23*q22^2 + q22*(4*q32 - 9*s + 5*sqrtlam12) + 
      2*q32*(7*q32 - 5*s + 5*sqrtlam12)) + 
    q12*(13*q22^3 - 2*q32^2*(q32 + 7*s - 3*sqrtlam12) + 
      q22*q32*(7*q32 - 26*s + 2*sqrtlam12) - 
      2*q22^2*(12*q32 - s + 5*sqrtlam12)))/(2*lam123*q22*(q12 + q32)*
    sqrtlam12^2), 0, (Sqrt[2]*(q12 - q22 + q32)*(q12^3 - q12^2*(2*q22 + s) + 
     q32*(q22*(q22 - 3*q32) + (q22 + q32)*s) + 
     q12*(q22^2 - q32^2 - q22*(3*q32 + s)))*sqrtQ22)/
   (lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12), 
  ((2*q12^6 - 2*q12^5*(5*q22 + q32 + 3*s - sqrtlam12) + 
     q12^4*(20*q22^2 + q22*(-6*q32 + 20*s - 6*sqrtlam12) - 
       2*(q32^2 - 3*q32*s - 3*s^2 + q32*sqrtlam12 + 2*s*sqrtlam12)) + 
     q12^3*(-20*q22^3 + q22^2*(31*q32 - 23*s + 6*sqrtlam12) + 
       4*q22*(2*q32^2 + 4*q32*s - 3*s^2 - 2*q32*sqrtlam12 + 2*s*sqrtlam12) + 
       2*(q32^3 + q32^2*(3*s - sqrtlam12) + s^2*(-s + sqrtlam12) + 
         q32*s*(-3*s + 2*sqrtlam12))) + 
     q12*(-2*q22^5 + q22^4*(19*q32 - 3*s) - 2*q22^3*(15*q32^2 - 11*q32*s + 
         2*s^2 + 2*q32*sqrtlam12) + 2*q32^2*s*(3*q32*s + s^2 - 
         2*q32*sqrtlam12 - s*sqrtlam12) - 2*q22*q32*
        (q32^3 + q32^2*(6*s - 2*sqrtlam12) - 4*q32*s*sqrtlam12 + 
         6*s^2*(-s + sqrtlam12)) + q22^2*(9*q32^3 + 2*s^2*(s - sqrtlam12) + 
         4*q32*s*(s + 2*sqrtlam12) + q32^2*(-23*s + 4*sqrtlam12))) - 
     (q22 - q32)*(q22^4*(3*q32 - s) + 2*q22*q32^2*s*(q32 + s - 2*sqrtlam12) + 
       2*q32^2*s^2*(-s + sqrtlam12) + q22^3*(-7*q32^2 + 6*q32*s - 3*s^2 - 
         2*q32*sqrtlam12 + 2*s*sqrtlam12) + 
       q22^2*(-2*q32^3 + q32*s*(7*s - 2*sqrtlam12) + 2*s^2*(s - sqrtlam12) + 
         q32^2*(-7*s + 6*sqrtlam12))) + 
     q12^2*(10*q22^4 + q22^3*(-39*q32 + 11*s - 2*sqrtlam12) + 
       q22^2*(14*q32^2 - 37*q32*s + 7*s^2 + 12*q32*sqrtlam12 - 
         2*s*sqrtlam12) + 2*q32*(s^2*(s - sqrtlam12) + 
         q32^2*(-3*s + sqrtlam12) + q32*s*(-3*s + 2*sqrtlam12)) + 
       2*q22*(5*q32^3 + s^2*(s - sqrtlam12) - q32^2*(5*s + 3*sqrtlam12) + 
         q32*s*(-11*s + 10*sqrtlam12))))*sqrtQ22)/
   (Sqrt[2]*lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (q32*(q12 - q22 + q32)*((q12 - q22)^2*(6*q12^2 - q12*q22 + q22^2) + 
      q22*(-21*q12^2 + 18*q12*q22 - 13*q22^2)*q32 + 
      2*(q12^2 + 6*q12*q22 + 13*q22^2)*q32^2) + 
    ((q12 - q22)^3*(2*q12^2 - 7*q12*q22 - q22^2) - 2*q12*(q12 - q22)^2*
       (13*q12 + 20*q22)*q32 + (-22*q12^3 + 51*q12^2*q22 + 48*q12*q22^2 - 
        13*q22^3)*q32^2 + 2*(q12^2 + 11*q12*q22 + 12*q22^2)*q32^3 - 
      4*(q12 + 3*q22)*q32^4)*s + (-4*q12^4 - 6*q22^4 + 19*q22^3*q32 - 
      4*q22^2*q32^2 - 11*q22*q32^3 + 2*q32^4 + q12^3*(22*q22 + 34*q32) + 
      q12^2*(-22*q22^2 + 33*q22*q32 + 26*q32^2) + 
      2*q12*(5*q22^3 - 3*q22^2*q32 - 4*q22*q32^2 - 5*q32^3))*s^2 + 
    (2*q12^3 - 9*q12^2*q22 + 6*q12*q22^2 + q22^3 + 
      2*(-7*q12^2 - 13*q12*q22 + q22^2)*q32 - (10*q12 + 9*q22)*q32^2 + 
      6*q32^3)*s^3 - (q12 + q22 - s)*(q32*(q12 - q22 + q32)*
       (6*q12^2 - q12*q22 + q22^2 - 5*q22*q32 + 2*q32^2) + 
      (2*q12^3 - 9*q12^2*q22 + 6*q12*q22^2 + q22^3 + 
        2*(-7*q12^2 - 13*q12*q22 + q22^2)*q32 - (10*q12 + 9*q22)*q32^2 + 
        6*q32^3)*s)*sqrtlam12)/(4*lam123*q22*(q12 + q32)*(q32 - s)*
    sqrtlam12^2), 
  -(q32*(q12 - q22 + q32)*((q12 - q22)^2*(6*q12^2 - q12*q22 + q22^2) + 
       q22*(-21*q12^2 + 18*q12*q22 - 13*q22^2)*q32 + 
       2*(q12^2 + 6*q12*q22 + 13*q22^2)*q32^2) + 
     ((q12 - q22)^3*(2*q12^2 - 7*q12*q22 - q22^2) - 2*q12*(q12 - q22)^2*
        (13*q12 + 20*q22)*q32 + (-22*q12^3 + 51*q12^2*q22 + 48*q12*q22^2 - 
         13*q22^3)*q32^2 + 2*(q12^2 + 11*q12*q22 + 12*q22^2)*q32^3 - 
       4*(q12 + 3*q22)*q32^4)*s - (4*q12^4 - 2*q12^3*(11*q22 + 17*q32) + 
       q12^2*(22*q22^2 - 33*q22*q32 - 26*q32^2) + 
       (q22 - q32)*(6*q22^3 - 13*q22^2*q32 - 9*q22*q32^2 + 2*q32^3) + 
       2*q12*(-5*q22^3 + 3*q22^2*q32 + 4*q22*q32^2 + 5*q32^3))*s^2 + 
     (2*q12^3 - 9*q12^2*q22 + 6*q12*q22^2 + q22^3 + 
       2*(-7*q12^2 - 13*q12*q22 + q22^2)*q32 - (10*q12 + 9*q22)*q32^2 + 
       6*q32^3)*s^3 + (q12 + q22 - s)*(q32*(q12 - q22 + q32)*
        (6*q12^2 - q12*q22 + q22^2 - 5*q22*q32 + 2*q32^2) + 
       (2*q12^3 - 9*q12^2*q22 + 6*q12*q22^2 + q22^3 + 
         2*(-7*q12^2 - 13*q12*q22 + q22^2)*q32 - (10*q12 + 9*q22)*q32^2 + 
         6*q32^3)*s)*sqrtlam12)/(4*lam123*q22*(q12 + q32)*(q32 - s)*
    sqrtlam12^2), ((2*q12^6 - 2*q12^5*(5*q22 + q32 + 3*s + sqrtlam12) + 
     2*q12^4*(10*q22^2 - q32^2 + 3*q32*s + 3*s^2 + q32*sqrtlam12 + 
       2*s*sqrtlam12 + q22*(-3*q32 + 10*s + 3*sqrtlam12)) - 
     q12^3*(20*q22^3 + q22^2*(-31*q32 + 23*s + 6*sqrtlam12) - 
       4*q22*(2*q32^2 + 2*q32*(2*s + sqrtlam12) - s*(3*s + 2*sqrtlam12)) + 
       2*(-q32^3 + s^2*(s + sqrtlam12) - q32^2*(3*s + sqrtlam12) + 
         q32*s*(3*s + 2*sqrtlam12))) + q12*(-2*q22^5 + q22^4*(19*q32 - 3*s) + 
       q22^3*(-30*q32^2 + 22*q32*s - 4*s^2 + 4*q32*sqrtlam12) - 
       2*q22*q32*(q32^3 + 4*q32*s*sqrtlam12 - 6*s^2*(s + sqrtlam12) + 
         2*q32^2*(3*s + sqrtlam12)) + 2*q32^2*s*(s*(s + sqrtlam12) + 
         q32*(3*s + 2*sqrtlam12)) + q22^2*(9*q32^3 + 
         4*q32*s*(s - 2*sqrtlam12) + 2*s^2*(s + sqrtlam12) - 
         q32^2*(23*s + 4*sqrtlam12))) - (q22 - q32)*(q22^4*(3*q32 - s) - 
       2*q32^2*s^2*(s + sqrtlam12) + 2*q22*q32^2*s*(q32 + s + 2*sqrtlam12) + 
       q22^3*(-7*q32^2 + 2*q32*(3*s + sqrtlam12) - s*(3*s + 2*sqrtlam12)) + 
       q22^2*(-2*q32^3 + 2*s^2*(s + sqrtlam12) + q32*s*(7*s + 2*sqrtlam12) - 
         q32^2*(7*s + 6*sqrtlam12))) + 
     q12^2*(10*q22^4 + q22^3*(-39*q32 + 11*s + 2*sqrtlam12) + 
       q22^2*(14*q32^2 - 37*q32*s + 7*s^2 - 12*q32*sqrtlam12 + 
         2*s*sqrtlam12) + 2*q32*(s^2*(s + sqrtlam12) - 
         q32^2*(3*s + sqrtlam12) - q32*s*(3*s + 2*sqrtlam12)) + 
       2*q22*(5*q32^3 + s^2*(s + sqrtlam12) + q32^2*(-5*s + 3*sqrtlam12) - 
         q32*s*(11*s + 10*sqrtlam12))))*sqrtQ22)/
   (Sqrt[2]*lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  -((Sqrt[2]*(q12 - q22 + q32)*(q12^3 - q12^2*(2*q22 + s) + 
      q32*(q22*(q22 - 3*q32) + (q22 + q32)*s) + 
      q12*(q22^2 - q32^2 - q22*(3*q32 + s)))*sqrtQ22)/
    (lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12)), 
  (2*(-q12 + q32)*(q12 - q22 + q32)*(q12 + q22 + q32))/
    (lam123*q22*(q12 + q32)*sqrtlam12) + (2*(q12 - q22 + q32))/
    (q22*(-q32 + s)*sqrtlam12), 
  (-4*q12^3 + 4*q22^3 - 4*q32*s^2 + 2*q22*q32*(q32 + 3*s) + 
     q22^2*(-13*q32 + 5*s) + q12^2*(8*q22 - 4*q32 + 8*s) - 
     2*q12*(4*q22^2 + 5*q22*(q32 - s) + 2*s*(-2*q32 + s)))/
    (2*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12) + 
   ((-4*q12^6 + 4*q12^5*(5*q22 + q32 + 3*s) - 
       2*q12^4*(20*q22^2 - q22*q32 - 2*q32^2 + 19*q22*s + 6*q32*s + 6*s^2) + 
       (q22 - q32)*(-(q22^2*q32*(q22 + q32)*(q22 + 2*q32)) - 
         q22*(q22 - q32)*(3*q22^2 - 15*q22*q32 + 2*q32^2)*s + 
         q22*(q22^2 - 5*q22*q32 + 10*q32^2)*s^2 + 4*(q22 - q32)*q32*s^3) + 
       q12^3*(40*q22^3 + q22^2*(-27*q32 + 43*s) - 4*(q32 - s)*
          (q32^2 + 4*q32*s + s^2) + 2*q22*(q32^2 - 10*q32*s + 13*s^2)) + 
       q12*(4*q22^5 + 9*q22^4*(-q32 + s) - 4*q32^2*s^2*(3*q32 + s) + 
         q22^3*(28*q32^2 - 34*q32*s - 2*s^2) + 2*q22*q32*(q32 + 8*s)*
          (q32^2 + 2*q32*s - s^2) - q22^2*(3*q32^3 + 11*q32^2*s + 6*q32*s^2 - 
           4*s^3)) - q12^2*(20*q22^4 + q22^2*(32*q32 - 13*s)*(q32 - s) + 
         q22^3*(-31*q32 + 23*s) + 4*q32*s*(-3*q32^2 - 3*q32*s + s^2) + 
         2*q22*(5*q32^3 + 12*q32^2*s - 17*q32*s^2 + 4*s^3)))/(q32 - s) + 
     2*q22*(8*q12^3 + q12*q22*(q22 - 26*q32) + 3*q22^2*(q22 - q32) - 
       4*q12^2*(3*q22 + 4*q32))*sqrtlam12)/(2*lam123*q22^2*(q12 + q32)*
     sqrtlam12^2), ((2*q12^6 - 2*q12^5*(6*q22 - 2*q32 + 2*s + sqrtlam12) + 
     q12^4*(30*q22^2 + q22*(-21*q32 + 5*s + 6*sqrtlam12) + 
       2*(2*q32^2 + s*(s + sqrtlam12) - 2*q32*(5*s + sqrtlam12))) + 
     q12^2*(30*q22^4 - 4*q22^3*(16*q32 + 8*s + sqrtlam12) + 
       q22^2*(40*q32^2 + 8*q32*s - 4*s^2 - 9*q32*sqrtlam12 - 
         11*s*sqrtlam12) + q22*(-21*q32^3 - 7*s^2*(s + sqrtlam12) + 
         q32*s*(19*s + sqrtlam12) + q32^2*(25*s + 2*sqrtlam12)) + 
       2*q32*(q32^3 - 2*q32^2*(s + sqrtlam12) - 6*s^2*(s + sqrtlam12) + 
         2*q32*s*(5*s + 3*sqrtlam12))) + 
     q12^3*(-40*q22^3 + 2*q22^2*(25*q32 + 7*s - 2*sqrtlam12) + 
       q22*(-18*q32^2 + 32*q32*s + 10*s^2 + 9*q32*sqrtlam12 + 
         7*s*sqrtlam12) + 4*q32*(q32^2 - q32*(4*s + sqrtlam12) + 
         s*(7*s + 4*sqrtlam12))) + (q22 - q32)*
      (2*q22^5 - 2*q32^2*s*(q32 + 2*s)*(s + sqrtlam12) - 
       q22^4*(9*q32 + 5*s + 2*sqrtlam12) + 
       q22^3*(15*q32^2 + s*(2*s + sqrtlam12) + q32*(19*s + 3*sqrtlam12)) - 
       q22^2*(14*q32^3 + s^2*(s + sqrtlam12) + q32*s*(5*s + 2*sqrtlam12) + 
         q32^2*(24*s + 5*sqrtlam12)) + q22*q32*(3*s^2*(s + sqrtlam12) + 
         3*q32*s*(5*s + sqrtlam12) + q32^2*(8*s + 6*sqrtlam12))) + 
     q12*(-12*q22^5 + q22^4*(42*q32 + 22*s + 6*sqrtlam12) + 
       2*q22^2*(19*q32^3 + 3*q32*s*(2*s - sqrtlam12) + 
         q32^2*(-5*s + sqrtlam12) + 4*s^2*(s + sqrtlam12)) - 
       2*q32^2*(2*q32*s^2 + 4*s^2*(s + sqrtlam12) + 
         q32^2*(2*s + sqrtlam12)) - q22^3*(50*q32^2 + s*(10*s - sqrtlam12) + 
         q32*(44*s + sqrtlam12)) + q22*q32*(4*q32^3 - 
         14*s^2*(s + sqrtlam12) + q32*s*(8*s + 5*sqrtlam12) + 
         q32^2*(22*s + 9*sqrtlam12))))*sqrtQ22)/(2*Sqrt[2]*lam123*q22^2*
    (q12 + q32)*(q32 - s)*sqrtlam12^2), 
  ((-2*q12^6 + 2*q12^5*(6*q22 - 2*q32 + 2*s - sqrtlam12) + 
     q12^4*(-30*q22^2 + 21*q22*q32 - 4*q32^2 - 5*q22*s + 20*q32*s - 2*s^2 + 
       6*q22*sqrtlam12 - 4*q32*sqrtlam12 + 2*s*sqrtlam12) - 
     (q22 - q32)*(2*q22^5 - q22^2*(14*q32^3 + q32^2*(24*s - 5*sqrtlam12) + 
         q32*s*(5*s - 2*sqrtlam12) + s^2*(s - sqrtlam12)) + 
       q22*q32*(q32^2*(8*s - 6*sqrtlam12) + 3*s^2*(s - sqrtlam12) + 
         3*q32*s*(5*s - sqrtlam12)) - 2*q32^2*s*(q32 + 2*s)*(s - sqrtlam12) + 
       q22^4*(-9*q32 - 5*s + 2*sqrtlam12) + q22^3*(15*q32^2 + 19*q32*s + 
         2*s^2 - 3*q32*sqrtlam12 - s*sqrtlam12)) + 
     q12^3*(40*q22^3 - 2*q22^2*(25*q32 + 7*s + 2*sqrtlam12) - 
       4*q32*(q32^2 - 4*q32*s + 7*s^2 + q32*sqrtlam12 - 4*s*sqrtlam12) + 
       q22*(18*q32^2 - 32*q32*s - 10*s^2 + 9*q32*sqrtlam12 + 
         7*s*sqrtlam12)) - q12^2*(30*q22^4 - 
       4*q22^3*(16*q32 + 8*s - sqrtlam12) + q22^2*(40*q32^2 + 8*q32*s - 
         4*s^2 + 9*q32*sqrtlam12 + 11*s*sqrtlam12) + 
       2*q32*(q32^3 + 2*q32*s*(5*s - 3*sqrtlam12) - 2*q32^2*(s - sqrtlam12) + 
         6*s^2*(-s + sqrtlam12)) - q22*(21*q32^3 + 7*s^2*(s - sqrtlam12) + 
         q32*s*(-19*s + sqrtlam12) + q32^2*(-25*s + 2*sqrtlam12))) + 
     q12*(12*q22^5 + 2*q32^2*(2*q32*s^2 + 4*s^2*(s - sqrtlam12) + 
         q32^2*(2*s - sqrtlam12)) + q22^4*(-42*q32 - 22*s + 6*sqrtlam12) - 
       2*q22^2*(19*q32^3 + 4*s^2*(s - sqrtlam12) + 
         3*q32*s*(2*s + sqrtlam12) - q32^2*(5*s + sqrtlam12)) + 
       q22^3*(50*q32^2 + q32*(44*s - sqrtlam12) + s*(10*s + sqrtlam12)) + 
       q22*q32*(-4*q32^3 + 14*s^2*(s - sqrtlam12) + 
         q32*s*(-8*s + 5*sqrtlam12) + q32^2*(-22*s + 9*sqrtlam12))))*sqrtQ22)/
   (2*Sqrt[2]*lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (-4*q12^6 + 4*q12^5*(5*q22 + q32 + 3*s + sqrtlam12) - 
    2*q12^4*(20*q22^2 - 2*q32^2 + 6*q32*s + 6*s^2 + 2*q32*sqrtlam12 + 
      4*s*sqrtlam12 + q22*(-q32 + 19*s + 8*sqrtlam12)) + 
    q12^3*(40*q22^3 + q22^2*(-27*q32 + 43*s + 28*sqrtlam12) + 
      2*q22*(q32^2 - 10*q32*s + 13*s^2 - 3*q32*sqrtlam12 + 11*s*sqrtlam12) - 
      4*(q32^3 - s^2*(s + sqrtlam12) + q32^2*(3*s + sqrtlam12) - 
        q32*s*(3*s + 2*sqrtlam12))) - (q22 - q32)*
     (4*q32^2*s^2*(s + sqrtlam12) + q22^4*(q32 + 3*s + 4*sqrtlam12) - 
      2*q22*q32*(q32^2*(s + sqrtlam12) + 2*s^2*(s + sqrtlam12) + 
        q32*s*(5*s + 3*sqrtlam12)) + q22^3*(3*q32^2 - s*(s + sqrtlam12) - 
        q32*(18*s + 11*sqrtlam12)) + q22^2*q32*
       (2*q32^2 + s*(5*s + sqrtlam12) + q32*(17*s + 15*sqrtlam12))) - 
    q12^2*(20*q22^4 + q22^3*(-31*q32 + 23*s + 28*sqrtlam12) - 
      4*q32*(-(s^2*(s + sqrtlam12)) + q32^2*(3*s + sqrtlam12) + 
        q32*s*(3*s + 2*sqrtlam12)) + 2*q22*(5*q32^3 + 4*s^2*(s + sqrtlam12) + 
        3*q32^2*(4*s + sqrtlam12) - q32*s*(17*s + 7*sqrtlam12)) + 
      q22^2*(32*q32^2 - 3*q32*(15*s + 7*sqrtlam12) + 
        s*(13*s + 17*sqrtlam12))) + 
    q12*(4*q22^5 + q22^4*(-9*q32 + 9*s + 16*sqrtlam12) - 
      4*q32^2*s*(s*(s + sqrtlam12) + q32*(3*s + 2*sqrtlam12)) + 
      2*q22*q32*(q32^3 - 8*s^2*(s + sqrtlam12) + 
        3*q32*s*(5*s + 3*sqrtlam12) + q32^2*(10*s + 7*sqrtlam12)) + 
      2*q22^3*(14*q32^2 + s*(-s + sqrtlam12) - q32*(17*s + 13*sqrtlam12)) + 
      q22^2*(-3*q32^3 + 4*s^2*(s + sqrtlam12) - 6*q32*s*(s + 3*sqrtlam12) + 
        q32^2*(-11*s + 18*sqrtlam12))))/(2*lam123*q22^2*(q12 + q32)*(q32 - s)*
    sqrtlam12^2), (2*(q12 - q32)*(q12 - q22 + q32)*(q12 + q22 + q32))/
    (lam123*q22*(q12 + q32)*sqrtlam12) + (2*q12 - 2*q22 + 2*q32)/
    (q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  -((Sqrt[2]*(q12 - q22 + q32)*(q12^2*(q32 - 2*s) - 
      (q22 - q32)*q32*(q22 - s) + q12*q32*(2*q22 + 3*q32 - s))*sqrtQ22)/
    (lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12)), 
  ((-2*q12^6 + 2*q12^5*(6*q22 + 4*q32 + sqrtlam12) - 
     (q22 - q32)*(q22 - s)*(2*q22^4 - q22^3*(3*q32 + s - 2*sqrtlam12) - 
       2*q32^3*(s + sqrtlam12) + q22*q32*(2*q32^2 + 9*q32*(s + sqrtlam12) - 
         7*s*(s + sqrtlam12)) + q22^2*(5*q32^2 + s*(s + sqrtlam12) - 
         3*q32*(2*s + sqrtlam12))) - q12^4*(30*q22^2 + 8*q32^2 + 
       8*q32*(s + sqrtlam12) - 2*s*(3*s + sqrtlam12) + 
       q22*(19*q32 + 5*(s + 2*sqrtlam12))) + 
     q12^2*(-30*q22^4 + 2*q22^3*(7*q32 + s - 10*sqrtlam12) + 
       q22^2*(-8*q32*s + 12*s^2 - 5*q32*sqrtlam12 + 5*s*sqrtlam12) + 
       2*q32*(q32^3 + 4*s^2*(s + sqrtlam12) + 8*q32^2*(2*s + sqrtlam12) - 
         2*q32*s*(8*s + 5*sqrtlam12)) - q22*(q32 - s)*
        (19*q32^2 + 7*s*(s + sqrtlam12) + q32*(-16*s + 6*sqrtlam12))) + 
     q12^3*(40*q22^3 + 4*q22^2*(2*q32 + 2*s + 5*sqrtlam12) - 
       4*(4*q32^3 + 2*q32*s^2 + s^2*(s + sqrtlam12) - 
         q32^2*(7*s + 2*sqrtlam12)) + q22*(-6*q32^2 + s*(-14*s + sqrtlam12) + 
         q32*(28*s + 11*sqrtlam12))) + 
     q12*(12*q22^5 - 2*q22^4*(8*q32 + 4*s - 5*sqrtlam12) - 
       2*q32^2*(8*q32*s*(s + sqrtlam12) - 6*s^2*(s + sqrtlam12) + 
         q32^2*(2*s + sqrtlam12)) - 2*q22^2*(2*s^2*(s + sqrtlam12) + 
         q32^2*(14*s + sqrtlam12) - q32*s*(16*s + 5*sqrtlam12)) + 
       q22^3*(22*q32^2 - 3*q32*(4*s + sqrtlam12) - s*(2*s + 9*sqrtlam12)) + 
       q22*q32*(4*q32^3 + 14*s^2*(s + sqrtlam12) + 
         q32^2*(30*s + 19*sqrtlam12) - q32*s*(36*s + 29*sqrtlam12))))*
    sqrtQ22)/(2*Sqrt[2]*lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (-2*q12^5*s + 2*q12^4*(2*q32^2 + s^2 + q22*(q32 + 4*s) - s*sqrtlam12) + 
    q12^3*(-4*q22^2*(2*q32 + 3*s) + 4*q32*(-3*q32*s + 2*s^2 + 
        q32*sqrtlam12) + q22*(-6*q32^2 - 3*q32*s + s^2 + 2*q32*sqrtlam12 + 
        6*s*sqrtlam12)) + (q22 - q32)*(q22 - s)*
     (2*q22^3*q32 + 2*q32^3*(-s + sqrtlam12) - q22^2*(q32 + s)*
       (4*q32 - s + sqrtlam12) + 3*q22*q32*(2*q32^2 + q32*(s - sqrtlam12) + 
        s*(-s + sqrtlam12))) + q12^2*(4*q22^3*(3*q32 + 2*s) + 
      q22^2*(2*q32^2 - 11*q32*s - 3*s^2 - 7*q32*sqrtlam12 - 5*s*sqrtlam12) - 
      4*q32*(q32^3 + 2*q32^2*s + 2*s^2*(s - sqrtlam12) + 
        2*q32*s*(-2*s + sqrtlam12)) - q22*(2*q32^3 + 3*s^2*(s - sqrtlam12) + 
        q32*s*(-7*s + sqrtlam12) + 6*q32^2*(s + sqrtlam12))) - 
    q12*(2*q22^4*(4*q32 + s) + q22^3*(-6*q32^2 - 19*q32*s + s^2 - 
        6*q32*sqrtlam12 - 2*s*sqrtlam12) + 2*q22^2*(q32^2*(3*s - sqrtlam12) + 
        2*s^2*(-s + sqrtlam12) + q32*s*(5*s + sqrtlam12)) + 
      2*q32^2*(-4*q32*s*(s - sqrtlam12) + 4*s^2*(s - sqrtlam12) + 
        q32^2*(-3*s + 2*sqrtlam12)) + q22*q32*(10*q32^3 + 
        3*q32^2*(s - 2*sqrtlam12) + 6*s^2*(s - sqrtlam12) + 
        q32*s*(-11*s + 12*sqrtlam12))))/(2*lam123*q22*(q12 + q32)*(q32 - s)*
    sqrtlam12^2), (2*q12^5*s - 2*q12^4*(2*q32^2 + q22*(q32 + 4*s) + 
      s*(s + sqrtlam12)) - (q22 - q32)*(q22 - s)*
     (2*q22^3*q32 - q22^2*(q32 + s)*(4*q32 - s - sqrtlam12) - 
      2*q32^3*(s + sqrtlam12) + 3*q22*q32*(2*q32^2 + q32*(s + sqrtlam12) - 
        s*(s + sqrtlam12))) + q12^3*(4*q22^2*(2*q32 + 3*s) + 
      q22*(6*q32^2 + 3*q32*s - s^2 + 2*q32*sqrtlam12 + 6*s*sqrtlam12) + 
      4*q32*(-2*s^2 + q32*(3*s + sqrtlam12))) + 
    q12^2*(-4*q22^3*(3*q32 + 2*s) + q22^2*(-2*q32^2 + 11*q32*s + 3*s^2 - 
        7*q32*sqrtlam12 - 5*s*sqrtlam12) + 
      4*q32*(q32^3 + 2*q32^2*s + 2*s^2*(s + sqrtlam12) - 
        2*q32*s*(2*s + sqrtlam12)) + q22*(2*q32^3 + 6*q32^2*(s - sqrtlam12) + 
        3*s^2*(s + sqrtlam12) - q32*s*(7*s + sqrtlam12))) + 
    q12*(2*q22^4*(4*q32 + s) + q22^3*(-6*q32^2 - 19*q32*s + s^2 + 
        6*q32*sqrtlam12 + 2*s*sqrtlam12) + 2*q22^2*(q32*s*(5*s - sqrtlam12) - 
        2*s^2*(s + sqrtlam12) + q32^2*(3*s + sqrtlam12)) - 
      2*q32^2*(4*q32*s*(s + sqrtlam12) - 4*s^2*(s + sqrtlam12) + 
        q32^2*(3*s + 2*sqrtlam12)) + q22*q32*(10*q32^3 + 
        6*s^2*(s + sqrtlam12) + 3*q32^2*(s + 2*sqrtlam12) - 
        q32*s*(11*s + 12*sqrtlam12))))/(2*lam123*q22*(q12 + q32)*(q32 - s)*
    sqrtlam12^2), ((-2*q12^6 + 2*q12^5*(6*q22 + 4*q32 - sqrtlam12) - 
     q12^4*(30*q22^2 + 8*q32^2 + q22*(19*q32 + 5*(s - 2*sqrtlam12)) + 
       8*q32*(s - sqrtlam12) + 2*s*(-3*s + sqrtlam12)) - 
     (q22 - q32)*(q22 - s)*(2*q22^4 + 2*q32^3*(-s + sqrtlam12) - 
       q22^3*(3*q32 + s + 2*sqrtlam12) + q22^2*(5*q32^2 - 6*q32*s + s^2 + 
         3*q32*sqrtlam12 - s*sqrtlam12) + 
       q22*q32*(2*q32^2 + 9*q32*(s - sqrtlam12) + 7*s*(-s + sqrtlam12))) + 
     q12^2*(-30*q22^4 + 2*q32*(q32^3 - 2*q32*s*(8*s - 5*sqrtlam12) + 
         4*s^2*(s - sqrtlam12) + 8*q32^2*(2*s - sqrtlam12)) + 
       2*q22^3*(7*q32 + s + 10*sqrtlam12) + q22^2*(-8*q32*s + 12*s^2 + 
         5*q32*sqrtlam12 - 5*s*sqrtlam12) - q22*(q32 - s)*
        (19*q32^2 + 7*s*(s - sqrtlam12) - 2*q32*(8*s + 3*sqrtlam12))) + 
     q12^3*(40*q22^3 + 4*q22^2*(2*q32 + 2*s - 5*sqrtlam12) - 
       4*(4*q32^3 + 2*q32*s^2 + s^2*(s - sqrtlam12) + 
         q32^2*(-7*s + 2*sqrtlam12)) - q22*(6*q32^2 + s*(14*s + sqrtlam12) + 
         q32*(-28*s + 11*sqrtlam12))) + 
     q12*(12*q22^5 - 2*q22^4*(8*q32 + 4*s + 5*sqrtlam12) - 
       2*q32^2*(8*q32*s*(s - sqrtlam12) + q32^2*(2*s - sqrtlam12) + 
         6*s^2*(-s + sqrtlam12)) + q22^2*(2*q32*s*(16*s - 5*sqrtlam12) + 
         4*s^2*(-s + sqrtlam12) + q32^2*(-28*s + 2*sqrtlam12)) + 
       q22^3*(22*q32^2 + 3*q32*(-4*s + sqrtlam12) + s*(-2*s + 9*sqrtlam12)) + 
       q22*q32*(4*q32^3 + q32^2*(30*s - 19*sqrtlam12) + 
         14*s^2*(s - sqrtlam12) + q32*s*(-36*s + 29*sqrtlam12))))*sqrtQ22)/
   (2*Sqrt[2]*lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*(q12 - q22 + q32)*(q12^2*(q32 - 2*s) - (q22 - q32)*q32*(q22 - s) + 
     q12*q32*(2*q22 + 3*q32 - s))*sqrtQ22)/(lam123*q22*(q12 + q32)*(q32 - s)*
    sqrtlam12), 0, 
  -((q12 + q22 - s)*(6*q12^4 - q12^3*(19*q22 + 10*q32 + 6*s) + 
      (q22 - q32)*(3*q22^3 + 2*q32^2*s - q22^2*(7*q32 + s) - 
        q22*q32*(2*q32 + 7*s)) + q12^2*(23*q22^2 + 2*q32*(-7*q32 + 5*s) + 
        q22*(-4*q32 + 9*s)) + q12*(-13*q22^3 + q22^2*(24*q32 - 2*s) + 
        2*q32^2*(q32 + 7*s) + q22*q32*(-7*q32 + 26*s))))/
   (2*lam123*q22*(q12 + q32)*sqrtlam12^2), 
  -(((q12 + q22 - s)*(2*q32*(q12 - q22 + q32)*(-2*q12^2 - q22*(q22 - 3*q32) + 
        q12*(q22 + 2*q32)) + (-2*q12^3 + q12^2*(7*q22 + 10*q32) + 
        (q22 - q32)*(q22^2 - 5*q22*q32 + 2*q32^2) + 
        2*q12*(-3*q22^2 + 7*q22*q32 + 5*q32^2))*s)*sqrtQ22)/
    (Sqrt[2]*lam123*q22*(q12 + q32)*sqrtlam12^2))}, 
 {0, (2*(q12 - q22 - q32)*(q12 - q22 - s + sqrtlam12))/(lam123*sqrtlam12^2), 
  (2*Sqrt[2]*q32*(-q12 + q22 + q32 + 2*sqrtlam12)*sqrtQ22)/
   (lam123*sqrtlam12^2), (-2*Sqrt[2]*q32*(-q12 + q22 + q32 - 2*sqrtlam12)*
    sqrtQ22)/(lam123*sqrtlam12^2), 
  (2*(q12 - q22 - q32)*(q12 - q22 - s - sqrtlam12))/(lam123*sqrtlam12^2), 0, 
  (2*Sqrt[2]*(-q12 + q22 + q32)*sqrtQ22)/(lam123*sqrtlam12), 
  (2*Sqrt[2]*(q12 - q22 - q32)*(q12 - q22 - s + sqrtlam12)*sqrtQ22)/
   (lam123*sqrtlam12^2), 
  -(((q12 - q22 - q32)*(q12^2 + q22^2 + s*(s + sqrtlam12) - 
      q12*(2*q22 + 2*s + sqrtlam12) - q22*(4*q32 + 2*s + sqrtlam12)))/
    (lam123*sqrtlam12^2)), 
  ((q12 - q22 - q32)*(q12^2 + q22^2 + s*(s - sqrtlam12) + 
     q12*(-2*q22 - 2*s + sqrtlam12) + q22*(-4*q32 - 2*s + sqrtlam12)))/
   (lam123*sqrtlam12^2), (2*Sqrt[2]*(q12 - q22 - q32)*
    (q12 - q22 - s - sqrtlam12)*sqrtQ22)/(lam123*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 - q22 - q32)*sqrtQ22)/(lam123*sqrtlam12), 
  (4*(q12 - q22 - q32))/(lam123*sqrtlam12), 
  (-2*(q12 - q22 - q32)*(q12 - q22 - s + sqrtlam12))/(lam123*sqrtlam12^2), 
  (Sqrt[2]*((-q12 + q22 + q32)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
       2*q22*(q32 + s)) + (q12^2 - q22*(q22 - 3*q32) + (q22 + q32)*s - 
       q12*(q32 + s))*sqrtlam12)*sqrtQ22)/(lam123*q22*sqrtlam12^2), 
  (Sqrt[2]*(-((-q12 + q22 + q32)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
        2*q22*(q32 + s))) + (q12^2 - q22*(q22 - 3*q32) + (q22 + q32)*s - 
       q12*(q32 + s))*sqrtlam12)*sqrtQ22)/(lam123*q22*sqrtlam12^2), 
  (-2*(q12 - q22 - q32)*(q12 - q22 - s - sqrtlam12))/(lam123*sqrtlam12^2), 
  (4*(-q12 + q22 + q32))/(lam123*sqrtlam12), 
  -((Sqrt[2]*(-q12 + q22 + q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12)), 
  (Sqrt[2]*(-q12 + q22 + q32)*(q12^2 - q22^2 - 2*q12*s + s^2 - 
     sqrtlam12^3/(q32 - s))*sqrtQ22)/(lam123*q22*sqrtlam12^2), 
  (2*(-((q12 - q22 - q32)*q32*(q12 + q22 - s)) + 
      (q12^2 + 2*q32*(-q22 + q32) - q12*(q22 + 3*q32))*sqrtlam12))/
    (lam123*sqrtlam12^2) - (4*q32)/(q32*sqrtlam12 - s*sqrtlam12), 
  (2*((q12 - q22 - q32)*q32*(q12 + q22 - s) + 
      (q12^2 + 2*q32*(-q22 + q32) - q12*(q22 + 3*q32))*sqrtlam12))/
    (lam123*sqrtlam12^2) - (4*q32)/(q32*sqrtlam12 - s*sqrtlam12), 
  (Sqrt[2]*(-q12 + q22 + q32)*(q12^2 - q22^2 - 2*q12*s + s^2 + 
     sqrtlam12^3/(q32 - s))*sqrtQ22)/(lam123*q22*sqrtlam12^2), 
  (Sqrt[2]*(-q12 + q22 + q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 0, 
  (2*(q12 - q22 - q32)*(q12 - q22 - s)*(q12 + q22 - s))/(lam123*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12 - q22 - q32)*q32*(q12 + q22 - s)*sqrtQ22)/
   (lam123*sqrtlam12^2)}, {(4*s)/((q32 - s)*sqrtlam12^2), 
  ((-((q12 - q22)*(q12 - q22 - q32)*(3*q12 - q22 - q32)*q32) + 
      (3*(q12 - q22)^2*(q12 + q22) - (q12 + 3*q22)^2*q32 + 
        (-3*q12 + 5*q22)*q32^2 + q32^3)*s - (q12 - q22 - q32)*
       (3*q12 - q22 - q32)*s^2)/(q32 - s) - (q12 - q22 - q32)*
     (q12 - 3*q22 + q32)*sqrtlam12)/(lam123*q22*sqrtlam12^2), 
  (Sqrt[2]*((-2*(q12 - q22)*q32^2*(-q12 + q22 + q32) + 
       (-2*(q12 - q22)^3 + (q12 - q22)*(q12 + 9*q22)*q32 + 
         2*(q12 + 2*q22)*q32^2 - q32^3)*s - (q12 - q22 - q32)*
        (q12 + q22 - q32)*s^2)/(q32 - s) - 
     (q12^2 - q22^2 + 2*q12*q32 - 4*q22*q32 + q32^2)*sqrtlam12)*sqrtQ22)/
   (lam123*q22*sqrtlam12^2), 
  (Sqrt[2]*((2*(q12 - q22)*q32^2*(-q12 + q22 + q32) + 
       (2*(q12 - q22)^3 - (q12 - q22)*(q12 + 9*q22)*q32 - 
         2*(q12 + 2*q22)*q32^2 + q32^3)*s + (q12 - q22 - q32)*
        (q12 + q22 - q32)*s^2)/(q32 - s) - 
     (q12^2 - q22^2 + 2*q12*q32 - 4*q22*q32 + q32^2)*sqrtlam12)*sqrtQ22)/
   (lam123*q22*sqrtlam12^2), 
  ((-((q12 - q22)*(q12 - q22 - q32)*(3*q12 - q22 - q32)*q32) + 
      (3*(q12 - q22)^2*(q12 + q22) - (q12 + 3*q22)^2*q32 + 
        (-3*q12 + 5*q22)*q32^2 + q32^3)*s - (q12 - q22 - q32)*
       (3*q12 - q22 - q32)*s^2)/(q32 - s) + (q12 - q22 - q32)*
     (q12 - 3*q22 + q32)*sqrtlam12)/(lam123*q22*sqrtlam12^2), 
  (4*s)/((q32 - s)*sqrtlam12^2), 
  ((Sqrt[2]*(-q12 + q22 + s)^2)/(q22*(q32 - s)*sqrtlam12^2) + 
    (Sqrt[2]*((q12 - q22)*((q12 - q22)^2 - 4*q22*q32 - q32^2) - 
       ((q12 - q22)^2 + 4*q22*q32 - q32^2)*s))/(lam123*q22*(q32 - s)*
      sqrtlam12))*sqrtQ22, ((Sqrt[2]*s^2)/(q22^2*(q32 - s)*sqrtlam12) + 
    (Sqrt[2]*((-q12 + q22 + s)*(-q12^4 + q22*q32*(q22 + q32)^2 + 
         2*q22*(q22^2 - 4*q22*q32 + q32^2)*s - (q22 - q32)^2*s^2 - 
         q12^2*(3*q22^2 - 3*q22*q32 + q32^2 + 4*(q22 + q32)*s + s^2) + 
         q12*(q22*(q22^2 - 6*q22*q32 - 3*q32^2) + 2*q32*(-3*q22 + q32)*s + 
           2*(q22 + q32)*s^2) + q12^3*(3*q22 + 2*(q32 + s))) + 
       q12*(q12 - q22)^3*sqrtlam12 - 2*(q12^3 + q12^2*q22 - 3*q12*q22^2 + 
         q22^3)*q32*sqrtlam12 + (q12 - q22)*(q12 + 2*q22)*q32^2*sqrtlam12 + 
       (-((q12 - q22)^2*(2*q12 - q22)) + 4*(q12^2 + q12*q22 + q22^2)*q32 - 
         (2*q12 + q22)*q32^2)*s*sqrtlam12))/(lam123*q22^2*(q32 - s)*
      sqrtlam12^2))*sqrtQ22, 
  -((2*q12^2 - 4*q12*q22 + 2*q22^2 + 3*q12*q32 - q22*q32 + q12*s + 5*q22*s - 
      6*q32*s)/(2*q22*q32*sqrtlam12 - 2*q22*s*sqrtlam12)) + 
   (((q12 - q22)*(2*(q12 - q22)^4 + (q12 - 11*q22)*(q12 - q22)^2*q32 - 
         2*(q12 - q22)*(3*q12 + 8*q22)*q32^2 + (3*q12 + 5*q22)*q32^3) + 
       (-((3*q12 - 5*q22)*(q12 - q22)^3) - 2*(3*q12 - 4*q22)*(q12 - q22)^2*
          q32 + (3*q12 + q22)*(5*q12 + 3*q22)*q32^2 - 2*(3*q12 + q22)*q32^3)*
        s + (-4*(q12 - q22)^2*q22 + (9*q12^2 + 23*q22^2)*q32 - 
         2*(6*q12 + 5*q22)*q32^2 + 3*q32^3)*s^2 + 
       (q12^2 - q22^2 - 4*q12*q32 + 3*q32*(-2*q22 + q32))*s^3)/(q32 - s) - 
     2*(q12 + q22)*(q12^2 + 2*q22^2 - q12*(3*q22 + q32))*sqrtlam12 + 
     (-q12^2 + q22^2 + 4*q12*q32 + 6*q22*q32 - 3*q32^2)*s*sqrtlam12)/
    (2*lam123*q22*sqrtlam12^2), 
  -((2*q12^2 - 4*q12*q22 + 2*q22^2 + 3*q12*q32 - q22*q32 + q12*s + 5*q22*s - 
      6*q32*s)/(2*q22*q32*sqrtlam12 - 2*q22*s*sqrtlam12)) + 
   (((q12 - q22)*(-2*(q12 - q22)^4 - (q12 - 11*q22)*(q12 - q22)^2*q32 + 
         2*(q12 - q22)*(3*q12 + 8*q22)*q32^2 - (3*q12 + 5*q22)*q32^3) + 
       ((3*q12 - 5*q22)*(q12 - q22)^3 + 2*(3*q12 - 4*q22)*(q12 - q22)^2*q32 - 
         (3*q12 + q22)*(5*q12 + 3*q22)*q32^2 + 2*(3*q12 + q22)*q32^3)*s + 
       (4*(q12 - q22)^2*q22 - (9*q12^2 + 23*q22^2)*q32 + 
         2*(6*q12 + 5*q22)*q32^2 - 3*q32^3)*s^2 + 
       (-q12^2 + q22^2 + 4*q12*q32 + 6*q22*q32 - 3*q32^2)*s^3)/(q32 - s) - 
     2*(q12 + q22)*(q12^2 + 2*q22^2 - q12*(3*q22 + q32))*sqrtlam12 + 
     (-q12^2 + q22^2 + 4*q12*q32 + 6*q22*q32 - 3*q32^2)*s*sqrtlam12)/
    (2*lam123*q22*sqrtlam12^2), 
  (-((Sqrt[2]*s^2)/(q22^2*(q32 - s)*sqrtlam12)) + 
    (Sqrt[2]*((-q12 + q22 + s)*(-q12^4 + q22*q32*(q22 + q32)^2 + 
         2*q22*(q22^2 - 4*q22*q32 + q32^2)*s - (q22 - q32)^2*s^2 - 
         q12^2*(3*q22^2 - 3*q22*q32 + q32^2 + 4*(q22 + q32)*s + s^2) + 
         q12*(q22*(q22^2 - 6*q22*q32 - 3*q32^2) + 2*q32*(-3*q22 + q32)*s + 
           2*(q22 + q32)*s^2) + q12^3*(3*q22 + 2*(q32 + s))) - 
       q12*(q12 - q22)^3*sqrtlam12 + 2*(q12^3 + q12^2*q22 - 3*q12*q22^2 + 
         q22^3)*q32*sqrtlam12 - (q12 - q22)*(q12 + 2*q22)*q32^2*sqrtlam12 + 
       ((q12 - q22)^2*(2*q12 - q22) - 4*(q12^2 + q12*q22 + q22^2)*q32 + 
         (2*q12 + q22)*q32^2)*s*sqrtlam12))/(lam123*q22^2*(q32 - s)*
      sqrtlam12^2))*sqrtQ22, 
  ((Sqrt[2]*(-q12 + q22 + s)^2)/(q22*(q32 - s)*sqrtlam12^2) + 
    (Sqrt[2]*(-((q12 - q22)*((q12 - q22)^2 - 4*q22*q32 - q32^2)) + 
       ((q12 - q22)^2 + 4*q22*q32 - q32^2)*s))/(lam123*q22*(q32 - s)*
      sqrtlam12))*sqrtQ22, (2*(-(q12 - q22)^2 - 4*q22*q32 + q32^2))/
    (lam123*q22*sqrtlam12) - (2*(q12^2 + q22^2 + s^2 - q22*sqrtlam12 + 
      q32*sqrtlam12 + q12*(-2*q22 - 2*s + sqrtlam12)))/
    (q22*(q32 - s)*sqrtlam12^2), 
  (2*s^3 + (-2*q12^2 + 2*q12*q22 + q22*q32)*sqrtlam12 + 
     (4*q12 + q22)*s*sqrtlam12 - 2*s^2*sqrtlam12)/
    (q22^2*(q32 - s)*sqrtlam12^2) + (-2*q12^5 + q12^4*(8*q22 + 4*q32 + 6*s) - 
     q12^3*(12*q22^2 + q22*(q32 + 15*s) + 2*(q32^2 + 6*q32*s + 3*s^2)) + 
     q12^2*(8*q22^3 - 11*q22^2*(q32 - s) + 6*q32*s*(q32 + 2*s) - 
       q22*(q32 - s)*(11*s - 2*sqrtlam12)) - 
     q22*(q22^3*(q32 + s) + q32^2*s*(q32 + 3*s) + 
       q22^2*(2*q32^2 - 5*q32*s + 3*s^2) + q22*q32*(q32^2 + 3*q32*s - 
         10*s^2 - 4*q32*sqrtlam12 + 4*s*sqrtlam12)) + 
     q12*(-2*q22^4 + q22^3*(9*q32 - s) - 6*q32^2*s^2 + 
       2*q22^2*(2*q32^2 + q32*(s - sqrtlam12) + s*(-s + sqrtlam12)) + 
       q22*q32*(q32^2 + q32*(3*s - 2*sqrtlam12) + 2*s*(8*s + sqrtlam12))))/
    (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (((q12 - q22)*(2*(q12 - q22)^4 + (q12 - 11*q22)*(q12 - q22)^2*q32 - 
       6*(q12 - q22)*(q12 + 2*q22)*q32^2 + (3*q12 + q22)*q32^3) - 
     ((q12 - q22)^3*(3*q12 - q22) + 2*(q12 - q22)*(3*q12^2 - 8*q12*q22 - 
         5*q22^2)*q32 - (15*q12^2 + 18*q12*q22 + 11*q22^2)*q32^2 + 
       2*(3*q12 + 2*q22)*q32^3)*s + (-2*q22*(3*q12^2 - 4*q12*q22 + q22^2) + 
       (9*q12^2 + 4*q12*q22 + 23*q22^2)*q32 - 12*(q12 + q22)*q32^2 + 3*q32^3)*
      s^2 + (q12^2 - q22^2 - 4*q12*q32 + 3*q32*(-2*q22 + q32))*s^3 + 
     (-2*q12^4 - q22*(q22 + q32)*(2*q22^2 - 5*q22*q32 + q32^2) - 
       3*(q22 - q32)^3*s - (q22^2 + 6*q22*q32 - 3*q32^2)*s^2 + 
       q12^3*(8*q22 - q32 + s) + q12^2*(-12*q22^2 + 5*q22*(q32 - s) + 
         (2*q32 + s)*(3*q32 + s)) + q12*(8*q22^3 + 7*q22^2*(-q32 + s) + 
         2*q22*q32*(3*q32 + s) - q32*(3*q32^2 + 9*q32*s + 4*s^2)))*sqrtlam12)*
    sqrtQ22)/(Sqrt[2]*lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (((q12 - q22)*(-2*(q12 - q22)^4 - (q12 - 11*q22)*(q12 - q22)^2*q32 + 
       6*(q12 - q22)*(q12 + 2*q22)*q32^2 - (3*q12 + q22)*q32^3) + 
     ((q12 - q22)^3*(3*q12 - q22) + 2*(q12 - q22)*(3*q12^2 - 8*q12*q22 - 
         5*q22^2)*q32 - (15*q12^2 + 18*q12*q22 + 11*q22^2)*q32^2 + 
       2*(3*q12 + 2*q22)*q32^3)*s + (2*q22*(3*q12^2 - 4*q12*q22 + q22^2) - 
       (9*q12^2 + 4*q12*q22 + 23*q22^2)*q32 + 12*(q12 + q22)*q32^2 - 3*q32^3)*
      s^2 + (-q12^2 + q22^2 + 4*q12*q32 + 6*q22*q32 - 3*q32^2)*s^3 + 
     (-2*q12^4 - q22*(q22 + q32)*(2*q22^2 - 5*q22*q32 + q32^2) - 
       3*(q22 - q32)^3*s - (q22^2 + 6*q22*q32 - 3*q32^2)*s^2 + 
       q12^3*(8*q22 - q32 + s) + q12^2*(-12*q22^2 + 5*q22*(q32 - s) + 
         (2*q32 + s)*(3*q32 + s)) + q12*(8*q22^3 + 7*q22^2*(-q32 + s) + 
         2*q22*q32*(3*q32 + s) - q32*(3*q32^2 + 9*q32*s + 4*s^2)))*sqrtlam12)*
    sqrtQ22)/(Sqrt[2]*lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*s^3 + (2*q12^2 - 2*q12*q22 - q22*q32)*sqrtlam12 - 
     (4*q12 + q22)*s*sqrtlam12 + 2*s^2*sqrtlam12)/
    (q22^2*(q32 - s)*sqrtlam12^2) + (-2*q12^5 + q12^4*(8*q22 + 4*q32 + 6*s) - 
     q12^3*(12*q22^2 + q22*(q32 + 15*s) + 2*(q32^2 + 6*q32*s + 3*s^2)) + 
     q12^2*(8*q22^3 - 11*q22^2*(q32 - s) + 6*q32*s*(q32 + 2*s) - 
       q22*(q32 - s)*(11*s + 2*sqrtlam12)) - 
     q22*(q22^3*(q32 + s) + q32^2*s*(q32 + 3*s) + 
       q22^2*(2*q32^2 - 5*q32*s + 3*s^2) + q22*q32*(q32^2 + 3*q32*s - 
         10*s^2 + 4*q32*sqrtlam12 - 4*s*sqrtlam12)) + 
     q12*(-2*q22^4 + q22^3*(9*q32 - s) - 6*q32^2*s^2 + 
       q22*q32*(q32^2 + 3*q32*s + 16*s^2 + 2*q32*sqrtlam12 - 2*s*sqrtlam12) + 
       2*q22^2*(2*q32^2 + q32*(s + sqrtlam12) - s*(s + sqrtlam12))))/
    (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*((q12 - q22)^2 + 4*q22*q32 - q32^2))/(lam123*q22*sqrtlam12) - 
   (2*(q12^2 + q22^2 + s^2 + q22*sqrtlam12 - q32*sqrtlam12 - 
      q12*(2*q22 + 2*s + sqrtlam12)))/(q22*(q32 - s)*sqrtlam12^2), 
  ((Sqrt[2]*(-(q12 - q22)^2 + s^2))/(q22*(q32 - s)*sqrtlam12^2) + 
    (Sqrt[2]*((q12 - q22)*((q12 - q22)^2 - 4*q12*q32 - q32^2) + 
       ((q12 - q22)^2 + 4*q12*q32 - q32^2)*s))/(lam123*q22*(q32 - s)*
      sqrtlam12))*sqrtQ22, 
  ((-((-q12 + q22 + s)*(q12^3*(-2*q22 + 3*q32 - 3*s) + 
        (q22 - s)*(2*q22^3 - 3*q22^2*q32 + 4*q22*q32^2 + q32^3 - 
          (q22 + q32)^2*s) + q12^2*(6*q22^2 + 3*q22*q32 - 4*q32^2 - q22*s + 
          q32*s + 3*s^2) + q12*(-6*q22^3 - 3*q22^2*q32 - 4*q22*q32^2 + 
          q32^3 + (q22 + q32)*(7*q22 + 3*q32)*s - 4*(q22 + q32)*s^2))) + 
     (q12^3*(2*q22 - 3*q32 + 3*s) - q12^2*(6*q22^2 + 7*q22*q32 - 4*q32^2 - 
         q22*s + q32*s + 3*s^2) - (q22 + q32)*(q22 - s)*
        (2*q22^2 + q32*(q32 - s) - q22*(q32 + s)) + 
       q12*(6*q22^3 + q22^2*(11*q32 - 7*s) + 2*q22*s*(q32 + 2*s) - 
         q32*(q32 - s)*(q32 + 4*s)))*sqrtlam12)*sqrtQ22)/
   (Sqrt[2]*lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  ((q12 - q22)*(-(q12 - q22)^4 + (q12 - q22)^2*(q12 + 3*q22)*q32 + 
      (q12 - q22)*(3*q12 + 5*q22)*q32^2 - (3*q12 + q22)*q32^3) + 
    q32*(-q12 + q22 + q32)*(q12^2 - q22*(3*q22 + q32) + q12*(-2*q22 + 3*q32))*
     s - 2*(2*q12*(q12 - q22)*q22 - (q12^2 - 2*q12*q22 + 3*q22^2)*q32 + 
      (q12 + q22)*q32^2)*s^2 + (q12 - q22 - q32)*(q12 + q22 - q32)*s^3 - 
    (q12^4 + (q22 - q32)*(q22 + q32)*(q22 - s)*(q22 + s) + 
      q12^3*(-4*q22 - q32 + s) + q12^2*(6*q22^2 - 3*q32^2 + 4*q22*(q32 - s) + 
        s^2) - q12*(4*q22^3 + 3*q22^2*(q32 - s) + 6*q22*q32*(q32 + s) + 
        q32*(-3*q32^2 + q32*s + 2*s^2)))*sqrtlam12)/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  ((q12 - q22)*((q12 - q22)^4 - (q12 - q22)^2*(q12 + 3*q22)*q32 - 
      (q12 - q22)*(3*q12 + 5*q22)*q32^2 + (3*q12 + q22)*q32^3) + 
    (q12 - q22 - q32)*q32*(q12^2 - q22*(3*q22 + q32) + q12*(-2*q22 + 3*q32))*
     s + 2*(2*q12*(q12 - q22)*q22 - (q12^2 - 2*q12*q22 + 3*q22^2)*q32 + 
      (q12 + q22)*q32^2)*s^2 - (q12 - q22 - q32)*(q12 + q22 - q32)*s^3 - 
    (q12^4 + (q22 - q32)*(q22 + q32)*(q22 - s)*(q22 + s) + 
      q12^3*(-4*q22 - q32 + s) + q12^2*(6*q22^2 - 3*q32^2 + 4*q22*(q32 - s) + 
        s^2) - q12*(4*q22^3 + 3*q22^2*(q32 - s) + 6*q22*q32*(q32 + s) + 
        q32*(-3*q32^2 + q32*s + 2*s^2)))*sqrtlam12)/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  ((-((-q12 + q22 + s)*(q12^3*(-2*q22 + 3*q32 - 3*s) + 
        (q22 - s)*(2*q22^3 - 3*q22^2*q32 + 4*q22*q32^2 + q32^3 - 
          (q22 + q32)^2*s) + q12^2*(6*q22^2 + 3*q22*q32 - 4*q32^2 - q22*s + 
          q32*s + 3*s^2) + q12*(-6*q22^3 - 3*q22^2*q32 - 4*q22*q32^2 + 
          q32^3 + (q22 + q32)*(7*q22 + 3*q32)*s - 4*(q22 + q32)*s^2))) + 
     (q12^3*(-2*q22 + 3*q32 - 3*s) + q12^2*(6*q22^2 + 7*q22*q32 - 4*q32^2 - 
         q22*s + q32*s + 3*s^2) + (q22 + q32)*(q22 - s)*
        (2*q22^2 + q32*(q32 - s) - q22*(q32 + s)) + 
       q12*(-6*q22^3 - 2*q22*s*(q32 + 2*s) + q32*(q32 - s)*(q32 + 4*s) + 
         q22^2*(-11*q32 + 7*s)))*sqrtlam12)*sqrtQ22)/
   (Sqrt[2]*lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  ((Sqrt[2]*(-(q12 - q22)^2 + s^2))/(q22*(q32 - s)*sqrtlam12^2) - 
    (Sqrt[2]*((q12 - q22)*((q12 - q22)^2 - 4*q12*q32 - q32^2) + 
       ((q12 - q22)^2 + 4*q12*q32 - q32^2)*s))/(lam123*q22*(q32 - s)*
      sqrtlam12))*sqrtQ22, (2*(q12 - q22)^2 - 2*s^2)/((q32 - s)*sqrtlam12^2), 
  ((-q12 + q22 + s)*(q12^3*(-2*q22 + 3*q32 - 3*s) + 
     (q22 - s)*(2*q22^3 - 3*q22^2*q32 + 4*q22*q32^2 + q32^3 - 
       (q22 + q32)^2*s) + q12^2*(6*q22^2 + 3*q22*q32 - 4*q32^2 - q22*s + 
       q32*s + 3*s^2) + q12*(-6*q22^3 - 3*q22^2*q32 - 4*q22*q32^2 + q32^3 + 
       (q22 + q32)*(7*q22 + 3*q32)*s - 4*(q22 + q32)*s^2)))/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*((q12 - q22)*(-(q12 - q22)^4 + (q12 - q22)^2*(q12 + 3*q22)*q32 + 
       (q12 - q22)*(3*q12 + 5*q22)*q32^2 - (3*q12 + q22)*q32^3) + 
     q32*(-q12 + q22 + q32)*(q12^2 - q22*(3*q22 + q32) + 
       q12*(-2*q22 + 3*q32))*s - 2*(2*q12*(q12 - q22)*q22 - 
       (q12^2 - 2*q12*q22 + 3*q22^2)*q32 + (q12 + q22)*q32^2)*s^2 + 
     (q12 - q22 - q32)*(q12 + q22 - q32)*s^3)*sqrtQ22)/
   (lam123*q22*(q32 - s)*sqrtlam12^2)}, 
 {0, (-((2*q12^3 + q22^3 - 2*q22^2*q32 - 9*q22*q32^2 + 2*q32^3 + 
       q12^2*(7*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
      (-q12 + q22 + s)) + (((q22 - 2*q32)*q32*(7*q22^2 + q32^2) + 
       (q22^3 - 2*q22^2*q32 + 7*q22*q32^2 + 2*q32^3)*s + 
       2*q12^3*(4*q22 - q32 + s) + q12^2*(-16*q22^2 + q22*(q32 - 9*s) + 
         6*q32*(-q32 + s)) + q12*(8*q22^3 + 6*q32^2*(-q32 + s) - 
         2*q22*q32*(3*q32 + s) - 2*q22^2*(15*q32 + s)))*sqrtlam12)/(q32 - s))/
   (2*lam123*q22*(q12 + q32)*sqrtlam12^2), 
  ((-2*(q12 + q32)*((q12 - q22)^3*(q12 + q22) - (q12 - q22)*(q12 + q22)*
        (3*q12 + q22)*q32 + (3*q12^2 + 8*q12*q22 + q22^2)*q32^2 - 
       (q12 + 5*q22)*q32^3) + (2*q12*(q12 - q22)^3 - 
       (q12 + q22)*(6*q12^2 - 13*q12*q22 + 3*q22^2)*q32 + 
       2*(-3*q12^2 + 4*q12*q22 + 2*q22^2)*q32^2 - (2*q12 + 5*q22)*q32^3 - 
       4*q32^4)*s + (q12 - q22 + q32)*(q12 + q22 + q32)*(2*q12 - q22 + 2*q32)*
      s^2 + (-2*q12^4 + q22*q32^2*(5*q32 - 11*s) + 2*q32^3*(2*q32 - s) + 
       2*q12^3*(q22 + 3*q32 - s) + 6*q22^2*q32*s - q22^3*(q32 + s) + 
       q12^2*(2*q22^2 + 9*q22*q32 + 6*q32^2 - 3*(q22 + 2*q32)*s) + 
       2*q12*(-q22^3 + q22*q32*(6*q32 - 7*s) + q32^2*(q32 - 3*s) + 
         q22^2*(q32 + 3*s)))*sqrtlam12)*sqrtQ22)/
   (Sqrt[2]*lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  ((2*q12^5 - 2*q22^4*q32 + 2*q32^3*(2*q32 - s)*(s + sqrtlam12) - 
     2*q12^4*(2*q22 + 2*q32 + s + sqrtlam12) + 
     q22*q32^2*(-10*q32^2 + s*(s - 11*sqrtlam12) + 5*q32*(s + sqrtlam12)) - 
     2*q12^3*(q22*(3*q32 - 3*s - sqrtlam12) - (3*q32 - s)*(s + sqrtlam12)) + 
     q22^3*(2*q32^2 + q32*(3*s - sqrtlam12) - s*(s + sqrtlam12)) + 
     2*q22^2*q32*(q32^2 - 2*q32*s + s*(s + 3*sqrtlam12)) + 
     q12^2*(4*q22^3 + 2*q22^2*(3*q32 - 3*s + sqrtlam12) + 
       q22*(14*q32^2 - 7*q32*s + s^2 + 9*q32*sqrtlam12 - 3*s*sqrtlam12) + 
       2*q32*(2*q32^2 + 3*q32*(s + sqrtlam12) - 3*s*(s + sqrtlam12))) - 
     2*q12*(q22^4 + q22^3*(-3*q32 - s + sqrtlam12) - 
       q22*q32*(3*q32^2 - 4*q32*s + s^2 + 6*q32*sqrtlam12 - 7*s*sqrtlam12) + 
       q32^2*(q32^2 - q32*(s + sqrtlam12) + 3*s*(s + sqrtlam12)) - 
       q22^2*(4*q32^2 + q32*(-5*s + sqrtlam12) + s*(s + 3*sqrtlam12))))*
    sqrtQ22)/(Sqrt[2]*lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (-((2*q12^3 + q22^3 - 2*q22^2*q32 - 9*q22*q32^2 + 2*q32^3 + 
        q12^2*(7*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
       (-q12 + q22 + s)) + (2*q12^3 + q22^3 - 2*q22^2*q32 + 7*q22*q32^2 + 
       2*q32^3 + q12^2*(-9*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
      sqrtlam12)/(2*lam123*q22*(q12 + q32)*sqrtlam12^2) - 
   4/(q32*sqrtlam12 - s*sqrtlam12), 0, (4*Sqrt[2]*(-q12 + q32)*sqrtQ22)/
   (lam123*sqrtlam12), 
  ((-(((2*q12^3 + q22^3 - 2*q22^2*q32 - 9*q22*q32^2 + 2*q32^3 + 
         q12^2*(7*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
        (-q12 + q22 + s))/(q22*(q12 + q32))) + 8*(q12 - q32)*sqrtlam12)*
    sqrtQ22)/(Sqrt[2]*lam123*sqrtlam12^2), 
  ((2*q12^5*(4*q22 + q32 - s) + 2*q32^3*(q32 - s)*s^2 - q22^5*(7*q32 + s) + 
      q22*q32^2*s*(12*q32^2 + 3*q32*s - 7*s^2) + 
      2*q22^4*(3*q32^2 + 6*q32*s - s^2) + q22^3*(q32 - s)*
       (15*q32^2 - 4*q32*s + s^2) + q12^4*(-16*q22^2 - 29*q22*q32 + 6*q32^2 + 
        5*(q22 - 2*q32)*s + 4*s^2) + 2*q22^2*q32*(-19*q32^3 + 2*q32^2*s + 
        8*q32*s^2 + s^3) - 2*q12^3*(-3*q32^3 + 3*q22^2*(q32 - s) + 
        9*q32^2*s - 7*q32*s^2 + s^3 + q22*(7*q32^2 - 26*q32*s + 11*s^2)) + 
      2*q12*(-4*q22^5 + q22^3*(17*q32 - 3*s)*(q32 - s) - 
        q32^2*(2*q32 - 3*s)*(q32 - s)*s + 2*q22^4*(5*q32 + 3*s) + 
        q22^2*(q32 - s)*(8*q32^2 - s^2) + q22*q32*(-6*q32^3 - 7*q32^2*s + 
          s^3)) + q12^2*(16*q22^4 + 20*q22^3*(q32 - s) + 
        2*q22^2*(32*q32^2 - 7*q32*s - 9*s^2) + 2*q32*(q32 - s)*
         (q32^2 - 6*q32*s + 3*s^2) + q22*(11*q32^3 + 21*q32^2*s - 
          25*q32*s^2 + 9*s^3)))/(q32 - s) - 
    (2*q12^3 + q22^3 - 2*q22^2*q32 + 7*q22*q32^2 + 2*q32^3 + 
      q12^2*(-9*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
     (q12 + q22 - s)*sqrtlam12)/(4*lam123*q22*(q12 + q32)*sqrtlam12^2), 
  ((-2*q12^5*(4*q22 + q32 - s) + 2*q32^3*s^2*(-q32 + s) + q22^5*(7*q32 + s) + 
      q12^4*(16*q22^2 + 29*q22*q32 - 6*q32^2 - 5*q22*s + 10*q32*s - 4*s^2) + 
      2*q22^4*(-3*q32^2 - 6*q32*s + s^2) - q22^3*(q32 - s)*
       (15*q32^2 - 4*q32*s + s^2) + q22*q32^2*s*(-12*q32^2 - 3*q32*s + 
        7*s^2) + 2*q22^2*q32*(19*q32^3 - 2*q32^2*s - 8*q32*s^2 - s^3) + 
      2*q12*(4*q22^5 - q22^3*(17*q32 - 3*s)*(q32 - s) + 
        q32^2*(2*q32 - 3*s)*(q32 - s)*s + q22*q32*(3*q32 - s)*(q32 + s)*
         (2*q32 + s) - 2*q22^4*(5*q32 + 3*s) - q22^2*(q32 - s)*
         (8*q32^2 - s^2)) + 2*q12^3*(-3*q32^3 + 3*q22^2*(q32 - s) + 
        9*q32^2*s - 7*q32*s^2 + s^3 + q22*(7*q32^2 - 26*q32*s + 11*s^2)) - 
      q12^2*(16*q22^4 + 20*q22^3*(q32 - s) + 2*q22^2*(32*q32^2 - 7*q32*s - 
          9*s^2) + 2*q32*(q32 - s)*(q32^2 - 6*q32*s + 3*s^2) + 
        q22*(11*q32^3 + 21*q32^2*s - 25*q32*s^2 + 9*s^3)))/(q32 - s) - 
    (2*q12^3 + q22^3 - 2*q22^2*q32 + 7*q22*q32^2 + 2*q32^3 + 
      q12^2*(-9*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
     (q12 + q22 - s)*sqrtlam12)/(4*lam123*q22*(q12 + q32)*sqrtlam12^2), 
  ((-(((2*q12^3 + q22^3 - 2*q22^2*q32 - 9*q22*q32^2 + 2*q32^3 + 
         q12^2*(7*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
        (-q12 + q22 + s))/(q22*(q12 + q32))) + 8*(-q12 + q32)*sqrtlam12)*
    sqrtQ22)/(Sqrt[2]*lam123*sqrtlam12^2), (4*Sqrt[2]*(q12 - q32)*sqrtQ22)/
   (lam123*sqrtlam12), (8*(q12 - q32))/(lam123*sqrtlam12), 
  ((2*q12^3 + q22^3 - 2*q22^2*q32 - 9*q22*q32^2 + 2*q32^3 + 
      q12^2*(7*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
     (-q12 + q22 + s - sqrtlam12))/(2*lam123*q22*(q12 + q32)*sqrtlam12^2) + 
   4/(q32*sqrtlam12 - s*sqrtlam12), 
  ((2*q12^5*(6*q22 + q32 - s) + q22^5*(5*q32 - s) + 
     2*q32^3*(q32 - s)*s*(s + sqrtlam12) - 
     q22^4*(14*q32^2 + 10*q32*s + 3*q32*sqrtlam12 + s*sqrtlam12) - 
     q12^4*(40*q22^2 - 2*(q32 - s)*(3*q32 - 2*s - sqrtlam12) + 
       q22*(29*q32 + 7*s + 4*sqrtlam12)) + 
     q22*q32^2*(-7*s^2*(s + sqrtlam12) + 5*q32*s*(3*s + sqrtlam12) + 
       q32^2*(4*s + 6*sqrtlam12)) + q22^3*(19*q32^3 - s^2*(s + sqrtlam12) + 
       q32^2*(21*s + 2*sqrtlam12) + q32*s*(9*s + 11*sqrtlam12)) + 
     q22^2*q32*(-18*q32^3 + 2*s^2*(s + sqrtlam12) + 
       q32^2*(-22*s + 3*sqrtlam12) - q32*s*(2*s + 17*sqrtlam12)) + 
     q12^3*(48*q22^3 + q22^2*(-10*q32 + 10*s + 4*sqrtlam12) + 
       q22*(-22*q32^2 + 56*q32*s - 10*s^2 + 19*q32*sqrtlam12 - 
         11*s*sqrtlam12) + 2*(q32 - s)*(3*q32^2 + s*(s + sqrtlam12) - 
         3*q32*(2*s + sqrtlam12))) + 
     q12*(4*q22^5 - 4*q22^4*(10*q32 + 2*s + sqrtlam12) + 
       q22^3*(42*q32^2 + 28*q32*s + 10*s^2 + 5*q32*sqrtlam12 + 
         11*s*sqrtlam12) - 2*q32^2*(q32 - s)*(-3*s*(s + sqrtlam12) + 
         q32*(2*s + sqrtlam12)) - q22*q32*(8*q32^3 + 
         q32*s*(-4*s + sqrtlam12) - 2*s^2*(s + sqrtlam12) + 
         q32^2*(34*s + 9*sqrtlam12)) + 2*q22^2*(-6*q32^3 + 
         s^2*(s + sqrtlam12) + 2*q32^2*(12*s + 7*sqrtlam12) - 
         q32*s*(19*s + 17*sqrtlam12))) + 
     q12^2*(-24*q22^4 + 4*q22^3*(18*q32 + 2*s + sqrtlam12) + 
       q22^2*(36*q32^2 + 80*q32*s - 36*s^2 + 29*q32*sqrtlam12 - 
         17*s*sqrtlam12) + 2*q32*(q32 - s)*(q32^2 + 3*s*(s + sqrtlam12) - 
         3*q32*(2*s + sqrtlam12)) + q22*(11*q32^3 + 9*s^2*(s + sqrtlam12) + 
         q32^2*(25*s + 8*sqrtlam12) - q32*s*(21*s + 17*sqrtlam12))))*sqrtQ22)/
   (2*Sqrt[2]*lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  ((-2*q12^5*(6*q22 + q32 - s) + q22^5*(-5*q32 + s) - 
     2*q32^3*(q32 - s)*s*(s - sqrtlam12) + 
     q22^4*(14*q32^2 + 10*q32*s - 3*q32*sqrtlam12 - s*sqrtlam12) + 
     q12^4*(40*q22^2 + q22*(29*q32 + 7*s - 4*sqrtlam12) - 
       2*(q32 - s)*(3*q32 - 2*s + sqrtlam12)) + 
     q22^2*q32*(18*q32^3 + q32*s*(2*s - 17*sqrtlam12) + 
       2*s^2*(-s + sqrtlam12) + q32^2*(22*s + 3*sqrtlam12)) + 
     q22*q32^2*(7*s^2*(s - sqrtlam12) + 5*q32*s*(-3*s + sqrtlam12) + 
       q32^2*(-4*s + 6*sqrtlam12)) + q22^3*(-19*q32^3 + s^2*(s - sqrtlam12) + 
       q32^2*(-21*s + 2*sqrtlam12) + q32*s*(-9*s + 11*sqrtlam12)) + 
     q12^3*(-48*q22^3 + 2*q22^2*(5*q32 - 5*s + 2*sqrtlam12) + 
       q22*(22*q32^2 - 56*q32*s + 10*s^2 + 19*q32*sqrtlam12 - 
         11*s*sqrtlam12) - 2*(q32 - s)*(3*q32^2 - 6*q32*s + s^2 + 
         3*q32*sqrtlam12 - s*sqrtlam12)) + 
     q12^2*(24*q22^4 + q22^3*(-72*q32 - 8*s + 4*sqrtlam12) + 
       q22^2*(-36*q32^2 - 80*q32*s + 36*s^2 + 29*q32*sqrtlam12 - 
         17*s*sqrtlam12) - 2*q32*(q32 - s)*(q32^2 + 3*s*(s - sqrtlam12) + 
         q32*(-6*s + 3*sqrtlam12)) + q22*(-11*q32^3 + 
         q32*s*(21*s - 17*sqrtlam12) + 9*s^2*(-s + sqrtlam12) + 
         q32^2*(-25*s + 8*sqrtlam12))) - 
     q12*(4*q22^5 + q22^4*(-40*q32 - 8*s + 4*sqrtlam12) + 
       q22^3*(42*q32^2 + 28*q32*s + 10*s^2 - 5*q32*sqrtlam12 - 
         11*s*sqrtlam12) - 2*q32^2*(q32 - s)*(q32*(2*s - sqrtlam12) + 
         3*s*(-s + sqrtlam12)) + q22*q32*(-8*q32^3 + 2*s^2*(s - sqrtlam12) + 
         q32*s*(4*s + sqrtlam12) + q32^2*(-34*s + 9*sqrtlam12)) - 
       2*q22^2*(6*q32^3 + q32*s*(19*s - 17*sqrtlam12) + 
         s^2*(-s + sqrtlam12) + q32^2*(-24*s + 14*sqrtlam12))))*sqrtQ22)/
   (2*Sqrt[2]*lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  ((2*q12^3 + q22^3 - 2*q22^2*q32 - 9*q22*q32^2 + 2*q32^3 + 
      q12^2*(7*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
     (-q12 + q22 + s + sqrtlam12))/(2*lam123*q22*(q12 + q32)*sqrtlam12^2) - 
   4/(q32*sqrtlam12 - s*sqrtlam12), (-8*(q12 - q32))/(lam123*sqrtlam12), 
  (2*Sqrt[2]*(q12 - q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 
  (((2*q12^3 + q22^3 - 2*q22^2*q32 - 9*q22*q32^2 + 2*q32^3 + 
       q12^2*(7*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
      (q12 + q22 - s)*(-q12 + q22 + s) + 
     ((q12^2*(16*q22^3 + q22^2*(37*q32 - 29*s) + q22*(4*q32 - 7*s)*
           (q32 - s) + 6*q32*(q32 - s)^2) + 2*q12^4*(q32 - s) + 
        q12^3*(-8*q22^2 + 9*q22*q32 + 6*q32^2 - 9*q22*s - 8*q32*s + 2*s^2) - 
        (q22 - s)*(9*q22*q32^2*(q32 - s) + 2*q32^3*(-q32 + s) - 
          2*q22^2*q32*(3*q32 + s) + q22^3*(7*q32 + s)) + 
        q12*(-8*q22^4 + 2*q32^2*(q32 - 3*s)*(q32 - s) - q22*q32*(3*q32 - 2*s)*
           (q32 - s) + q22^3*(23*q32 + 9*s) + q22^2*(36*q32^2 - 26*q32*s - 
            2*s^2)))*sqrtlam12)/(q32 - s))*sqrtQ22)/
   (2*Sqrt[2]*lam123*q22^2*(q12 + q32)*sqrtlam12^2), 
  (-((q12 + q22 - s)*(2*(q12 + q32)*(2*q12*(q12 - q22)^3 - 
         (q12 - q22)*(5*q12 - q22)*(q12 + q22)*q32 + 2*(q12 + q22)*
          (2*q12 + q22)*q32^2 - (q12 + 5*q22)*q32^3) + 
       (-2*q12*(q12 - q22)^2*(3*q12 + q22) + (5*q12 - q22)*(q12 + q22)*
          (2*q12 + q22)*q32 + 2*(5*q12^2 + 2*q12*q22 + 2*q22^2)*q32^2 + 
         (-2*q12 + q22)*q32^3 + 4*q32^4)*s - (q22*(q22 - 3*q32)*(q22 - q32) + 
         q12^2*(3*q22 + 8*q32) + q12*(-4*q22^2 + 6*q22*q32 + 8*q32^2))*
        s^2)) + (-4*q12^5 + 2*q12^3*(2*q22^2 + q32*(q32 - 5*s) + 
        6*q22*(q32 - s)) + q12^2*(-4*q22^3 + 33*q22^2*q32 + 8*q22*q32^2 - 
        6*q32^3 - (5*q22^2 + 19*q22*q32 + 10*q32^2)*s + 
        (3*q22 + 8*q32)*s^2) + q12^4*(4*q22 + 6*(q32 + s)) + 
      (q22 - q32)*(q22 - s)*(-4*q32^3 + q22^2*(q32 - s) + 
        q22*q32*(-7*q32 + 3*s)) + 2*q12*(q22*q32*(2*q32 - 3*s)*(q32 - s) + 
        2*q22^3*(-3*q32 + s) + 2*q22^2*(8*q32^2 - s^2) + 
        q32^2*(q32^2 + q32*s + 4*s^2)))*sqrtlam12)/
   (2*lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  ((q12 + q22 - s)*(2*(q12 + q32)*(2*q12*(q12 - q22)^3 - 
        (q12 - q22)*(5*q12 - q22)*(q12 + q22)*q32 + 2*(q12 + q22)*
         (2*q12 + q22)*q32^2 - (q12 + 5*q22)*q32^3) + 
      (-2*q12*(q12 - q22)^2*(3*q12 + q22) + (5*q12 - q22)*(q12 + q22)*
         (2*q12 + q22)*q32 + 2*(5*q12^2 + 2*q12*q22 + 2*q22^2)*q32^2 + 
        (-2*q12 + q22)*q32^3 + 4*q32^4)*s - 
      (q22*(q22 - 3*q32)*(q22 - q32) + q12^2*(3*q22 + 8*q32) + 
        q12*(-4*q22^2 + 6*q22*q32 + 8*q32^2))*s^2) + 
    (-4*q12^5 + 2*q12^3*(2*q22^2 + q32*(q32 - 5*s) + 6*q22*(q32 - s)) + 
      q12^2*(-4*q22^3 + 33*q22^2*q32 + 8*q22*q32^2 - 6*q32^3 - 
        (5*q22^2 + 19*q22*q32 + 10*q32^2)*s + (3*q22 + 8*q32)*s^2) + 
      q12^4*(4*q22 + 6*(q32 + s)) + (q22 - q32)*(q22 - s)*
       (-4*q32^3 + q22^2*(q32 - s) + q22*q32*(-7*q32 + 3*s)) + 
      2*q12*(q22*q32*(2*q32 - 3*s)*(q32 - s) + 2*q22^3*(-3*q32 + s) + 
        2*q22^2*(8*q32^2 - s^2) + q32^2*(q32^2 + q32*s + 4*s^2)))*sqrtlam12)/
   (2*lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (((2*q12^3 + q22^3 - 2*q22^2*q32 - 9*q22*q32^2 + 2*q32^3 + 
       q12^2*(7*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
      (q12 + q22 - s)*(-q12 + q22 + s) + 
     ((-(q12^2*(16*q22^3 + q22^2*(37*q32 - 29*s) + q22*(4*q32 - 7*s)*
            (q32 - s) + 6*q32*(q32 - s)^2)) + 2*q12^4*(-q32 + s) + 
        q12^3*(8*q22^2 - 9*q22*q32 - 6*q32^2 + 9*q22*s + 8*q32*s - 2*s^2) + 
        (q22 - s)*(9*q22*q32^2*(q32 - s) + 2*q32^3*(-q32 + s) - 
          2*q22^2*q32*(3*q32 + s) + q22^3*(7*q32 + s)) + 
        q12*(8*q22^4 - 2*q32^2*(q32 - 3*s)*(q32 - s) + q22*q32*(3*q32 - 2*s)*
           (q32 - s) - q22^3*(23*q32 + 9*s) + 2*q22^2*(-18*q32^2 + 13*q32*s + 
            s^2)))*sqrtlam12)/(q32 - s))*sqrtQ22)/
   (2*Sqrt[2]*lam123*q22^2*(q12 + q32)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12 - q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 0, 
  -((2*q12^3 + q22^3 - 2*q22^2*q32 - 9*q22*q32^2 + 2*q32^3 + 
      q12^2*(7*q22 + 6*q32) - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
     (q12 + q22 - s)*(-q12 + q22 + s))/(2*lam123*q22*(q12 + q32)*
    sqrtlam12^2), 
  -(((q12 + q22 - s)*(2*(q12 + q32)*((q12 - q22)^3*(q12 + q22) - 
        (q12 - q22)*(q12 + q22)*(3*q12 + q22)*q32 + 
        (3*q12^2 + 8*q12*q22 + q22^2)*q32^2 - (q12 + 5*q22)*q32^3) + 
      (-2*q12*(q12 - q22)^3 + (q12 + q22)*(6*q12^2 - 13*q12*q22 + 3*q22^2)*
         q32 + 2*(3*q12^2 - 4*q12*q22 - 2*q22^2)*q32^2 + 
        (2*q12 + 5*q22)*q32^3 + 4*q32^4)*s - (q12 - q22 + q32)*
       (q12 + q22 + q32)*(2*q12 - q22 + 2*q32)*s^2)*sqrtQ22)/
    (Sqrt[2]*lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12^2))}, 
 {0, ((-2*q12^4 + 3*q12^2*(q32 - s)*(5*q22 + 2*q32 + s) + 
       q12^3*(4*q22 - q32 + 5*s) + (q22 - q32)*(2*q22^3 + 
         q32*s*(-3*q32 + s) - q22^2*(5*q32 + s) + 
         q22*(q32^2 + 4*q32*s + s^2)) + 
       q12*(-4*q22^3 + q22^2*(-7*q32 + 11*s) + q32*(-3*q32^2 - 5*q32*s + 
           4*s^2) + q22*(4*q32^2 - 6*q32*s + 6*s^2)))/(q32 - s) - 
     (q12^2 - 6*q12*q22 + q22^2 - q32^2)*sqrtlam12)/
    (lam123*q22*sqrtlam12^2) + (2*q12 - 2*q22 + 2*q32)/
    (q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  -((Sqrt[2]*(q12^4 - q12^3*(2*q22 + q32 + s + sqrtlam12) - 
      (q22 - q32)*(q22^3 + q22*(q32^2 + q32*(s - sqrtlam12) + 
          s*(s - sqrtlam12)) - q32*(2*q32 - s)*(s - sqrtlam12) + 
        q22^2*(-2*q32 - s + sqrtlam12)) + 
      q12^2*(-3*q32^2 + 2*q32*(s + sqrtlam12) + s*(s + sqrtlam12) + 
        q22*(-3*q32 + 3*s + sqrtlam12)) + 
      q12*(2*q22^3 + q22^2*(q32 - 3*s + sqrtlam12) + 
        2*q22*(q32^2 - 2*q32*s + 2*q32*sqrtlam12 - s*sqrtlam12) + 
        q32*(3*q32^2 + q32*(s + sqrtlam12) - 2*s*(s + 2*sqrtlam12))))*
     sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12^2)), 
  (Sqrt[2]*(q12^4 - q12^3*(2*q22 + q32 + s - sqrtlam12) - 
     q12^2*(3*q32^2 - 2*q32*s - s^2 + 2*q32*sqrtlam12 + s*sqrtlam12 + 
       q22*(3*q32 - 3*s + sqrtlam12)) + 
     q12*(2*q22^3 + q32*(3*q32^2 - 2*s*(s - 2*sqrtlam12) + 
         q32*(s - sqrtlam12)) + q22^2*(q32 - 3*s - sqrtlam12) + 
       2*q22*(q32^2 + s*sqrtlam12 - 2*q32*(s + sqrtlam12))) - 
     (q22 - q32)*(q22^3 - q32*(2*q32 - s)*(s + sqrtlam12) - 
       q22^2*(2*q32 + s + sqrtlam12) + q22*(q32^2 + q32*(s + sqrtlam12) + 
         s*(s + sqrtlam12))))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*(q12 - q22 + q32))/(q22*(-q32 + s)*sqrtlam12) + 
   (-2*q12^4 + q12^3*(4*q22 - q32 + 5*s) + q12^2*(q32 - s)*
      (15*q22 + 6*q32 + 3*s + sqrtlam12) + (q22 - q32)*
      (2*q22^3 - q22^2*(5*q32 + s) + q32*(-3*q32*s + s^2 + q32*sqrtlam12 - 
         s*sqrtlam12) + q22*(q32^2 + 4*q32*s + s^2 + q32*sqrtlam12 - 
         s*sqrtlam12)) + q12*(-4*q22^3 + q22^2*(-7*q32 + 11*s) + 
       q32*(-3*q32^2 - 5*q32*s + 4*s^2) + 
       q22*(4*q32^2 - 6*q32*(s + sqrtlam12) + 6*s*(s + sqrtlam12))))/
    (lam123*q22*(q32 - s)*sqrtlam12^2), 0, 
  (-2*Sqrt[2]*(q22 - q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 
  (Sqrt[2]*(q12^5 + q12^4*(-7*q22 - 2*q32 - 3*s + sqrtlam12) + 
     q12^3*(14*q22^2 + q32^2 + 6*q32*s + 3*s^2 + 
       q22*(3*q32 + 13*s - 4*sqrtlam12) - 2*q32*sqrtlam12 - 2*s*sqrtlam12) + 
     q12^2*(-10*q22^3 + q32^2*(-3*s + sqrtlam12) + s^2*(-s + sqrtlam12) + 
       q22^2*(15*q32 - 21*s + 4*sqrtlam12) + q32*(-6*s^2 + 4*s*sqrtlam12) + 
       q22*(3*q32^2 - q32*s - 8*s^2 + 6*s*sqrtlam12)) + 
     q12*(q22^4 - 11*q22^3*(q32 - s) + 
       q22^2*(7*q32^2 + s*(7*s - 8*sqrtlam12) - 12*q32*(s - sqrtlam12)) + 
       q32*s*(q32*(3*s - 2*sqrtlam12) + 2*s*(s - sqrtlam12)) - 
       q22*(3*q32^3 + 3*q32^2*s + 2*q32*s*(2*s - sqrtlam12) + 
         2*s^2*(-s + sqrtlam12))) + (q22 - q32)*
      (q22^4 - q22*s*(3*q32^2 + s*(s - sqrtlam12)) + 
       q32*s^2*(s - sqrtlam12) - q22^3*(4*q32 + sqrtlam12) + 
       q22^2*(q32^2 + 2*s^2 + q32*(3*s + sqrtlam12))))*sqrtQ22)/
   (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (q12^4*(4*q22 + 3*q32 + s) - 2*q12^3*(4*q22^2 + 2*q32^2 + 5*q32*s + s^2 + 
      2*q22*(5*q32 + s)) - (q22 - q32)*(4*q22^4 + q32*s^2*(q32 + 3*s) + 
      q22^2*(q32 + 2*s)*(5*q32 + 3*s) - q22^3*(11*q32 + 5*s) - 
      q22*s*(10*q32^2 + 5*q32*s + s^2)) + 
    q12^2*(2*q22^2*(7*q32 + 5*s) - 2*q22*(4*q32^2 - 13*q32*s + s^2) + 
      (q32 + s)*(q32^2 + 10*q32*s + s^2)) + 
    2*q12*(4*q22^4 - 6*q22^3*(q32 + s) + q22^2*(6*q32^2 + q32*s - 3*s^2) - 
      q32*s*(q32^2 + 5*q32*s + 2*s^2) + q22*(5*q32^3 + 7*q32^2*s - q32*s^2 + 
        s^3)) - (q12 + q22 - s)*(4*q12^2*q22 - 8*q12*q22^2 + 4*q22^3 + 
      3*q12^2*q32 - 18*q12*q22*q32 - 5*q22^2*q32 - 4*q12*q32^2 + q32^3 + 
      (q12 + q22 - 3*q32)*(q12 + q22 - q32)*s)*sqrtlam12)/
   (2*lam123*q22*(q32 - s)*sqrtlam12^2), 
  -(q12^4*(4*q22 + 3*q32 + s) - 2*q12^3*(4*q22^2 + 2*q32^2 + 5*q32*s + s^2 + 
       2*q22*(5*q32 + s)) - (q22 - q32)*(4*q22^4 + q32*s^2*(q32 + 3*s) + 
       q22^2*(q32 + 2*s)*(5*q32 + 3*s) - q22^3*(11*q32 + 5*s) - 
       q22*s*(10*q32^2 + 5*q32*s + s^2)) + 
     q12^2*(2*q22^2*(7*q32 + 5*s) - 2*q22*(4*q32^2 - 13*q32*s + s^2) + 
       (q32 + s)*(q32^2 + 10*q32*s + s^2)) - 
     2*q12*(-4*q22^4 + 6*q22^3*(q32 + s) - q22^2*(6*q32^2 + q32*s - 3*s^2) + 
       q32*s*(q32^2 + 5*q32*s + 2*s^2) - q22*(5*q32^3 + 7*q32^2*s - q32*s^2 + 
         s^3)) + (q12 + q22 - s)*(4*q12^2*q22 - 8*q12*q22^2 + 4*q22^3 + 
       3*q12^2*q32 - 18*q12*q22*q32 - 5*q22^2*q32 - 4*q12*q32^2 + q32^3 + 
       (q12 + q22 - 3*q32)*(q12 + q22 - q32)*s)*sqrtlam12)/
   (2*lam123*q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*(q12^5 - q12^4*(7*q22 + 2*q32 + 3*s + sqrtlam12) + 
     q12^3*(14*q22^2 + q32^2 + 2*q32*(3*s + sqrtlam12) + 
       s*(3*s + 2*sqrtlam12) + q22*(3*q32 + 13*s + 4*sqrtlam12)) - 
     q12^2*(10*q22^3 + s^2*(s + sqrtlam12) + q32^2*(3*s + sqrtlam12) + 
       2*q32*s*(3*s + 2*sqrtlam12) + q22^2*(-15*q32 + 21*s + 4*sqrtlam12) + 
       q22*(-3*q32^2 + q32*s + 8*s^2 + 6*s*sqrtlam12)) + 
     (q22 - q32)*(q22^4 + q22^3*(-4*q32 + sqrtlam12) + 
       q32*s^2*(s + sqrtlam12) + q22^2*(q32^2 + 3*q32*s + 2*s^2 - 
         q32*sqrtlam12) - q22*s*(3*q32^2 + s*(s + sqrtlam12))) + 
     q12*(q22^4 - 11*q22^3*(q32 - s) - q22*(3*q32^3 + 3*q32^2*s - 
         2*s^2*(s + sqrtlam12) + 2*q32*s*(2*s + sqrtlam12)) + 
       q32*s*(2*s*(s + sqrtlam12) + q32*(3*s + 2*sqrtlam12)) + 
       q22^2*(7*q32^2 - 12*q32*(s + sqrtlam12) + s*(7*s + 8*sqrtlam12))))*
    sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q22 - q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 
  (4*(q22 - q32)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (lam123*q22*(q32 - s)*sqrtlam12), 
  (-2*q12^2 + 6*q12*q22 + 3*q22*q32 + 4*q12*s - q22*s - 2*s^2)/
    (q22^2*(q32 - s)*sqrtlam12) + (-2*q12^5 + 2*q12^4*(6*q22 + 2*q32 + 3*s) - 
     q12^3*(24*q22^2 + 7*q22*(q32 + 3*s) + 2*(q32^2 + 6*q32*s + 3*s^2)) + 
     q12^2*(20*q22^3 - 3*q22^2*(5*q32 - 9*s) + 
       2*s*(3*q32^2 + 6*q32*s + s^2) + q22*(-(q32*s) + 13*s^2 + 
         2*q32*sqrtlam12 - 2*s*sqrtlam12)) + 
     (q22 - q32)*(q22^3*(3*q32 - s) - 2*q32*s^3 + 
       q22*s*(3*q32^2 + q32*s + 2*s^2) - 
       q22^2*(q32^2 + s*(3*s - 2*sqrtlam12) + 2*q32*(s + sqrtlam12))) + 
     q12*(-6*q22^4 + q22^3*(15*q32 - 11*s) - 2*q32*s^2*(3*q32 + 2*s) - 
       2*q22^2*(q32 - s)*(5*q32 - 4*s + 2*sqrtlam12) + 
       q22*(3*q32^3 - 4*s^3 + q32^2*(s - 2*sqrtlam12) + 
         2*q32*s*(6*s + sqrtlam12))))/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  ((q12^4*(2*q22 + 3*q32 + s) - q12^3*(4*q22^2 + 4*q32^2 + 
       2*q22*(9*q32 + s + sqrtlam12) + s*(2*s + sqrtlam12) + 
       q32*(10*s + 3*sqrtlam12)) + q12^2*(q32^3 + s^2*(s + sqrtlam12) + 
       2*q22^2*(10*q32 + 2*s + sqrtlam12) + q32^2*(11*s + 4*sqrtlam12) + 
       q32*s*(11*s + 7*sqrtlam12) - q22*(2*q32^2 - 11*q32*(2*s + sqrtlam12) + 
         s*(4*s + sqrtlam12))) - (q22 - q32)*
      (2*q22^4 + q32*s*(q32 + 3*s)*(s + sqrtlam12) + 
       q22^3*(-7*q32 - 3*s + 2*sqrtlam12) + 
       q22^2*(3*q32^2 + s*(4*s - sqrtlam12) + q32*(11*s + sqrtlam12)) - 
       q22*(7*q32*s^2 + s^2*(s + sqrtlam12) + q32^2*(6*s + 5*sqrtlam12))) + 
     q12*(4*q22^4 - 2*q22^3*(7*q32 + 3*s - sqrtlam12) + 
       2*q22*(2*q32^3 + q32*s*(s - sqrtlam12) + s^2*(s + sqrtlam12) + 
         q32^2*(6*s + sqrtlam12)) + q22^2*(8*q32^2 + 
         5*q32*(2*s + 3*sqrtlam12) - s*(6*s + 7*sqrtlam12)) - 
       q32*(4*s^2*(s + sqrtlam12) + q32^2*(2*s + sqrtlam12) + 
         q32*s*(10*s + 7*sqrtlam12))))*sqrtQ22)/(Sqrt[2]*lam123*q22^2*
    (q32 - s)*sqrtlam12^2), 
  ((-(q12^4*(2*q22 + 3*q32 + s)) + q12^3*(4*q22^2 + 4*q32^2 + 10*q32*s + 
       2*s^2 + 2*q22*(9*q32 + s - sqrtlam12) - 3*q32*sqrtlam12 - 
       s*sqrtlam12) - q12^2*(q32^3 + q32*s*(11*s - 7*sqrtlam12) + 
       q32^2*(11*s - 4*sqrtlam12) + q22^2*(20*q32 + 4*s - 2*sqrtlam12) + 
       s^2*(s - sqrtlam12) + q22*(-2*q32^2 + 11*q32*(2*s - sqrtlam12) + 
         s*(-4*s + sqrtlam12))) + (q22 - q32)*
      (2*q22^4 - q22*(7*q32*s^2 + q32^2*(6*s - 5*sqrtlam12) + 
         s^2*(s - sqrtlam12)) + q32*s*(q32 + 3*s)*(s - sqrtlam12) - 
       q22^3*(7*q32 + 3*s + 2*sqrtlam12) + 
       q22^2*(3*q32^2 + q32*(11*s - sqrtlam12) + s*(4*s + sqrtlam12))) - 
     q12*(4*q22^4 - 2*q22^3*(7*q32 + 3*s + sqrtlam12) + 
       2*q22*(2*q32^3 + s^2*(s - sqrtlam12) + q32^2*(6*s - sqrtlam12) + 
         q32*s*(s + sqrtlam12)) + q32*(q32^2*(-2*s + sqrtlam12) + 
         4*s^2*(-s + sqrtlam12) + q32*s*(-10*s + 7*sqrtlam12)) + 
       q22^2*(8*q32^2 + 5*q32*(2*s - 3*sqrtlam12) + s*(-6*s + 7*sqrtlam12))))*
    sqrtQ22)/(Sqrt[2]*lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*q12^2 - 6*q12*q22 - 3*q22*q32 - 4*q12*s + q22*s + 2*s^2)/
    (q22^2*(q32 - s)*sqrtlam12) + (-2*q12^5 + 2*q12^4*(6*q22 + 2*q32 + 3*s) - 
     q12^3*(24*q22^2 + 7*q22*(q32 + 3*s) + 2*(q32^2 + 6*q32*s + 3*s^2)) + 
     (q22 - q32)*(q22^3*(3*q32 - s) - 2*q32*s^3 + 
       q22*s*(3*q32^2 + q32*s + 2*s^2) - q22^2*(q32^2 + 2*q32*s + 3*s^2 - 
         2*q32*sqrtlam12 + 2*s*sqrtlam12)) + 
     q12*(-6*q22^4 + q22^3*(15*q32 - 11*s) - 2*q32*s^2*(3*q32 + 2*s) - 
       2*q22^2*(q32 - s)*(5*q32 - 2*(2*s + sqrtlam12)) + 
       q22*(3*q32^3 - 4*s^3 + 2*q32*s*(6*s - sqrtlam12) + 
         q32^2*(s + 2*sqrtlam12))) + 
     q12^2*(20*q22^3 - 3*q22^2*(5*q32 - 9*s) + 
       2*s*(3*q32^2 + 6*q32*s + s^2) + q22*(-(q32*(s + 2*sqrtlam12)) + 
         s*(13*s + 2*sqrtlam12))))/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (-4*(q22 - q32)*(q12 + q22 - q32))/(lam123*q22*sqrtlam12) - 
   (4*q22 - 4*q32)/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (4*Sqrt[2]*q12*(q22 - q32)*sqrtQ22)/(lam123*q22*sqrtlam12), 
  (((q12 + q22 - s)*(2*q12^4 + q12^3*(-4*q22 + q32 - 5*s) - 
       3*q12^2*(q32 - s)*(5*q22 + 2*q32 + s) + 
       q12*(4*q22^3 + q22^2*(7*q32 - 11*s) + q22*(-4*q32^2 + 6*q32*s - 
           6*s^2) + q32*(3*q32^2 + 5*q32*s - 4*s^2)) - 
       (q22 - q32)*(2*q22^3 + q32*s*(-3*q32 + s) - q22^2*(5*q32 + s) + 
         q22*(q32^2 + 4*q32*s + s^2))) + 
     (-2*q12^4 + 3*q12^2*(q32 - s)*(3*q22 + 2*q32 + s) + 
       q12^3*(4*q22 - q32 + 5*s) + (q22 - q32)*(q22 - s)*
        (2*q22^2 - 3*q22*q32 + 3*q32^2 - (q22 + q32)*s) + 
       q12*(-4*q22^3 + q22^2*(13*q32 - 9*s) + q32*(-3*q32^2 - 5*q32*s + 
           4*s^2) + q22*(4*q32^2 - 6*q32*s + 6*s^2)))*sqrtlam12)*sqrtQ22)/
   (Sqrt[2]*lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (-((q12 + q22 - s)*(q12^4 - q12^3*(2*q22 + q32 + s) - 
       q12^2*(q32 - s)*(3*(q22 + q32) + s) + 
       q12*(2*q22^3 + q22^2*(q32 - 3*s) + 2*q22*q32*(q32 - 2*s) + 
         q32*(3*q32 - 2*s)*(q32 + s)) - (q22 - q32)*
        (q22^3 + q32*s*(-2*q32 + s) - q22^2*(2*q32 + s) + 
         q22*(q32^2 + q32*s + s^2)))) + (q12 + q22 - q32)*
     (-q12^3 + q12^2*(3*q22 + s) - q12*(3*q22^2 - 3*q32^2 + q32*s + s^2 + 
        q22*(-3*q32 + s)) + (q22 - s)*(q22^2 + q32*(2*q32 - s) - 
        q22*(q32 + s)))*sqrtlam12)/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  ((q12 + q22 - s)*(q12^4 - q12^3*(2*q22 + q32 + s) - 
      q12^2*(q32 - s)*(3*(q22 + q32) + s) + 
      q12*(2*q22^3 + q22^2*(q32 - 3*s) + 2*q22*q32*(q32 - 2*s) + 
        q32*(3*q32 - 2*s)*(q32 + s)) - (q22 - q32)*
       (q22^3 + q32*s*(-2*q32 + s) - q22^2*(2*q32 + s) + 
        q22*(q32^2 + q32*s + s^2))) + (q12 + q22 - q32)*
     (-q12^3 + q12^2*(3*q22 + s) - q12*(3*q22^2 - 3*q32^2 + q32*s + s^2 + 
        q22*(-3*q32 + s)) + (q22 - s)*(q22^2 + q32*(2*q32 - s) - 
        q22*(q32 + s)))*sqrtlam12)/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  (((q12 + q22 - s)*(2*q12^4 + q12^3*(-4*q22 + q32 - 5*s) - 
       3*q12^2*(q32 - s)*(5*q22 + 2*q32 + s) + 
       q12*(4*q22^3 + q22^2*(7*q32 - 11*s) + q22*(-4*q32^2 + 6*q32*s - 
           6*s^2) + q32*(3*q32^2 + 5*q32*s - 4*s^2)) - 
       (q22 - q32)*(2*q22^3 + q32*s*(-3*q32 + s) - q22^2*(5*q32 + s) + 
         q22*(q32^2 + 4*q32*s + s^2))) + 
     (2*q12^4 + q12^3*(-4*q22 + q32 - 5*s) - 3*q12^2*(q32 - s)*
        (3*q22 + 2*q32 + s) - (q22 - q32)*(q22 - s)*(2*q22^2 - 3*q22*q32 + 
         3*q32^2 - (q22 + q32)*s) + q12*(4*q22^3 + q22^2*(-13*q32 + 9*s) + 
         q22*(-4*q32^2 + 6*q32*s - 6*s^2) + q32*(3*q32^2 + 5*q32*s - 4*s^2)))*
      sqrtlam12)*sqrtQ22)/(Sqrt[2]*lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (4*Sqrt[2]*q12*(-q22 + q32)*sqrtQ22)/(lam123*q22*sqrtlam12), 0, 
  -(((q12 + q22 - s)*(2*q12^4 + q12^3*(-4*q22 + q32 - 5*s) - 
      3*q12^2*(q32 - s)*(5*q22 + 2*q32 + s) + 
      q12*(4*q22^3 + q22^2*(7*q32 - 11*s) + q22*(-4*q32^2 + 6*q32*s - 
          6*s^2) + q32*(3*q32^2 + 5*q32*s - 4*s^2)) - 
      (q22 - q32)*(2*q22^3 + q32*s*(-3*q32 + s) - q22^2*(5*q32 + s) + 
        q22*(q32^2 + 4*q32*s + s^2))))/(lam123*q22*(q32 - s)*sqrtlam12^2)), 
  -((Sqrt[2]*(q12 + q22 - s)*(q12^4 - q12^3*(2*q22 + q32 + s) - 
      q12^2*(q32 - s)*(3*(q22 + q32) + s) + 
      q12*(2*q22^3 + q22^2*(q32 - 3*s) + 2*q22*q32*(q32 - 2*s) + 
        q32*(3*q32 - 2*s)*(q32 + s)) - (q22 - q32)*
       (q22^3 + q32*s*(-2*q32 + s) - q22^2*(2*q32 + s) + 
        q22*(q32^2 + q32*s + s^2)))*sqrtQ22)/(lam123*q22*(q32 - s)*
     sqrtlam12^2))}, {0, 0, (4*Sqrt[2]*s*sqrtQ22)/
   ((q22*q32 - q22*s)*sqrtlam12^2), (4*Sqrt[2]*s*sqrtQ22)/
   (q22*(-q32 + s)*sqrtlam12^2), 0, 0, 0, 0, 
  (-2*(-q12 + q22 + s)*(-q12 + q22 + s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (2*(-q12 + q22 + s)*(-q12 + q22 + s - sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 0, 0, 0, 0, 
  (-2*Sqrt[2]*(q12^2 + q22^2 + q22*sqrtlam12 + s*(s + sqrtlam12) - 
     q12*(2*q22 + 2*s + sqrtlam12))*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^2 + q22^2 + s*(s - sqrtlam12) - q22*sqrtlam12 + 
     q12*(-2*q22 - 2*s + sqrtlam12))*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 
  0, 0, 0, 0, (2*(q12 - q22 + s)*(q12 - q22 - s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (2*(-q12 + q22 - s)*(-q12 + q22 + s + sqrtlam12))/
   (q22*(-q32 + s)*sqrtlam12^2), 0, 0, 0, 0, 
  (2*Sqrt[2]*((q12 - q22)^2 - s^2)*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2)}, 
 {0, (-8*s)/((q22*q32 - q22*s)*sqrtlam12^2), (4*Sqrt[2]*s*sqrtQ22)/
   (q22*(-q32 + s)*sqrtlam12^2), (4*Sqrt[2]*s*sqrtQ22)/
   ((q22*q32 - q22*s)*sqrtlam12^2), (-8*s)/((q22*q32 - q22*s)*sqrtlam12^2), 
  0, 0, (-2*Sqrt[2]*(-q12 + q22 + s)*(-q12 + q22 + s - sqrtlam12)*sqrtQ22)/
   (q22^2*(q32 - s)*sqrtlam12^2), 
  (2*(-q12 + q22 + s)*(-q12 + q22 + s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (-2*(-q12 + q22 + s)*(-q12 + q22 + s - sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), (-2*Sqrt[2]*(-q12 + q22 + s)*
    (-q12 + q22 + s + sqrtlam12)*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 0, 
  0, (4*(q12^2 + q22^2 + s*(s - sqrtlam12) - q22*sqrtlam12 + 
     q12*(-2*q22 - 2*s + sqrtlam12)))/(q22^2*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^2 + q22^2 + q22*sqrtlam12 + s*(s + sqrtlam12) - 
     q12*(2*q22 + 2*s + sqrtlam12))*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12^2 + q22^2 + s*(s - sqrtlam12) - q22*sqrtlam12 + 
     q12*(-2*q22 - 2*s + sqrtlam12))*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 
  (4*(q12^2 + q22^2 + q22*sqrtlam12 + s*(s + sqrtlam12) - 
     q12*(2*q22 + 2*s + sqrtlam12)))/(q22^2*(q32 - s)*sqrtlam12^2), 0, 0, 
  (-2*Sqrt[2]*(-q12 + q22 - s)*(-q12 + q22 + s + sqrtlam12)*sqrtQ22)/
   (q22^2*(-q32 + s)*sqrtlam12^2), 
  (-2*(q12 - q22 + s)*(q12 - q22 - s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (2*(-q12 + q22 - s)*(-q12 + q22 + s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), (-2*Sqrt[2]*(q12 - q22 + s)*
    (q12 - q22 - s + sqrtlam12)*sqrtQ22)/(q22^2*(-q32 + s)*sqrtlam12^2), 0, 
  0, (-4*(q12 - q22)^2 + 4*s^2)/(q22*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*((q12 - q22)^2 - s^2)*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2)}, 
 {0, 0, (2*Sqrt[2]*(q12 + q22 - s + sqrtlam12)*sqrtQ22)/
   (q22*(-q32 + s)*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - s - sqrtlam12)*
    sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 0, 0, 0, 0, 
  (4*(q12 + q22 - s))/((q32 - s)*sqrtlam12^2), 
  (4*(q12 + q22 - s))/((-q32 + s)*sqrtlam12^2), 0, 0, 0, 0, 
  (2*Sqrt[2]*(q12 + q22 - s - sqrtlam12)*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - s + sqrtlam12)*
    sqrtQ22)/(q22*(-q32 + s)*sqrtlam12^2), 0, 0, 0, 0, 
  (2*(q12 + q22 - s)*(q12 + q22 - s + sqrtlam12))/
   (q22*(-q32 + s)*sqrtlam12^2), 
  (2*(q12 + q22 - s)*(q12 + q22 - s - sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 0, 0, 0, 0, 
  (2*Sqrt[2]*(q12 + q22 - s)^2*sqrtQ22)/(q22*(-q32 + s)*sqrtlam12^2)}, 
 {0, 0, (2*Sqrt[2]*(-q12 + q22 + s - sqrtlam12)*sqrtQ22)/
   (q22*(-q32 + s)*sqrtlam12^2), (2*Sqrt[2]*(-q12 + q22 + s + sqrtlam12)*
    sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 0, 0, 0, 0, 
  (4*(-q12 + q22 + s))/((q32 - s)*sqrtlam12^2), 
  (4*(q12 - q22 - s))/((q32 - s)*sqrtlam12^2), 0, 0, 0, 0, 
  (2*Sqrt[2]*(-q12 + q22 + s + sqrtlam12)*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(-q12 + q22 + s - sqrtlam12)*
    sqrtQ22)/(q22*(-q32 + s)*sqrtlam12^2), 0, 0, 0, 0, 
  (2*(q12 + q22 - s)*(q12 - q22 - s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (2*(q12 + q22 - s)*(-q12 + q22 + s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 0, 0, 0, 0, 
  (2*Sqrt[2]*(q12 + q22 - s)*(-q12 + q22 + s)*sqrtQ22)/
   (q22*(-q32 + s)*sqrtlam12^2)}, 
 {0, 
  (2*(-(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
          2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s))) - 2*sqrtlam12))/
    (lam123*sqrtlam12^2) - 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  ((2*Sqrt[2]*s)/(q22*(-q32 + s)*sqrtlam12^2) + 
    (2*Sqrt[2]*(2*q32 - ((q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
          q12*(2*q22 + q32 + s))*sqrtlam12)/(q22*(q32 - s))))/
     (lam123*sqrtlam12^2))*sqrtQ22, 
  ((2*Sqrt[2]*s)/((q22*q32 - q22*s)*sqrtlam12^2) + 
    (2*Sqrt[2]*(-2*q32 - ((q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
          q12*(2*q22 + q32 + s))*sqrtlam12)/(q22*(q32 - s))))/
     (lam123*sqrtlam12^2))*sqrtQ22, 
  (2*(-(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
          2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s))) + 2*sqrtlam12))/
    (lam123*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 0, 
  (4*Sqrt[2]*sqrtQ22)/(lam123*sqrtlam12), 
  (2*Sqrt[2]*(-(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
         2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s))) - 2*sqrtlam12)*
    sqrtQ22)/(lam123*sqrtlam12^2), (q12^4 + q22^4 + 3*q22^3*sqrtlam12 + 
    q32^2*s*(s + sqrtlam12) - q12^3*(4*q22 + 2*q32 + 2*s + sqrtlam12) + 
    q22*(-2*s^2*(s + sqrtlam12) + q32^2*(2*s + 3*sqrtlam12)) + 
    q22^2*(-7*q32^2 - 8*q32*sqrtlam12 + s*(5*s + 3*sqrtlam12)) + 
    q12^2*(6*q22^2 + q32^2 + s*(s + sqrtlam12) + 2*q32*(2*s + sqrtlam12) + 
      q22*(4*q32 + 4*s + 5*sqrtlam12)) - 
    q12*(4*q22^3 + q22^2*(2*q32 + 2*s + 7*sqrtlam12) + 
      2*q22*(q32^2 + 2*q32*s - s^2 + 3*q32*sqrtlam12) + 
      q32*(2*s*(s + sqrtlam12) + q32*(2*s + sqrtlam12))))/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  -((q12^4 + q22^4 + q32^2*s^2 + 2*q22*(q32 - s)*s*(q32 + s) - 
     2*q12^3*(2*q22 + q32 + s) - q22^2*(7*q32^2 - 5*s^2) + 
     q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 4*q22*(q32 + s)) - 
     2*q12*(q22 + s)*(2*q22^2 + q22*(q32 - s) + q32*(q32 + s)) - 
     (-q12^3 + 3*q22^3 + q32^2*s + q12^2*(5*q22 + 2*q32 + s) + 
       q22^2*(-8*q32 + 3*s) + q22*(3*q32^2 - 2*s^2) - 
       q12*(7*q22^2 + 6*q22*q32 + q32*(q32 + 2*s)))*sqrtlam12)/
    (lam123*q22*(q32 - s)*sqrtlam12^2)), 
  (2*Sqrt[2]*(-(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
         2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s))) + 2*sqrtlam12)*
    sqrtQ22)/(lam123*sqrtlam12^2), (-4*Sqrt[2]*sqrtQ22)/(lam123*sqrtlam12), 
  -8/(lam123*sqrtlam12), 
  (2*(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
         2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s)) + 2*sqrtlam12))/
    (lam123*sqrtlam12^2) - 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (Sqrt[2]*(q12^4 + q22^4 + q22^3*(-2*s + sqrtlam12) + 
     q32^2*s*(s + sqrtlam12) - q12^3*(4*q22 + 2*q32 + 2*s + sqrtlam12) - 
     q22*(2*s^3 - 3*q32^2*sqrtlam12 + 2*q32*s*sqrtlam12 + 2*s^2*sqrtlam12) + 
     q22^2*(-3*q32^2 - 2*q32*sqrtlam12 + s*(5*s + sqrtlam12)) + 
     q12^2*(6*q22^2 + q32^2 + s*(s + sqrtlam12) + 2*q32*(2*s + sqrtlam12) + 
       q22*(4*q32 + 2*s + 3*sqrtlam12)) - 
     q12*(4*q22^3 + q22^2*(2*q32 - 2*s + 3*sqrtlam12) + 
       2*q22*(q32^2 + 2*q32*sqrtlam12 - s*(s + sqrtlam12)) + 
       q32*(2*s*(s + sqrtlam12) + q32*(2*s + sqrtlam12))))*sqrtQ22)/
   (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  -((Sqrt[2]*(q12^4 + q22^4 + q32^2*s*(s - sqrtlam12) + 
      q12^3*(-4*q22 - 2*q32 - 2*s + sqrtlam12) - q22^3*(2*s + sqrtlam12) + 
      q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 
        q22*(4*q32 + 2*s - 3*sqrtlam12) - 2*q32*sqrtlam12 - s*sqrtlam12) + 
      q22^2*(-3*q32^2 + 5*s^2 + 2*q32*sqrtlam12 - s*sqrtlam12) + 
      q22*(-2*s^3 - 3*q32^2*sqrtlam12 + 2*q32*s*sqrtlam12 + 
        2*s^2*sqrtlam12) + q12*(-4*q22^3 + q22^2*(-2*q32 + 2*s + 
          3*sqrtlam12) - 2*q22*(q32^2 - 2*q32*sqrtlam12 + 
          s*(-s + sqrtlam12)) + q32*(q32*(-2*s + sqrtlam12) + 
          2*s*(-s + sqrtlam12))))*sqrtQ22)/(lam123*q22^2*(q32 - s)*
     sqrtlam12^2)), 
  (2*(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
         2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s)) - 2*sqrtlam12))/
    (lam123*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  8/(lam123*sqrtlam12), (-2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 
  (Sqrt[2]*((q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + 
       q32^2 - 2*q12*(q22 + q32) + 2*q22*s) + 
     (q12^3 - (q22^2 - q32^2 + 2*q22*(q32 - s))*(q22 - s) - 
       q12^2*(3*q22 + 2*q32 + s) + q12*(3*q22^2 - 4*q22*q32 + q32^2 + 
         6*q22*s + 2*q32*s))*sqrtlam12)*sqrtQ22)/
   (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*(-((q12 + q22 - s)*(q22^2*s + (q12 - q32)^2*s - 
        2*q22*(q32^2 + q12*s))) - ((q22 - q32)*(q22 + q32)*(q22 - s) + 
       q12^2*(q22 + s) - 2*q12*(q22 + q32)*(q22 + s))*sqrtlam12))/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*((q12 + q22 - s)*(q22^2*s + (q12 - q32)^2*s - 2*q22*(q32^2 + q12*s)) - 
     ((q22 - q32)*(q22 + q32)*(q22 - s) + q12^2*(q22 + s) - 
       2*q12*(q22 + q32)*(q22 + s))*sqrtlam12))/(lam123*q22*(q32 - s)*
    sqrtlam12^2), (Sqrt[2]*((q12 + q22 - s)*(-q12 + q22 + s)*
      (q12^2 + q22^2 - 4*q22*q32 + q32^2 - 2*q12*(q22 + q32) + 2*q22*s) + 
     (-q12^3 + (q22^2 - q32^2 + 2*q22*(q32 - s))*(q22 - s) + 
       q12^2*(3*q22 + 2*q32 + s) - q12*(3*q22^2 - 4*q22*q32 + q32^2 + 
         6*q22*s + 2*q32*s))*sqrtlam12)*sqrtQ22)/
   (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*sqrtQ22)/
   (lam123*q22*(q32 - s)*sqrtlam12), 0, 
  (-2*(q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
     2*q12*(q22 + q32) + 2*q22*s))/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - s)*(q22^2*s + (q12 - q32)^2*s - 
     2*q22*(q32^2 + q12*s))*sqrtQ22)/(lam123*q22*(-q32 + s)*sqrtlam12^2)}, 
 {0, (4*(q12 + q22 - s - sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - s + sqrtlam12)*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - s - sqrtlam12)*
    sqrtQ22)/(q22*(-q32 + s)*sqrtlam12^2), (4*(q12 + q22 - s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 0, 0, (4*Sqrt[2]*(q12 + q22 - s)*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2), (4*(q12 + q22 - s))/((-q32 + s)*sqrtlam12^2), 
  (4*(q12 + q22 - s))/((q32 - s)*sqrtlam12^2), 
  (4*Sqrt[2]*(q12 + q22 - s)*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 0, 0, 
  (-4*(q12 + q22 - s + sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - s - sqrtlam12)*sqrtQ22)/
   (q22*(-q32 + s)*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - s + sqrtlam12)*
    sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), (-4*(q12 + q22 - s - sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 0, 0, 
  (2*Sqrt[2]*(q12 + q22 - s)*(q12 + q22 - s - sqrtlam12)*sqrtQ22)/
   (q22^2*(-q32 + s)*sqrtlam12^2), 
  (2*(q12 + q22 - s)*(q12 + q22 - s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (2*(q12 + q22 - s)*(q12 + q22 - s - sqrtlam12))/
   (q22*(-q32 + s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - s)*(q12 + q22 - s + sqrtlam12)*sqrtQ22)/
   (q22^2*(-q32 + s)*sqrtlam12^2), 0, 0, (4*(q12 + q22 - s)^2)/
   (q22*(q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - s)^2*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2)}, {0, (4*(q12 - q22 + s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 - q22 + s - sqrtlam12)*
    sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12 - q22 + s + sqrtlam12)*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2), (4*(q12 - q22 + s - sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 0, 0, 
  (2*Sqrt[2]*(q12 + q22 - s)*(-q12 + q22 + s - sqrtlam12)*sqrtQ22)/
   (q22^2*(-q32 + s)*sqrtlam12^2), 
  (2*(q12 + q22 - s)*(-q12 + q22 + s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (2*(q12 + q22 - s)*(q12 - q22 - s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - s)*
    (-q12 + q22 + s + sqrtlam12)*sqrtQ22)/(q22^2*(-q32 + s)*sqrtlam12^2), 0, 
  0, (-4*(q12^2 + s*(-q22 + s - sqrtlam12) + q12*(-q22 - 2*s + sqrtlam12)))/
   (q22^2*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12^2 + s*(-q22 + s + sqrtlam12) - 
     q12*(q22 + 2*s + sqrtlam12))*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^2 + s*(-q22 + s - sqrtlam12) + 
     q12*(-q22 - 2*s + sqrtlam12))*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 
  (-4*(q12^2 + s*(-q22 + s + sqrtlam12) - q12*(q22 + 2*s + sqrtlam12)))/
   (q22^2*(q32 - s)*sqrtlam12^2), 0, 0, 
  (2*Sqrt[2]*(q12 - q22 + s)*(q12 + q22 - s - sqrtlam12)*sqrtQ22)/
   (q22^2*(-q32 + s)*sqrtlam12^2), 
  (2*(q12 - q22 + s)*(q12 + q22 - s + sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (-2*(q12 - q22 + s)*(q12 + q22 - s - sqrtlam12))/
   (q22*(q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 - q22 + s)*
    (q12 + q22 - s + sqrtlam12)*sqrtQ22)/(q22^2*(-q32 + s)*sqrtlam12^2), 0, 
  0, (4*(q12 + q22 - s)*(q12 - q22 + s))/(q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - s)*(q12 - q22 + s)*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2)}, 
 {0, (2*(-q12 + q22 + q32 - 3*sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2) - 
   (2*(5*q12^3 - q22^3 - q12^2*(9*q22 + 7*q32) + 
      q32^2*(q32 + 2*s - 2*sqrtlam12) + q22^2*(4*q32 + s - sqrtlam12) + 
      q22*q32*(-2*q32 - s + sqrtlam12) + 
      q12*(5*q22^2 - 3*q22*(3*q32 + s - sqrtlam12) + 
        q32*(q32 - 2*s + 2*sqrtlam12))))/(lam123*q22*(q12 + q32)*
     sqrtlam12^2), (2*Sqrt[2]*(q12^3*(s + sqrtlam12) + 
     q12^2*(2*q32^2 + s*sqrtlam12 - 2*q22*(s + sqrtlam12) - 
       q32*(3*s + 2*sqrtlam12)) + q32*(q22*q32*(-3*q32 + s - 2*sqrtlam12) + 
       q22^2*(q32 + sqrtlam12) + q32*(q32*(s - sqrtlam12) + 2*s*sqrtlam12)) + 
     q12*(-(q32*(2*q32 - s)*(q32 + sqrtlam12)) + q22^2*(s + sqrtlam12) - 
       q22*(q32^2 + s*sqrtlam12 + 3*q32*(s + sqrtlam12))))*sqrtQ22)/
   (lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12^3*(s - sqrtlam12) + q12^2*(2*q32^2 - 2*q22*s - 3*q32*s + 
       2*q22*sqrtlam12 + 2*q32*sqrtlam12 - s*sqrtlam12) + 
     q12*(-(q32*(2*q32 - s)*(q32 - sqrtlam12)) + q22^2*(s - sqrtlam12) + 
       q22*(-q32^2 - 3*q32*s + 3*q32*sqrtlam12 + s*sqrtlam12)) + 
     q32*(q22^2*(q32 - sqrtlam12) + q22*q32*(-3*q32 + s + 2*sqrtlam12) + 
       q32*(-2*s*sqrtlam12 + q32*(s + sqrtlam12))))*sqrtQ22)/
   (lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (2*(-q12 + q22 + q32 + 3*sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2) + 
   (2*(-5*q12^3 + q22^3 + q12^2*(9*q22 + 7*q32) + 
      q22*q32*(2*q32 + s + sqrtlam12) - q22^2*(4*q32 + s + sqrtlam12) - 
      q32^2*(q32 + 2*(s + sqrtlam12)) + 
      q12*(-5*q22^2 + 3*q22*(3*q32 + s + sqrtlam12) + 
        q32*(-q32 + 2*(s + sqrtlam12)))))/(lam123*q22*(q12 + q32)*
     sqrtlam12^2), 0, (2*Sqrt[2]*(q12^3 - q12^2*(2*q22 + s) + 
     q32*(q22*(q22 - 3*q32) + (q22 + q32)*s) + 
     q12*(q22^2 - q32^2 - q22*(3*q32 + s)))*sqrtQ22)/
   (lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12), 
  (2*Sqrt[2]*(q22^4*(q12 + q32) - (q12 - q32)^2*(q12 - s)^2*(q32 - s) + 
     q22^2*(q12 - s)*(3*q12^2 + 4*q12*q32 + 4*q32^2 - 2*q32*s - s^2) - 
     q22^3*(3*q12^2 + 5*q12*q32 + 3*q32^2 - (q12 + 3*q32)*s + s^2) - 
     q22*(q12 - s)*(q12^3 - q12^2*q32 - 5*q12*q32^2 + q32^3 + 
       2*q32*(3*q12 + q32)*s - 2*(q12 + q32)*s^2) + 
     (-((q12 - q32)^2*(q12 - s)*(q32 - s)) + q22^3*(-q12 - 2*q32 + s) + 
       q22^2*(2*q12^2 + 4*q12*q32 + 5*q32^2 - 2*q32*s - s^2) + 
       q22*(-q12^3 + q12^2*q32 + 5*q12*q32^2 - q32^3 - 2*q32*(3*q12 + q32)*
          s + 2*(q12 + q32)*s^2))*sqrtlam12)*sqrtQ22)/
   (lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (q12^5 + q22^2*q32*(2*q22^2 - 9*q22*q32 + 13*q32^2) + 
    q12^4*(-4*q22 + q32 - 4*s) - q22*(q22^3 + q22^2*q32 - 6*q22*q32^2 + 
      6*q32^3)*s + (q22 + q32)*(2*q22^2 - 6*q22*q32 + q32^2)*s^2 - 
    q22*(q22 - 3*q32)*s^3 + q12^3*(6*q22^2 - 7*q22*q32 - 3*q32^2 + 3*q22*s + 
      5*s^2) + q12^2*(-4*q22^3 + q32^3 + 6*q32^2*s - 3*q32*s^2 - 2*s^3 + 
      q22^2*(13*q32 + 5*s) + q22*q32*(-7*q32 + 19*s)) + 
    q12*(q22^4 - 3*q22^3*(3*q32 + s) - q32*(2*q32 - s)*s*(q32 + 2*s) + 
      q22^2*(11*q32^2 + 14*q32*s + s^2) + q22*(6*q32^3 + 12*q32^2*s - 
        15*q32*s^2 + s^3)) - (q12 + q22 - s)*(q12^3 + q32^3 + 
      q12^2*(-2*q22 + q32 - 2*s) + q22^2*(2*q32 - s) + 
      q22*q32*(-5*q32 + 3*s) + q12*(q22^2 + q22*(-5*q32 + s) + 
        q32*(-3*q32 + 2*s)))*sqrtlam12)/(lam123*q22*(q12 + q32)*(q32 - s)*
    sqrtlam12^2), (-q12^5 + q22^2*q32*(-2*q22^2 + 9*q22*q32 - 13*q32^2) + 
    q22*(q22^3 + q22^2*q32 - 6*q22*q32^2 + 6*q32^3)*s - 
    (q22 + q32)*(2*q22^2 - 6*q22*q32 + q32^2)*s^2 + q22*(q22 - 3*q32)*s^3 + 
    q12^4*(4*q22 - q32 + 4*s) + q12^3*(-6*q22^2 + 7*q22*q32 + 3*q32^2 - 
      3*q22*s - 5*s^2) + q12^2*(4*q22^3 - q32^3 + q22*q32*(7*q32 - 19*s) - 
      6*q32^2*s + 3*q32*s^2 + 2*s^3 - q22^2*(13*q32 + 5*s)) + 
    q12*(-q22^4 + 3*q22^3*(3*q32 + s) + q32*(2*q32 - s)*s*(q32 + 2*s) - 
      q22^2*(11*q32^2 + 14*q32*s + s^2) - q22*(6*q32^3 + 12*q32^2*s - 
        15*q32*s^2 + s^3)) - (q12 + q22 - s)*(q12^3 + q32^3 + 
      q12^2*(-2*q22 + q32 - 2*s) + q22^2*(2*q32 - s) + 
      q22*q32*(-5*q32 + 3*s) + q12*(q22^2 + q22*(-5*q32 + s) + 
        q32*(-3*q32 + 2*s)))*sqrtlam12)/(lam123*q22*(q12 + q32)*(q32 - s)*
    sqrtlam12^2), (2*Sqrt[2]*(q22^4*(q12 + q32) - (q12 - q32)^2*(q12 - s)^2*
      (q32 - s) + q22^2*(q12 - s)*(3*q12^2 + 4*q12*q32 + 4*q32^2 - 2*q32*s - 
       s^2) - q22^3*(3*q12^2 + 5*q12*q32 + 3*q32^2 - (q12 + 3*q32)*s + s^2) - 
     q22*(q12 - s)*(q12^3 - q12^2*q32 - 5*q12*q32^2 + q32^3 + 
       2*q32*(3*q12 + q32)*s - 2*(q12 + q32)*s^2) + 
     ((q12 - q32)^2*(q12 - s)*(q32 - s) + q22^3*(q12 + 2*q32 - s) + 
       q22^2*(-2*q12^2 - 4*q12*q32 - 5*q32^2 + 2*q32*s + s^2) + 
       q22*(q12^3 - q12^2*q32 - 5*q12*q32^2 + q32^3 + 2*q32*(3*q12 + q32)*s - 
         2*(q12 + q32)*s^2))*sqrtlam12)*sqrtQ22)/(lam123*q22^2*(q12 + q32)*
    (q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12^3 - q12^2*(2*q22 + s) + 
     q32*(q22*(q22 - 3*q32) + (q22 + q32)*s) + 
     q12*(q22^2 - q32^2 - q22*(3*q32 + s)))*sqrtQ22)/
   (lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12), 
  (4*(-q12 + q32)*(q12 + q22 + q32))/(lam123*q22*(q12 + q32)*sqrtlam12) - 
   4/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (-2*(2*q12^5 - q22^4*(s - 2*sqrtlam12) - 
     q12^4*(9*q22 + 6*q32 + 4*s - 2*sqrtlam12) + 2*q32^3*s*(-s + sqrtlam12) + 
     q22*q32^2*(3*q32*s + 6*s^2 - q32*sqrtlam12 - 6*s*sqrtlam12) - 
     q22^2*q32*(q32^2 + 9*q32*s + 3*s^2 - 7*q32*sqrtlam12 - 3*s*sqrtlam12) - 
     q22^3*(q32^2 - 7*q32*s - s^2 + 6*q32*sqrtlam12 + s*sqrtlam12) + 
     q12^3*(15*q22^2 + q22*(9*q32 + 9*s - 7*sqrtlam12) + 
       2*(3*q32^2 + 6*q32*s + s^2 - 3*q32*sqrtlam12 - s*sqrtlam12)) + 
     q12*(3*q22^4 + q22^3*(-5*q32 + s - 7*sqrtlam12) + 
       2*q32^2*(2*q32*s + 3*s^2 - q32*sqrtlam12 - 3*s*sqrtlam12) + 
       q22^2*(4*q32^2 - 2*q32*s - s^2 + 3*q32*sqrtlam12 + s*sqrtlam12) + 
       q22*q32*(q32^2 - 17*q32*s - 2*s^2 + 5*q32*sqrtlam12 + 
         2*s*sqrtlam12)) + q12^2*(-11*q22^3 + 
       q22^2*(2*q32 - 5*s + 10*sqrtlam12) - 2*q32*(q32^2 + 6*q32*s + 3*s^2 - 
         3*q32*sqrtlam12 - 3*s*sqrtlam12) + q22*(-q32^2 + 5*q32*s - 4*s^2 + 
         3*q32*sqrtlam12 + 4*s*sqrtlam12))))/(lam123*q22^2*(q12 + q32)*
    (q32 - s)*sqrtlam12^2), 
  -((Sqrt[2]*(q22^5 + q12^4*(q22 - 3*q32 + s) - q32^2*s*(q32 + s)*
       (s + sqrtlam12) - q22^4*(4*q32 + 2*s + sqrtlam12) - 
      q22^2*q32*(7*q32^2 + 11*q32*s + 2*s^2 + 2*q32*sqrtlam12 + 
        3*s*sqrtlam12) + q12^3*(-4*q22^2 + 4*q32^2 + 
        q22*(7*q32 - s + sqrtlam12) + 3*q32*(2*s + sqrtlam12) - 
        s*(2*s + sqrtlam12)) + q22^3*(8*q32^2 + s*(s + sqrtlam12) + 
        q32*(7*s + 2*sqrtlam12)) + q22*q32*(-(s^2*(s + sqrtlam12)) + 
        q32^2*(4*s + 3*sqrtlam12) + q32*s*(8*s + 3*sqrtlam12)) + 
      q12^2*(6*q22^3 - q32^3 - 3*q32*s*(s + sqrtlam12) + 
        s^2*(s + sqrtlam12) - 3*q22^2*(3*q32 + s + sqrtlam12) - 
        q32^2*(9*s + 4*sqrtlam12) + q22*(2*q32^2 - 3*s*(s + sqrtlam12) - 
          q32*(3*s + 2*sqrtlam12))) + 
      q12*(-4*q22^4 + q22^3*(9*q32 + 5*s + 3*sqrtlam12) + 
        q22^2*(-10*q32^2 + q32*(2*s + sqrtlam12) - s*(4*s + sqrtlam12)) + 
        q22*(-2*q32^3 + 3*q32*s^2 + s^2*(s + sqrtlam12) - 
          2*q32^2*(8*s + sqrtlam12)) + q32^2*(q32*(2*s + sqrtlam12) + 
          s*(6*s + 5*sqrtlam12))))*sqrtQ22)/(lam123*q22^2*(q12 + q32)*
     (q32 - s)*sqrtlam12^2)), 
  (Sqrt[2]*(q22^5 - 2*q22^4*(2*(q12 + q32) + s) + 
     q22^3*(6*q12^2 + 9*q12*q32 + 8*q32^2 + 5*q12*s + 7*q32*s + s^2) - 
     (q12 - q32)*(q12 - s)^2*(q12*(3*q32 - s) - q32*(q32 + s)) - 
     q22^2*(4*q12^3 + 3*q12^2*(3*q32 + s) + 2*q12*(5*q32^2 - q32*s + 2*s^2) + 
       q32*(7*q32^2 + 11*q32*s + 2*s^2)) + 
     q22*(q12^4 + q12^3*(7*q32 - s) + q12^2*(2*q32^2 - 3*q32*s - 3*s^2) + 
       q32*s*(4*q32^2 + 8*q32*s - s^2) + q12*(-2*q32^3 - 16*q32^2*s + 
         3*q32*s^2 + s^3)) + 
     (q22*(q22^3 - 2*q22^2*q32 + 2*q22*q32^2 - 3*q32^3) - (q22 - q32)^3*s + 
       q32*(q22 + q32)*s^2 + q12^3*(-q22 - 3*q32 + s) + 
       q12^2*(3*q22^2 + (4*q32 - s)*(q32 + s) + q22*(2*q32 + 3*s)) - 
       q12*(3*q22^3 + q22^2*(q32 - s) + q32^2*(q32 + 5*s) + 
         q22*(-2*q32^2 + s^2)))*sqrtlam12)*sqrtQ22)/
   (lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (-2*(2*q12^5 - 2*q32^3*s*(s + sqrtlam12) - q22^4*(s + 2*sqrtlam12) - 
     q12^4*(9*q22 + 6*q32 + 4*s + 2*sqrtlam12) + 
     q22*q32^2*(6*s*(s + sqrtlam12) + q32*(3*s + sqrtlam12)) + 
     q22^3*(-q32^2 + s*(s + sqrtlam12) + q32*(7*s + 6*sqrtlam12)) - 
     q22^2*q32*(q32^2 + 3*s*(s + sqrtlam12) + q32*(9*s + 7*sqrtlam12)) + 
     q12^3*(15*q22^2 + q22*(9*q32 + 9*s + 7*sqrtlam12) + 
       2*(3*q32^2 + s*(s + sqrtlam12) + 3*q32*(2*s + sqrtlam12))) - 
     q12^2*(11*q22^3 + 2*q32*(q32^2 + 3*s*(s + sqrtlam12) + 
         3*q32*(2*s + sqrtlam12)) + q22^2*(-2*q32 + 5*(s + 2*sqrtlam12)) + 
       q22*(q32^2 + 4*s*(s + sqrtlam12) + q32*(-5*s + 3*sqrtlam12))) + 
     q12*(3*q22^4 + q22^3*(-5*q32 + s + 7*sqrtlam12) + 
       2*q32^2*(3*s*(s + sqrtlam12) + q32*(2*s + sqrtlam12)) + 
       q22^2*(4*q32^2 - s*(s + sqrtlam12) - q32*(2*s + 3*sqrtlam12)) + 
       q22*q32*(q32^2 - 2*s*(s + sqrtlam12) - q32*(17*s + 5*sqrtlam12)))))/
   (lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (4*(q12 - q32)*(q12 + q22 + q32))/(lam123*q22*(q12 + q32)*sqrtlam12) + 
   4/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (-2*Sqrt[2]*(q12^2*(q32 - 2*s) - (q22 - q32)*q32*(q22 - s) + 
     q12*q32*(2*q22 + 3*q32 - s))*sqrtQ22)/(lam123*q22*(q12 + q32)*(q32 - s)*
    sqrtlam12), 
  -((Sqrt[2]*(2*q12^5 + q12^4*(-11*q22 - 9*q32 + s - 2*sqrtlam12) + 
      q12^3*(22*q22^2 + 10*q32^2 + 6*q32*s - 4*s^2 + 9*q32*sqrtlam12 - 
        3*s*sqrtlam12 + q22*(15*q32 - 3*s + 5*sqrtlam12)) - 
      (q22 - s)*(q22^4 + q22^2*q32*(6*q32 + s) + 
        q22^3*(-4*q32 - s + sqrtlam12) + q32^2*(q32 - s)*(s + sqrtlam12) - 
        q22*q32*(q32^2 + q32*s + s*(s + sqrtlam12))) + 
      q12*(8*q22^4 - 3*q22^3*(5*q32 + 3*s - sqrtlam12) + 
        q22^2*(6*q32^2 + 12*q32*s + 9*q32*sqrtlam12 - 5*s*sqrtlam12) + 
        q32^2*(2*q32*s + 3*q32*sqrtlam12 - s*sqrtlam12) + 
        q22*(-2*q32^3 + 7*q32*s^2 + s^2*(s + sqrtlam12) - 
          2*q32^2*(5*s + sqrtlam12))) + q12^2*(-20*q22^3 - 3*q32^3 + 
        q22^2*(5*q32 + 9*s - 5*sqrtlam12) + 3*q32*s*(s + sqrtlam12) + 
        s^2*(s + sqrtlam12) - q32^2*(9*s + 10*sqrtlam12) + 
        q22*(6*q32^2 + s*(s - sqrtlam12) - q32*(s + 2*sqrtlam12))))*sqrtQ22)/
    (lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2)), 
  (2*(q12^2 + q32*(q22 + q32)))/(q22*(q12 + q32)*(q32 - s)*sqrtlam12) + 
   (2*((q12^5 - q12^4*(4*q22 + 2*q32 + s) + q32^2*(q22 - s)*
         (q22*(q22 - 3*q32) + (q22 + q32)*s) + 
        q12^3*(6*q22^2 + q22*(2*q32 + s) + q32*(3*q32 + s)) + 
        q12^2*(-4*q22^3 - q22*q32*(q32 - 2*s) + q22^2*(2*q32 + s) + 
          q32*(-2*q32^2 - 3*q32*s + s^2)) + q12*(q22^4 + 3*q32^3*s + 
          q22^2*q32*(q32 + s) - q22^3*(2*q32 + s) + 
          q22*q32*(-5*q32^2 + q32*s + s^2)))/(q32 - s) + 
      (q22 - q32)*(-q12 + q32)*(q12 + q22 + q32)*sqrtlam12))/
    (lam123*q22*(q12 + q32)*sqrtlam12^2), 
  (2*(q12^2 + q32*(q22 + q32)))/(q22*(q12 + q32)*(q32 - s)*sqrtlam12) + 
   ((-2*q12*(q12 - q22)^4 + 4*q12*(q12 - q22)^2*(q12 + q22)*q32 - 
       2*(3*q12^3 - q12^2*q22 + q12*q22^2 + q22^3)*q32^2 + 
       2*(q12 + q22)*(2*q12 + 3*q22)*q32^3 + 
       2*(q12*(q12 - q22)^2*(q12 + q22) - q12*(q12 + q22)^2*q32 + 
         q12*(3*q12 - q22)*q32^2 - (3*q12 + 4*q22)*q32^3)*s - 
       2*(q12 - q32)*q32*(q12 + q22 + q32)*s^2)/(q32 - s) + 
     2*(q22 - q32)*(-q12 + q32)*(q12 + q22 + q32)*sqrtlam12)/
    (lam123*q22*(q12 + q32)*sqrtlam12^2), 
  -((Sqrt[2]*(2*q12^5 + q12^4*(-11*q22 - 9*q32 + s + 2*sqrtlam12) + 
      q12^3*(22*q22^2 + 10*q32^2 + 6*q32*s - 4*s^2 + 
        q22*(15*q32 - 3*s - 5*sqrtlam12) - 9*q32*sqrtlam12 + 3*s*sqrtlam12) - 
      (q22 - s)*(q22^4 + q22^2*q32*(6*q32 + s) - 
        q22*q32*(q32^2 + q32*s + s*(s - sqrtlam12)) + 
        q32^2*(q32 - s)*(s - sqrtlam12) - q22^3*(4*q32 + s + sqrtlam12)) + 
      q12*(8*q22^4 - 3*q22^3*(5*q32 + 3*s + sqrtlam12) + 
        q32^2*(2*q32*s - 3*q32*sqrtlam12 + s*sqrtlam12) + 
        q22^2*(6*q32^2 + 12*q32*s - 9*q32*sqrtlam12 + 5*s*sqrtlam12) + 
        q22*(-2*q32^3 + 7*q32*s^2 + s^2*(s - sqrtlam12) + 
          2*q32^2*(-5*s + sqrtlam12))) + q12^2*(-20*q22^3 - 3*q32^3 + 
        3*q32*s*(s - sqrtlam12) + s^2*(s - sqrtlam12) + 
        q22^2*(5*q32 + 9*s + 5*sqrtlam12) + q32^2*(-9*s + 10*sqrtlam12) + 
        q22*(6*q32^2 - q32*(s - 2*sqrtlam12) + s*(s + sqrtlam12))))*sqrtQ22)/
    (lam123*q22^2*(q12 + q32)*(q32 - s)*sqrtlam12^2)), 
  (2*Sqrt[2]*(q12^2*(q32 - 2*s) + q32*(-q22 + q32)*(q22 - s) + 
     q12*q32*(2*q22 + 3*q32 - s))*sqrtQ22)/(lam123*q22*(q12 + q32)*(q32 - s)*
    sqrtlam12), 0, (-2*(q12 + q22 - s)*
    (q12^4 + q12^3*(-3*q22 + 3*q32 - 5*s) + q32^2*(q32 - 2*s)*s + 
     q22^3*(-2*q32 + s) + q22^2*(5*q32^2 - 3*q32*s - s^2) + 
     q22*q32*(-q32^2 + q32*s + s^2) + q12^2*(3*q22^2 + 7*q32*(-q32 + s) + 
       q22*(-10*q32 + 9*s)) + q12*(-q22^3 + q22^2*(9*q32 - 5*s) + 
       3*q22*(-2*q32^2 + 2*q32*s + s^2) + q32*(3*q32^2 - 3*q32*s + 2*s^2))))/
   (lam123*q22*(q12 + q32)*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - s)*(q32^2*(2*q12^2 + q22*(q22 - 3*q32) - 
       q12*(q22 + 2*q32)) + (q12*(q12 - q22)^2 - 3*q12*(q12 + q22)*q32 + 
       (q12 + q22)*q32^2 + q32^3)*s)*sqrtQ22)/(lam123*q22*(q12 + q32)*
    (q32 - s)*sqrtlam12^2)}, {4/((-q32 + s)*sqrtlam12^2), 
  ((-2*(q12 - q22)^2*(q12 + q22) + 4*q12*(q12 + 3*q22)*q32 - 
       2*(q12 + q22)*q32^2 + 2*(q12^2 + 3*q22^2 - 4*q22*q32 + q32^2 - 
         2*q12*(2*q22 + q32))*s + 4*q22*s^2)/(q22*(q32 - s)) + 4*sqrtlam12)/
    (lam123*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  ((2*Sqrt[2]*s)/((q22*q32 - q22*s)*sqrtlam12^2) - 
    (2*Sqrt[2]*((-q12 + q32)*sqrtlam12 + q22*(2*q32 + sqrtlam12)))/
     (lam123*q22*sqrtlam12^2))*sqrtQ22, 
  ((2*Sqrt[2]*s)/(q22*(-q32 + s)*sqrtlam12^2) - 
    (2*Sqrt[2]*((-q12 + q32)*sqrtlam12 + q22*(-2*q32 + sqrtlam12)))/
     (lam123*q22*sqrtlam12^2))*sqrtQ22, 
  ((-2*(q12 - q22)^2*(q12 + q22) + 4*q12*(q12 + 3*q22)*q32 - 
       2*(q12 + q22)*q32^2 + 2*(q12^2 + 3*q22^2 - 4*q22*q32 + q32^2 - 
         2*q12*(2*q22 + q32))*s + 4*q22*s^2)/(q22*(q32 - s)) - 4*sqrtlam12)/
    (lam123*sqrtlam12^2) - 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  4/((-q32 + s)*sqrtlam12^2), ((4*Sqrt[2])/((-q32 + s)*sqrtlam12^2) - 
    (4*Sqrt[2])/(lam123*sqrtlam12))*sqrtQ22, 
  ((2*Sqrt[2]*(q12 + q22 - s))/(q22*(-q32 + s)*sqrtlam12^2) + 
    (4*Sqrt[2]*(q12 - q22 - s + sqrtlam12))/(lam123*sqrtlam12^2))*sqrtQ22, 
  -((q12^4 + q22^4 + q32^2*s^2 + 2*q22*(q32 - s)*s*(q32 + s) - 
     2*q12^3*(2*q22 + q32 + s) - q22^2*(7*q32^2 - 5*s^2) + 
     q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 4*q22*(q32 + s)) - 
     2*q12*(q22 + s)*(2*q22^2 + q22*(q32 - s) + q32*(q32 + s)) - 
     (q12 + q22 - s)*(q12^2 + q22^2 + q32^2 - 2*q12*(q22 + q32) - 2*q22*s)*
      sqrtlam12)/(lam123*q22*(q32 - s)*sqrtlam12^2)), 
  (q12^4 + q22^4 + q32^2*s^2 + 2*q22*(q32 - s)*s*(q32 + s) - 
    2*q12^3*(2*q22 + q32 + s) + q22^2*(-7*q32^2 + 5*s^2) + 
    q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 4*q22*(q32 + s)) - 
    2*q12*(q22 + s)*(2*q22^2 + q22*(q32 - s) + q32*(q32 + s)) + 
    (q12 + q22 - s)*(q12^2 + q22^2 + q32^2 - 2*q12*(q22 + q32) - 2*q22*s)*
     sqrtlam12)/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  ((2*Sqrt[2]*(q12 + q22 - s))/(q22*(-q32 + s)*sqrtlam12^2) + 
    (4*Sqrt[2]*(q12 - q22 - s - sqrtlam12))/(lam123*sqrtlam12^2))*sqrtQ22, 
  ((4*Sqrt[2])/((-q32 + s)*sqrtlam12^2) + (4*Sqrt[2])/(lam123*sqrtlam12))*
   sqrtQ22, 4/((q32 - s)*sqrtlam12^2) + 8/(lam123*sqrtlam12), 
  (2*((q12^3 + q22^3 - 3*q22^2*s - q32^2*s - q12^2*(q22 + 2*q32 + s) + 
        q12*(-q22^2 - 6*q22*q32 + q32^2 + 4*q22*s + 2*q32*s) + 
        q22*(q32^2 + 4*q32*s - 2*s^2))/(q22*(q32 - s)) - 2*sqrtlam12))/
    (lam123*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  -((Sqrt[2]*(q12^4 + q22^4 + q32^2*s*(s + sqrtlam12) - 
      q22^3*(2*s + sqrtlam12) - q12^3*(4*q22 + 2*q32 + 2*s + sqrtlam12) + 
      q22*(-2*s^3 + q32^2*sqrtlam12 - 2*q32*s*sqrtlam12 - 2*s^2*sqrtlam12) + 
      q12^2*(6*q22^2 + q32^2 + s*(s + sqrtlam12) + 2*q32*(2*s + sqrtlam12) + 
        q22*(4*q32 + 2*s + sqrtlam12)) + q22^2*(-3*q32^2 + 2*q32*sqrtlam12 + 
        s*(5*s + sqrtlam12)) - 
      q12*(4*q22^3 + q22^2*(2*q32 - 2*s - sqrtlam12) + 
        2*q22*(q32^2 - s*(s + sqrtlam12)) + q32*(2*s*(s + sqrtlam12) + 
          q32*(2*s + sqrtlam12))))*sqrtQ22)/(lam123*q22^2*(q32 - s)*
     sqrtlam12^2)), (Sqrt[2]*(q12^4 + q22^4 + q32^2*s*(s - sqrtlam12) + 
     q22^3*(-2*s + sqrtlam12) + q12^3*(-4*q22 - 2*q32 - 2*s + sqrtlam12) + 
     q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + q22*(4*q32 + 2*s - sqrtlam12) - 
       2*q32*sqrtlam12 - s*sqrtlam12) + q22*(-2*s^3 - q32^2*sqrtlam12 + 
       2*q32*s*sqrtlam12 + 2*s^2*sqrtlam12) - 
     q22^2*(3*q32^2 + 2*q32*sqrtlam12 + s*(-5*s + sqrtlam12)) - 
     q12*(4*q22^3 + q32*(2*s*(s - sqrtlam12) + q32*(2*s - sqrtlam12)) + 
       q22^2*(2*q32 - 2*s + sqrtlam12) + 2*q22*(q32^2 + s*(-s + sqrtlam12))))*
    sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  -2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12) + 
   (2*(q12^3 + q22^3 - 3*q22^2*s - q32^2*s - q12^2*(q22 + 2*q32 + s) + 
      q12*(-q22^2 - 6*q22*q32 + q32^2 + 4*q22*s + 2*q32*s) + 
      q22*(q32^2 - 2*s*(s + sqrtlam12) + 2*q32*(2*s + sqrtlam12))))/
    (lam123*q22*(q32 - s)*sqrtlam12^2), 4/((q32 - s)*sqrtlam12^2) - 
   8/(lam123*sqrtlam12), 
  ((2*Sqrt[2]*(q12 + q22 - s))/(q22*(q32 - s)*sqrtlam12^2) + 
    (2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
     (lam123*q22*(q32 - s)*sqrtlam12))*sqrtQ22, 
  (Sqrt[2]*(q12^4 - q12^3*(2*q32 + 2*s + sqrtlam12) + 
     q12^2*(-2*q22^2 + q32^2 + s*(s + sqrtlam12) + 2*q32*(2*s + sqrtlam12) + 
       q22*(-8*q32 + 4*s + 3*sqrtlam12)) + 
     (q22 - s)*(q22^3 + q22^2*(-3*s + sqrtlam12) - q32^2*(s + sqrtlam12) + 
       q22*(q32^2 - 2*s*(s + sqrtlam12) + 2*q32*(2*s + sqrtlam12))) - 
     q12*(q22^2*(6*q32 - 2*s + 3*sqrtlam12) + 
       q32*(2*s*(s + sqrtlam12) + q32*(2*s + sqrtlam12)) - 
       2*q22*(q32^2 - 3*s*(s + sqrtlam12) + 2*q32*(3*s + sqrtlam12))))*
    sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*((q12 + q22 - s)*(q22^2*s + (q12 - q32)^2*s - 2*q22*(q32^2 + q12*s)) + 
     ((q22 - q32)*(q22 + q32)*(q22 - s) + q12^2*(q22 + s) - 
       2*q12*(q22 + q32)*(q22 + s))*sqrtlam12))/(lam123*q22*(q32 - s)*
    sqrtlam12^2), 
  (2*(-((q12 + q22 - s)*(q22^2*s + (q12 - q32)^2*s - 
        2*q22*(q32^2 + q12*s))) + ((q22 - q32)*(q22 + q32)*(q22 - s) + 
       q12^2*(q22 + s) - 2*q12*(q22 + q32)*(q22 + s))*sqrtlam12))/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*((q12 + q22 - s)*(q12^3 + q22^3 - 3*q22^2*s - q32^2*s - 
       q12^2*(q22 + 2*q32 + s) + q12*(-q22^2 - 6*q22*q32 + q32^2 + 4*q22*s + 
         2*q32*s) + q22*(q32^2 + 4*q32*s - 2*s^2)) + 
     (q12^3 - (q22^2 - q32^2 + 2*q22*(q32 - s))*(q22 - s) - 
       q12^2*(3*q22 + 2*q32 + s) + q12*(3*q22^2 - 4*q22*q32 + q32^2 + 
         6*q22*s + 2*q32*s))*sqrtlam12)*sqrtQ22)/
   (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  ((2*Sqrt[2]*(q12 + q22 - s))/(q22*(q32 - s)*sqrtlam12^2) - 
    (2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
     (lam123*q22*(q32 - s)*sqrtlam12))*sqrtQ22, 
  (4*(q12 + q22 - s))/((-q32 + s)*sqrtlam12^2), 
  (-2*(q12 + q22 - s)*(q12^3 + q22^3 - 3*q22^2*s - q32^2*s - 
     q12^2*(q22 + 2*q32 + s) + q12*(-q22^2 - 6*q22*q32 + q32^2 + 4*q22*s + 
       2*q32*s) + q22*(q32^2 + 4*q32*s - 2*s^2)))/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - s)*(q22^2*s + (q12 - q32)^2*s - 
     2*q22*(q32^2 + q12*s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12^2)}, 
 {0, (2*(-q12 + q22 + s + sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(-q12 + q22)*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 - q22)*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 
  (2*(-q12 + q22 + s - sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2), 0, 0, 
  (2*Sqrt[2]*(-q12 + q22 + s)*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 
  (q12^2 - 3*q22^2 + q12*(2*q22 - 2*s - sqrtlam12) + s*(s + sqrtlam12) - 
    q22*(2*s + sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2), 
  -((q12^2 - 3*q22^2 + s*(s - sqrtlam12) + q22*(-2*s + sqrtlam12) + 
     q12*(2*q22 - 2*s + sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2)), 
  (2*Sqrt[2]*(-q12 + q22 + s)*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 0, 0, 
  (2*(q12 - q22 - s + sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*(q12^2 - q22^2 + s*(s + sqrtlam12) - q12*(2*s + sqrtlam12) - 
     q22*(2*s + sqrtlam12))*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 
  -((Sqrt[2]*(q12^2 - q22^2 + s*(s - sqrtlam12) + q12*(-2*s + sqrtlam12) + 
      q22*(-2*s + sqrtlam12))*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2)), 
  (-2*(-q12 + q22 + s + sqrtlam12))/(q22*(q32 - s)*sqrtlam12^2), 0, 0, 
  (Sqrt[2]*(q12 + q22 - s)*(-q12 + q22 + s + sqrtlam12)*sqrtQ22)/
   (q22^2*(-q32 + s)*sqrtlam12^2), 
  (-2*(q12^2 + q22*(-q22 + s) + q12*(-s + sqrtlam12)))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (-2*(-q12^2 + q22*(q22 - s) + q12*(s + sqrtlam12)))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*(q12 + q22 - s)*(-q12 + q22 + s - sqrtlam12)*sqrtQ22)/
   (q22^2*(-q32 + s)*sqrtlam12^2), 0, 0, (2*(q12 + q22 - s)*(-q12 + q22 + s))/
   (q22*(q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 - q22)*(q12 + q22 - s)*
    sqrtQ22)/(q22*(-q32 + s)*sqrtlam12^2)}, 
 {0, (2*(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
         2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s)) + 2*sqrtlam12))/
    (lam123*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  ((2*Sqrt[2]*s)/((q22*q32 - q22*s)*sqrtlam12^2) - 
    (2*Sqrt[2]*((-q12 + q32)*sqrtlam12 + q22*(2*q32 + sqrtlam12)))/
     (lam123*q22*sqrtlam12^2))*sqrtQ22, 
  ((2*Sqrt[2]*s)/(q22*(-q32 + s)*sqrtlam12^2) - 
    (2*Sqrt[2]*((-q12 + q32)*sqrtlam12 + q22*(-2*q32 + sqrtlam12)))/
     (lam123*q22*sqrtlam12^2))*sqrtQ22, 
  (2*(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
         2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s)) - 2*sqrtlam12))/
    (lam123*sqrtlam12^2) - 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 0, 
  (-4*Sqrt[2]*sqrtQ22)/(lam123*sqrtlam12), 
  (2*Sqrt[2]*(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
        2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s)) + 2*sqrtlam12)*sqrtQ22)/
   (lam123*sqrtlam12^2), 
  -((q12^4 + q22^4 + q32^2*s^2 + 2*q22*(q32 - s)*s*(q32 + s) - 
     2*q12^3*(2*q22 + q32 + s) - q22^2*(7*q32^2 - 5*s^2) + 
     q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 4*q22*(q32 + s)) - 
     2*q12*(q22 + s)*(2*q22^2 + q22*(q32 - s) + q32*(q32 + s)) - 
     (q12 + q22 - s)*(q12^2 + q22^2 + q32^2 - 2*q12*(q22 + q32) - 2*q22*s)*
      sqrtlam12)/(lam123*q22*(q32 - s)*sqrtlam12^2)), 
  (q12^4 + q22^4 + q32^2*s^2 + 2*q22*(q32 - s)*s*(q32 + s) - 
    2*q12^3*(2*q22 + q32 + s) + q22^2*(-7*q32^2 + 5*s^2) + 
    q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 4*q22*(q32 + s)) - 
    2*q12*(q22 + s)*(2*q22^2 + q22*(q32 - s) + q32*(q32 + s)) + 
    (q12 + q22 - s)*(q12^2 + q22^2 + q32^2 - 2*q12*(q22 + q32) - 2*q22*s)*
     sqrtlam12)/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
        2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s)) - 2*sqrtlam12)*sqrtQ22)/
   (lam123*sqrtlam12^2), (4*Sqrt[2]*sqrtQ22)/(lam123*sqrtlam12), 
  8/(lam123*sqrtlam12), 
  (2*(-(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
          2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s))) - 2*sqrtlam12))/
    (lam123*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  -((Sqrt[2]*(q12^4 + q22^4 + q32^2*s*(s + sqrtlam12) - 
      q22^3*(2*s + sqrtlam12) - q12^3*(4*q22 + 2*q32 + 2*s + sqrtlam12) + 
      q22*(-2*s^3 + q32^2*sqrtlam12 - 2*q32*s*sqrtlam12 - 2*s^2*sqrtlam12) + 
      q12^2*(6*q22^2 + q32^2 + s*(s + sqrtlam12) + 2*q32*(2*s + sqrtlam12) + 
        q22*(4*q32 + 2*s + sqrtlam12)) + q22^2*(-3*q32^2 + 2*q32*sqrtlam12 + 
        s*(5*s + sqrtlam12)) - 
      q12*(4*q22^3 + q22^2*(2*q32 - 2*s - sqrtlam12) + 
        2*q22*(q32^2 - s*(s + sqrtlam12)) + q32*(2*s*(s + sqrtlam12) + 
          q32*(2*s + sqrtlam12))))*sqrtQ22)/(lam123*q22^2*(q32 - s)*
     sqrtlam12^2)), (Sqrt[2]*(q12^4 + q22^4 + q32^2*s*(s - sqrtlam12) + 
     q22^3*(-2*s + sqrtlam12) + q12^3*(-4*q22 - 2*q32 - 2*s + sqrtlam12) + 
     q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + q22*(4*q32 + 2*s - sqrtlam12) - 
       2*q32*sqrtlam12 - s*sqrtlam12) + q22*(-2*s^3 - q32^2*sqrtlam12 + 
       2*q32*s*sqrtlam12 + 2*s^2*sqrtlam12) - 
     q22^2*(3*q32^2 + 2*q32*sqrtlam12 + s*(-5*s + sqrtlam12)) - 
     q12*(4*q22^3 + q32*(2*s*(s - sqrtlam12) + q32*(2*s - sqrtlam12)) + 
       q22^2*(2*q32 - 2*s + sqrtlam12) + 2*q22*(q32^2 + s*(-s + sqrtlam12))))*
    sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*(-(((-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
          2*q12*(q22 + q32) + 2*q22*s))/(q22*(q32 - s))) + 2*sqrtlam12))/
    (lam123*sqrtlam12^2) - 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  -8/(lam123*sqrtlam12), (2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 
  (Sqrt[2]*(-((q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + 
        q32^2 - 2*q12*(q22 + q32) + 2*q22*s)) + 
     (-q12^3 + (q22^2 - q32^2 + 2*q22*(q32 - s))*(q22 - s) + 
       q12^2*(3*q22 + 2*q32 + s) - q12*(3*q22^2 - 4*q22*q32 + q32^2 + 
         6*q22*s + 2*q32*s))*sqrtlam12)*sqrtQ22)/
   (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*((q12 + q22 - s)*(q22^2*s + (q12 - q32)^2*s - 2*q22*(q32^2 + q12*s)) + 
     ((q22 - q32)*(q22 + q32)*(q22 - s) + q12^2*(q22 + s) - 
       2*q12*(q22 + q32)*(q22 + s))*sqrtlam12))/(lam123*q22*(q32 - s)*
    sqrtlam12^2), 
  (2*(-((q12 + q22 - s)*(q22^2*s + (q12 - q32)^2*s - 
        2*q22*(q32^2 + q12*s))) + ((q22 - q32)*(q22 + q32)*(q22 - s) + 
       q12^2*(q22 + s) - 2*q12*(q22 + q32)*(q22 + s))*sqrtlam12))/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*(-((q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + 
        q32^2 - 2*q12*(q22 + q32) + 2*q22*s)) + 
     (q12^3 - (q22^2 - q32^2 + 2*q22*(q32 - s))*(q22 - s) - 
       q12^2*(3*q22 + 2*q32 + s) + q12*(3*q22^2 - 4*q22*q32 + q32^2 + 
         6*q22*s + 2*q32*s))*sqrtlam12)*sqrtQ22)/
   (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*
    sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 0, 
  (2*(q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + q22^2 - 4*q22*q32 + q32^2 - 
     2*q12*(q22 + q32) + 2*q22*s))/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - s)*(q22^2*s + (q12 - q32)^2*s - 
     2*q22*(q32^2 + q12*s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12^2)}, 
 {0, 
  (2*(-(((-q12 + q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
          q12*(2*q22 + q32 + s)))/(q32 - s)) + (q12 + q22 - q32)*sqrtlam12))/
    (lam123*q22*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (2*Sqrt[2]*(-((q32*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
       (q32 - s)) + (q12 - q22 + q32)*sqrtlam12)*sqrtQ22)/
   (lam123*q22*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^2*q32 - q12*(2*q22*q32 + q32^2 + q32*(s - sqrtlam12) + 
       s*sqrtlam12) + (q22 - q32)*(q22*q32 + s*sqrtlam12 - 
       q32*(s + sqrtlam12)))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*(-(((-q12 + q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
          q12*(2*q22 + q32 + s)))/(q32 - s)) - (q12 + q22 - q32)*sqrtlam12))/
    (lam123*q22*sqrtlam12^2) - 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 0, 
  (-2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*
    sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 
  (2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*
    (q12 - q22 - s + sqrtlam12)*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  -(((q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*
     (q12^2 + q22^2 + s*(s + sqrtlam12) - q12*(2*q22 + 2*s + sqrtlam12) - 
      q22*(4*q32 + 2*s + sqrtlam12)))/(lam123*q22*(q32 - s)*sqrtlam12^2)), 
  ((q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*
    (q12^2 + q22^2 + s*(s - sqrtlam12) + q12*(-2*q22 - 2*s + sqrtlam12) + 
     q22*(-4*q32 - 2*s + sqrtlam12)))/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*
    (-q12 + q22 + s + sqrtlam12)*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*sqrtQ22)/
   (lam123*q22*(q32 - s)*sqrtlam12), 
  (4*(q12 + q22 - q32))/(lam123*q22*sqrtlam12) + 
   4/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (2*(((-q12 + q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
         q12*(2*q22 + q32 + s)))/(q32 - s) - (q12 + q22 - q32)*sqrtlam12))/
    (lam123*q22*sqrtlam12^2) - 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (Sqrt[2]*(-((q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 2*q22*(q32 + s))*
       (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))) + 
     (q12 + q22 - q32)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
      sqrtlam12)*sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*((q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 2*q22*(q32 + s))*
      (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)) + 
     (q12 + q22 - q32)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
      sqrtlam12)*sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*(((-q12 + q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
         q12*(2*q22 + q32 + s)))/(q32 - s) + (q12 + q22 - q32)*sqrtlam12))/
    (lam123*q22*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (-4*(q12 + q22 - q32))/(lam123*q22*sqrtlam12) - 
   4/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), (4*Sqrt[2]*q12*sqrtQ22)/
   (lam123*q22*sqrtlam12), 
  (Sqrt[2]*((q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
       q12*(2*q22 + q32 + s)) + (q12 + q22 - q32)*sqrtlam12^3)*sqrtQ22)/
   (lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (-2*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*
    (q12*q32 + q22*(q32 - sqrtlam12) + q32*(-s + sqrtlam12)))/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*
    (q12*q32 + q22*(q32 + sqrtlam12) - q32*(s + sqrtlam12)))/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*((q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + (q22 - q32)*(q22 - s) - 
       q12*(2*q22 + q32 + s)) - (q12 + q22 - q32)*sqrtlam12^3)*sqrtQ22)/
   (lam123*q22^2*(q32 - s)*sqrtlam12^2), (-4*Sqrt[2]*q12*sqrtQ22)/
   (lam123*q22*sqrtlam12), 0, (-2*(q12 + q22 - s)*(-q12 + q22 + s)*
    (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*q32*(q12 + q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12^2)}, 
 {0, 
  (2*(-(((-q12 + q22 + s)*(q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
          q12*(2*q22 + q32 + s)))/(q32 - s)) - (-q12 + q22 + q32)*sqrtlam12))/
    (lam123*q22*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (-2*Sqrt[2]*(q22*q32*(-3*q32 + s - 2*sqrtlam12) + q12^2*(q32 + sqrtlam12) + 
     q22^2*(q32 + sqrtlam12) + q32*(q32*s - q32*sqrtlam12 + 2*s*sqrtlam12) - 
     q12*(2*q22*(q32 + sqrtlam12) + q32*(q32 + s + 2*sqrtlam12)))*sqrtQ22)/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(-(q12*(q32*(q32 + s - 2*sqrtlam12) + 
        2*q22*(q32 - sqrtlam12))) + q12^2*(q32 - sqrtlam12) + 
     q22^2*(q32 - sqrtlam12) + q22*q32*(-3*q32 + s + 2*sqrtlam12) + 
     q32*(-2*s*sqrtlam12 + q32*(s + sqrtlam12)))*sqrtQ22)/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*(-(((-q12 + q22 + s)*(q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
          q12*(2*q22 + q32 + s)))/(q32 - s)) + (-q12 + q22 + q32)*sqrtlam12))/
    (lam123*q22*sqrtlam12^2) - 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 0, 
  (-2*Sqrt[2]*(q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 
  (2*Sqrt[2]*(q12^2 + q22^2 + q32*s + q22*(-3*q32 + s) - 
     q12*(2*q22 + q32 + s))*(q12 - q22 - s + sqrtlam12)*sqrtQ22)/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  -(((q12^2 + q22^2 + q32*s + q22*(-3*q32 + s) - q12*(2*q22 + q32 + s))*
     (q12^2 + q22^2 + s*(s + sqrtlam12) - q12*(2*q22 + 2*s + sqrtlam12) - 
      q22*(4*q32 + 2*s + sqrtlam12)))/(lam123*q22*(q32 - s)*sqrtlam12^2)), 
  ((q12^2 + q22^2 + q32*s + q22*(-3*q32 + s) - q12*(2*q22 + q32 + s))*
    (q12^2 + q22^2 + s*(s - sqrtlam12) + q12*(-2*q22 - 2*s + sqrtlam12) + 
     q22*(-4*q32 - 2*s + sqrtlam12)))/(lam123*q22*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12^2 + q22^2 + q32*s + q22*(-3*q32 + s) - 
     q12*(2*q22 + q32 + s))*(-q12 + q22 + s + sqrtlam12)*sqrtQ22)/
   (lam123*q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
     q12*(2*q22 + q32 + s))*sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 
  (-4*(-q12 + q22 + q32))/(lam123*q22*sqrtlam12) + 
   4/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (2*(((-q12 + q22 + s)*(q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
         q12*(2*q22 + q32 + s)))/(q32 - s) + (-q12 + q22 + q32)*sqrtlam12))/
    (lam123*q22*sqrtlam12^2) - 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (Sqrt[2]*(-((q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 2*q22*(q32 + s))*
       (q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - q12*(2*q22 + q32 + s))) - 
     (-q12 + q22 + q32)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
      sqrtlam12)*sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*((q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 2*q22*(q32 + s))*
      (q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - q12*(2*q22 + q32 + s)) - 
     (-q12 + q22 + q32)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))*
      sqrtlam12)*sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*(((-q12 + q22 + s)*(q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
         q12*(2*q22 + q32 + s)))/(q32 - s) - (-q12 + q22 + q32)*sqrtlam12))/
    (lam123*q22*sqrtlam12^2) + 2/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (4*(-q12 + q22 + q32))/(lam123*q22*sqrtlam12) - 
   4/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (-2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) + q12*(-2*q22 - 3*q32 + s))*
    sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 
  (Sqrt[2]*((q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + q22*(q22 - 3*q32) + 
       (q22 + q32)*s - q12*(2*q22 + q32 + s)) - (-q12 + q22 + q32)*
      sqrtlam12^3)*sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*(q22 + q32))/(q22*(-q32 + s)*sqrtlam12) + 
   (2*(-((q32*(q12 + q22 - s)*(q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
          q12*(2*q22 + q32 + s)))/(q32 - s)) + (q12 - q22 - q32)*(q22 - q32)*
       sqrtlam12))/(lam123*q22*sqrtlam12^2), 
  (2*(q22 + q32))/(q22*(-q32 + s)*sqrtlam12) + 
   (2*((q32*(q12 + q22 - s)*(q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - 
         q12*(2*q22 + q32 + s)))/(q32 - s) + (q12 - q22 - q32)*(q22 - q32)*
       sqrtlam12))/(lam123*q22*sqrtlam12^2), 
  (Sqrt[2]*((q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + q22*(q22 - 3*q32) + 
       (q22 + q32)*s - q12*(2*q22 + q32 + s)) + (-q12 + q22 + q32)*
      sqrtlam12^3)*sqrtQ22)/(lam123*q22^2*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^2 + (q22 - q32)*(q22 - s) + q12*(-2*q22 - 3*q32 + s))*
    sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12), 0, 
  (-2*(q12 + q22 - s)*(-q12 + q22 + s)*(q12^2 + q22*(q22 - 3*q32) + 
     (q22 + q32)*s - q12*(2*q22 + q32 + s)))/(lam123*q22*(q32 - s)*
    sqrtlam12^2), (-2*Sqrt[2]*q32*(q12 + q22 - s)*
    (q12^2 + q22*(q22 - 3*q32) + (q22 + q32)*s - q12*(2*q22 + q32 + s))*
    sqrtQ22)/(lam123*q22*(q32 - s)*sqrtlam12^2)}, 
 {0, (8*q12*(q12 - q22 - q32))/(q22*(q32 - s)*sqrtlam12^2), 
  (-8*Sqrt[2]*q12*q32*sqrtQ22)/((q22*q32 - q22*s)*sqrtlam12^2), 
  (8*Sqrt[2]*q12*q32*sqrtQ22)/((q22*q32 - q22*s)*sqrtlam12^2), 
  (8*q12*(q12 - q22 - q32))/(q22*(q32 - s)*sqrtlam12^2), 0, 
  (-4*Sqrt[2]*q32*(q12 + q22 - s)*sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12), 
  (-2*Sqrt[2]*(q12 + q22 - s)*(q12^3 - q22^3 + q22*q32^2 + 
     q12*(3*q22^2 + q32*(q32 + 2*s - 2*sqrtlam12) + 
       2*q22*(q32 - sqrtlam12)) - q12^2*(3*q22 + 2*q32 + s - sqrtlam12) + 
     q32^2*(-s + sqrtlam12) + q22^2*(s + sqrtlam12))*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  (4*q32*(q12 + q22 - s)*(-q12^2 - q22^2 + q22*(q32 + s - sqrtlam12) - 
     q32*(s + sqrtlam12) + q12*(2*q22 + q32 + s + sqrtlam12)))/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (-4*q32*(q12 + q22 - s)*(-q12^2 - q22^2 + 
     q12*(2*q22 + q32 + s - sqrtlam12) + q32*(-s + sqrtlam12) + 
     q22*(q32 + s + sqrtlam12)))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - s)*(-q12^3 + q22^3 - q22*q32^2 + 
     q22^2*(-s + sqrtlam12) + q32^2*(s + sqrtlam12) + 
     q12^2*(3*q22 + 2*q32 + s + sqrtlam12) - 
     q12*(3*q22^2 + 2*q22*(q32 + sqrtlam12) + q32*(q32 + 2*(s + sqrtlam12))))*
    sqrtQ22)/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (4*Sqrt[2]*q32*(q12 + q22 - s)*sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12), 
  (8*q32*(-q12^2 - (q22 - q32)*(q22 - s) + q12*(2*q22 + q32 + s)))/
   (q22*(q32 - s)^3*sqrtlam12), 
  (4*((-q12 + q22 + q32)*(q12^4 + (q22 - q32)^2*(q22 - s)^2 - 
       2*q12^3*(2*q22 + q32 + s) - 2*q12*(2*q22 - q32 - s)*(q22^2 - q32*s) + 
       q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 2*q22*(q32 + s))) - 
     (q12^2 + q22^2 + q32^2 - 2*q12*(q22 + q32))*
      (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*sqrtlam12))/
   (q22^2*(q32 - s)^3*sqrtlam12^2), 
  (4*Sqrt[2]*q32*(q12^4 - q12^3*(4*q22 + 2*q32 + 2*s + sqrtlam12) + 
     (q22 - q32)*(q22 - s)*(q22^2 - q22*(q32 + s - sqrtlam12) + 
       q32*(s + sqrtlam12)) + q12^2*(6*q22^2 + q32^2 + s*(s + sqrtlam12) + 
       2*q32*(2*s + sqrtlam12) + q22*(2*q32 + 2*s + 3*sqrtlam12)) - 
     q12*(4*q22^3 + 2*q22*q32*(-2*s + sqrtlam12) + 
       q22^2*(-2*q32 - 2*s + 3*sqrtlam12) + q32*(2*s*(s + sqrtlam12) + 
         q32*(2*s + sqrtlam12))))*sqrtQ22)/(q22^2*(q32 - s)^3*sqrtlam12^2), 
  (-4*Sqrt[2]*q32*(q12^4 + q12^3*(-4*q22 - 2*q32 - 2*s + sqrtlam12) + 
     q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 
       q22*(2*q32 + 2*s - 3*sqrtlam12) - 2*q32*sqrtlam12 - s*sqrtlam12) + 
     (q22 - q32)*(q22 - s)*(q22^2 + q32*(s - sqrtlam12) - 
       q22*(q32 + s + sqrtlam12)) + 
     q12*(-4*q22^3 + 2*q22*q32*(2*s + sqrtlam12) + 
       q22^2*(2*q32 + 2*s + 3*sqrtlam12) + q32*(q32*(-2*s + sqrtlam12) + 
         2*s*(-s + sqrtlam12))))*sqrtQ22)/(q22^2*(q32 - s)^3*sqrtlam12^2), 
  (4*((-q12 + q22 + q32)*(q12^4 + (q22 - q32)^2*(q22 - s)^2 - 
       2*q12^3*(2*q22 + q32 + s) - 2*q12*(2*q22 - q32 - s)*(q22^2 - q32*s) + 
       q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 2*q22*(q32 + s))) + 
     (q12^2 + q22^2 + q32^2 - 2*q12*(q22 + q32))*
      (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*sqrtlam12))/
   (q22^2*(q32 - s)^3*sqrtlam12^2), 
  (8*q32*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (q22*(q32 - s)^3*sqrtlam12), (-8*Sqrt[2]*q12*q32*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12), 
  (4*Sqrt[2]*q12*(q12^3 - q22^3 + q22*q32^2 + q22^2*(s - sqrtlam12) - 
     q32^2*(s + sqrtlam12) - q12^2*(3*q22 + 2*q32 + s + sqrtlam12) + 
     q12*(3*q22^2 + 2*q22*(q32 + sqrtlam12) + q32*(q32 + 2*(s + sqrtlam12))))*
    sqrtQ22)/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (8*q12*q32*(q12^2 + q22^2 + q32*(s - sqrtlam12) - 
     q12*(2*q22 + q32 + s - sqrtlam12) - q22*(q32 + s + sqrtlam12)))/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (-8*q12*q32*(q12^2 + q22^2 - q22*(q32 + s - sqrtlam12) + 
     q32*(s + sqrtlam12) - q12*(2*q22 + q32 + s + sqrtlam12)))/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (4*Sqrt[2]*q12*(q12^3 - q22^3 + q22*q32^2 + 
     q12*(3*q22^2 + q32*(q32 + 2*s - 2*sqrtlam12) + 
       2*q22*(q32 - sqrtlam12)) - q12^2*(3*q22 + 2*q32 + s - sqrtlam12) + 
     q32^2*(-s + sqrtlam12) + q22^2*(s + sqrtlam12))*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), (8*Sqrt[2]*q12*q32*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12), 0, (8*q12*(q12 - q22 - q32)*(q12 + q22 - s))/
   (q22*(q32 - s)*sqrtlam12^2), (-8*Sqrt[2]*q12*q32*(q12 + q22 - s)*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2)}, {(8*q12)/((q32 - s)*sqrtlam12^2), 
  (8*q12*(q12 - q32))/(q22*(q32 - s)*sqrtlam12^2), 
  (-8*Sqrt[2]*q12*q32*sqrtQ22)/((q22*q32 - q22*s)*sqrtlam12^2), 
  (8*Sqrt[2]*q12*q32*sqrtQ22)/((q22*q32 - q22*s)*sqrtlam12^2), 
  (8*q12*(q12 - q32))/(q22*(q32 - s)*sqrtlam12^2), 
  (8*q12)/((q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12 + q22 - s)*(q12^2 + (q22 - q32)*(q22 - s - sqrtlam12) - 
     q12*(2*q22 + q32 + s - sqrtlam12))*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12 + q22 - s)*(q12^3 + 
     q12*(q22^2 + q32*(q32 + 2*s - 2*sqrtlam12) + 
       q22*(q32 - s - sqrtlam12)) - q12^2*(2*q22 + 2*q32 + s - sqrtlam12) - 
     (q22 - q32)*q32*(q22 - s + sqrtlam12))*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  (4*q32*(q12 + q22 - s)*(-q12^2 - (q22 - q32)*(q22 - s - sqrtlam12) + 
     q12*(2*q22 + q32 + s + sqrtlam12)))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (4*q32*(q12 + q22 - s)*(q12^2 - q12*(2*q22 + q32 + s - sqrtlam12) + 
     (q22 - q32)*(q22 - s + sqrtlam12)))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12 + q22 - s)*(q12^3 - (q22 - q32)*q32*
      (q22 - s - sqrtlam12) - q12^2*(2*q22 + 2*q32 + s + sqrtlam12) + 
     q12*(q22^2 + q22*(q32 - s + sqrtlam12) + q32*(q32 + 2*(s + sqrtlam12))))*
    sqrtQ22)/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12 + q22 - s)*(q12^2 + (q22 - q32)*(q22 - s + sqrtlam12) - 
     q12*(2*q22 + q32 + s + sqrtlam12))*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (-4*(q12^4 + (q22 - q32)^2*(q22 - s)*(q22 - s - sqrtlam12) + 
     q12^3*(-4*q22 - 2*q32 - 2*s + sqrtlam12) + 
     q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 
       q22*(2*q32 + 2*s - 3*sqrtlam12) - s*sqrtlam12) - 
     q12*(4*q22^3 + 2*q22*q32*(-2*s + sqrtlam12) - 
       q22^2*(2*q32 + 2*s + 3*sqrtlam12) + 
       q32*(2*q32*s + 2*s^2 + q32*sqrtlam12))))/
   (q22*(q32 - s)^3*sqrtlam12^2), 
  (4*(-((q12 - q32)*(q12^4 + (q22 - q32)^2*(q22 - s)^2 - 
        2*q12^3*(2*q22 + q32 + s) - 2*q12*(2*q22 - q32 - s)*(q22^2 - q32*s) + 
        q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 2*q22*(q32 + s)))) - 
     (q12^2 + q32*(-q22 + q32) - q12*(q22 + 2*q32))*
      (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*sqrtlam12))/
   (q22^2*(q32 - s)^3*sqrtlam12^2), 
  (4*Sqrt[2]*q32*(q12^4 + (q22 - q32)^2*(q22 - s)*(q22 - s - sqrtlam12) - 
     q12^3*(4*q22 + 2*q32 + 2*s + sqrtlam12) + 
     q12^2*(6*q22^2 + q32^2 + s*(s + sqrtlam12) + 2*q32*(2*s + sqrtlam12) + 
       q22*(2*q32 + 2*s + sqrtlam12)) + 
     q12*(-4*q22^3 + 2*q22*s*(2*q32 + sqrtlam12) + 
       q22^2*(2*q32 + 2*s + sqrtlam12) - q32*(2*s*(s + sqrtlam12) + 
         q32*(2*s + sqrtlam12))))*sqrtQ22)/(q22^2*(q32 - s)^3*sqrtlam12^2), 
  (-4*Sqrt[2]*q32*(q12^4 + q12^3*(-4*q22 - 2*q32 - 2*s + sqrtlam12) + 
     (q22 - q32)^2*(q22 - s)*(q22 - s + sqrtlam12) + 
     q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + q22*(2*q32 + 2*s - sqrtlam12) - 
       2*q32*sqrtlam12 - s*sqrtlam12) + 
     q12*(-4*q22^3 + q22^2*(2*q32 + 2*s - sqrtlam12) + 
       q22*(4*q32*s - 2*s*sqrtlam12) + q32*(q32*(-2*s + sqrtlam12) + 
         2*s*(-s + sqrtlam12))))*sqrtQ22)/(q22^2*(q32 - s)^3*sqrtlam12^2), 
  (4*(-((q12 - q32)*(q12^4 + (q22 - q32)^2*(q22 - s)^2 - 
        2*q12^3*(2*q22 + q32 + s) - 2*q12*(2*q22 - q32 - s)*(q22^2 - q32*s) + 
        q12^2*(6*q22^2 + q32^2 + 4*q32*s + s^2 + 2*q22*(q32 + s)))) + 
     (q12^2 + q32*(-q22 + q32) - q12*(q22 + 2*q32))*
      (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*sqrtlam12))/
   (q22^2*(q32 - s)^3*sqrtlam12^2), 
  (-4*(q12^4 + (q22 - q32)^2*(q22 - s)*(q22 - s + sqrtlam12) - 
     q12^3*(4*q22 + 2*q32 + 2*s + sqrtlam12) + 
     q12^2*(6*q22^2 + q32^2 + 4*q32*s + s*(s + sqrtlam12) + 
       q22*(2*q32 + 2*s + 3*sqrtlam12)) + 
     q12*(-4*q22^3 + q22^2*(2*q32 + 2*s - 3*sqrtlam12) + 
       2*q22*q32*(2*s + sqrtlam12) + q32*(-2*s^2 + q32*(-2*s + sqrtlam12)))))/
   (q22*(q32 - s)^3*sqrtlam12^2), 
  (4*Sqrt[2]*q12*(q12^2 + (q22 - q32)*(q22 - s + sqrtlam12) - 
     q12*(2*q22 + q32 + s + sqrtlam12))*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (4*Sqrt[2]*q12*(q12^3 - (q22 - q32)*q32*(q22 - s - sqrtlam12) - 
     q12^2*(2*q22 + 2*q32 + s + sqrtlam12) + 
     q12*(q22^2 + q22*(q32 - s + sqrtlam12) + q32*(q32 + 2*(s + sqrtlam12))))*
    sqrtQ22)/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (8*q12*q32*(q12^2 - q12*(2*q22 + q32 + s - sqrtlam12) + 
     (q22 - q32)*(q22 - s + sqrtlam12)))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (-8*q12*q32*(q12^2 + (q22 - q32)*(q22 - s - sqrtlam12) - 
     q12*(2*q22 + q32 + s + sqrtlam12)))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (4*Sqrt[2]*q12*(q12^3 + q12*(q22^2 + q32*(q32 + 2*s - 2*sqrtlam12) + 
       q22*(q32 - s - sqrtlam12)) - q12^2*(2*q22 + 2*q32 + s - sqrtlam12) - 
     (q22 - q32)*q32*(q22 - s + sqrtlam12))*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  (4*Sqrt[2]*q12*(q12^2 + (q22 - q32)*(q22 - s - sqrtlam12) - 
     q12*(2*q22 + q32 + s - sqrtlam12))*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), (8*q12*(q12 + q22 - s))/
   ((q32 - s)*sqrtlam12^2), (8*q12*(q12 - q32)*(q12 + q22 - s))/
   (q22*(q32 - s)*sqrtlam12^2), (-8*Sqrt[2]*q12*q32*(q12 + q22 - s)*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2)}, 
 {0, (-2*(3*(q12 - q22)^2 - 4*(q12 + q22)*q32 + q32^2)*(-q12 + q22 + s) + 
    (2*(q12 - q22)^2 - 2*q32^2)*sqrtlam12)/(q22*(q32 - s)*sqrtlam12^2), 
  ((-2*Sqrt[2]*lam123*s)/(q22*(q32 - s)*sqrtlam12^2) + 
    (4*Sqrt[2]*q32*(-q12^2 - (q22 - q32)*(q22 + sqrtlam12) + 
       q12*(2*q22 + q32 + sqrtlam12)))/(q22*(q32 - s)*sqrtlam12^2))*sqrtQ22, 
  ((2*Sqrt[2]*lam123*s)/(q22*(q32 - s)*sqrtlam12^2) + 
    (4*Sqrt[2]*q32*(q12^2 + (q22 - q32)*(q22 - sqrtlam12) + 
       q12*(-2*q22 - q32 + sqrtlam12)))/(q22*(q32 - s)*sqrtlam12^2))*sqrtQ22, 
  (-2*(3*(q12 - q22)^2 - 4*(q12 + q22)*q32 + q32^2)*(-q12 + q22 + s) + 
    (-2*(q12 - q22)^2 + 2*q32^2)*sqrtlam12)/(q22*(q32 - s)*sqrtlam12^2), 0, 
  (4*Sqrt[2]*q32*(-q12^2 - (q22 - q32)*(q22 - s) + q12*(2*q22 + q32 + s))*
    sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12), 
  (2*Sqrt[2]*((-q12 + q22 + s)*(q12^4 - 2*q12^3*(2*q22 + q32 + s) + 
       q12^2*(6*q22^2 - q22*q32 + q32^2 + 5*q22*s + 4*q32*s + s^2) + 
       (q22 - q32)*(q22*(q22^2 - 4*q22*q32 + q32^2) + q22*(q22 + q32)*s + 
         (q22 - q32)*s^2) - 2*q12*(2*q22^3 + 2*q22^2*(-2*q32 + s) + 
         q32*s*(q32 + s) + q22*(-q32^2 - 2*q32*s + s^2))) + 
     (-q12^4 + 2*q12^3*(2*q22 + q32 + s) - q12^2*(6*q22^2 + q32^2 + 6*q22*s + 
         4*q32*s + s^2) - (q22 - q32)*(q22^2*(q22 - 3*q32) + 2*q22^2*s + 
         (q22 - q32)*s^2) + 2*q12*(2*q22^3 + 3*q22^2*(-q32 + s) + 
         q22*s*(-q32 + s) + q32*s*(q32 + s)))*sqrtlam12)*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  (-(q12^4*(3*q32 + s)) + q12^3*(4*q32^2 + 4*q22*(3*q32 + s) + 
      s*(2*s + sqrtlam12) + q32*(10*s + 3*sqrtlam12)) - 
    (q22 - q32)*(q22^3*(3*q32 + s) - q32*s*(q32 + 3*s)*(s + sqrtlam12) + 
      q22*(3*q32 + s)*(q32*(2*s - sqrtlam12) + s*(s + sqrtlam12)) + 
      q22^2*(-9*q32^2 + q32*(-5*s + sqrtlam12) + s*(2*s + 3*sqrtlam12))) - 
    q12^2*(q32^3 + 6*q22^2*(3*q32 + s) + s^2*(s + sqrtlam12) + 
      q32^2*(11*s + 4*sqrtlam12) + q32*s*(11*s + 7*sqrtlam12) + 
      q22*(-4*q32^2 + 7*q32*(2*s + sqrtlam12) + s*(6*s + 5*sqrtlam12))) + 
    q12*(4*q22^3*(3*q32 + s) + q22^2*(-20*q32^2 - 2*q32*s + 6*s^2 + 
        5*q32*sqrtlam12 + 7*s*sqrtlam12) - 
      2*q22*(3*q32^3 + 5*q32^2*s + q32*s*(s - 3*sqrtlam12) - 
        s^2*(s + sqrtlam12)) + q32*(4*s^2*(s + sqrtlam12) + 
        q32^2*(2*s + sqrtlam12) + q32*s*(10*s + 7*sqrtlam12))))/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (q32*(3*(q12 - q22)^4 - 4*(q12 - q22)^2*(q12 + 3*q22)*q32 + 
      (q12 + 3*q22)^2*q32^2) + 
    ((q12 - q22)^4 - 2*(q12 - q22)^2*(5*q12 + 3*q22)*q32 + 
      (11*q12^2 + 10*q12*q22 + 11*q22^2)*q32^2 - 2*(q12 + 3*q22)*q32^3)*s + 
    (-2*(q12 - q22)^3 + (11*q12^2 + 2*q12*q22 + 3*q22^2)*q32 - 
      2*(5*q12 + 3*q22)*q32^2 + q32^3)*s^2 + 
    ((q12 - q22)^2 - 4*(q12 + q22)*q32 + 3*q32^2)*s^3 + 
    (q32*((q12 - q22)^2*(3*q12 - q22) + 4*(-q12^2 + q22^2)*q32 + 
        (q12 - 3*q22)*q32^2) + (q12 - q22 - q32)*(q12^2 - 4*q12*q22 + 
        3*q22^2 - 6*q12*q32 - 4*q22*q32 + q32^2)*s - 
      ((q12 - q22)^2 - 4*(q12 + q22)*q32 + 3*q32^2)*s^2)*sqrtlam12)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*((-q12 + q22 + s)*(q12^4 - 2*q12^3*(2*q22 + q32 + s) + 
       q12^2*(6*q22^2 - q22*q32 + q32^2 + 5*q22*s + 4*q32*s + s^2) + 
       (q22 - q32)*(q22*(q22^2 - 4*q22*q32 + q32^2) + q22*(q22 + q32)*s + 
         (q22 - q32)*s^2) - 2*q12*(2*q22^3 + 2*q22^2*(-2*q32 + s) + 
         q32*s*(q32 + s) + q22*(-q32^2 - 2*q32*s + s^2))) + 
     (q12^4 - 2*q12^3*(2*q22 + q32 + s) + q12^2*(6*q22^2 + q32^2 + 6*q22*s + 
         4*q32*s + s^2) + (q22 - q32)*(q22^2*(q22 - 3*q32) + 2*q22^2*s + 
         (q22 - q32)*s^2) - 2*q12*(2*q22^3 + 3*q22^2*(-q32 + s) + 
         q22*s*(-q32 + s) + q32*s*(q32 + s)))*sqrtlam12)*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  (4*Sqrt[2]*q32*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))*
    sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12), 
  (8*q32*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (q22*(q32 - s)^2*sqrtlam12), 
  (2*(-((-q12 + q22 + s)*(2*q12^4 - 4*q12^3*(2*q22 + q32 + s) - 
        2*q12*(4*q22^3 + q22^2*(-5*q32 + s) + 2*q22*s*(-3*q32 + s) + 
          2*q32*s*(q32 + s)) + (q22 - q32)*(2*q22^3 - 2*q32*s^2 - 
          q22^2*(5*q32 + s) + q22*(q32 + s)*(q32 + 2*s)) + 
        q12^2*(12*q22^2 + q22*(q32 + 7*s) + 2*(q32^2 + 4*q32*s + s^2)))) + 
     (2*q12^4 - 4*q12^3*(2*q22 + q32 + s) + (q22 - q32)*
        (q22*(2*q22^2 - 5*q22*q32 + q32^2) + q22*(3*q22 - q32)*s + 
         2*(q22 - q32)*s^2) - 2*q12*(4*q22^3 + 5*q22^2*(-q32 + s) + 
         2*q22*s*(-q32 + s) + 2*q32*s*(q32 + s)) + 
       q12^2*(12*q22^2 + q22*(q32 + 11*s) + 2*(q32^2 + 4*q32*s + s^2)))*
      sqrtlam12))/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (Sqrt[2]*(-(q22^4*(3*q32 + s)) + 4*q22^3*(2*q32*(q32 + s) + 
       q12*(3*q32 + s)) - (q12 - q32)*(q12 - s)^2*(q12*(3*q32 + s) - 
       q32*(q32 + 3*s)) - q22^2*(6*q12^2*(3*q32 + s) + 
       (q32 + s)^2*(5*q32 + s) + 2*q12*(6*q32^2 + 3*q32*s - s^2)) + 
     2*q22*(2*q32*s*(q32 + s)^2 + 2*q12^3*(3*q32 + s) - 
       2*q12^2*s*(3*q32 + s) - q12*(q32 + s)*(q32^2 + 4*q32*s - s^2)) + 
     ((q12 - q22 - q32)*q32*(3*q12^2 - 4*q12*q22 + q22^2 - (q12 + q22)*q32) + 
       (q12^3 - (q22 - q32)^2*(3*q22 + q32) - q12^2*(5*q22 + 7*q32) + 
         q12*(7*q22^2 + 2*q22*q32 + 7*q32^2))*s - 
       ((q12 - q22)^2 - 4*(q12 + q22)*q32 + 3*q32^2)*s^2)*sqrtlam12)*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  (Sqrt[2]*(q22^4*(3*q32 + s) - 4*q22^3*(2*q32*(q32 + s) + q12*(3*q32 + s)) + 
     (q12 - q32)*(q12 - s)^2*(q12*(3*q32 + s) - q32*(q32 + 3*s)) + 
     q22^2*(6*q12^2*(3*q32 + s) + (q32 + s)^2*(5*q32 + s) + 
       2*q12*(6*q32^2 + 3*q32*s - s^2)) - 
     2*q22*(2*q32*s*(q32 + s)^2 + 2*q12^3*(3*q32 + s) - 
       2*q12^2*s*(3*q32 + s) - q12*(q32 + s)*(q32^2 + 4*q32*s - s^2)) + 
     ((q12 - q22 - q32)*q32*(3*q12^2 - 4*q12*q22 + q22^2 - (q12 + q22)*q32) + 
       (q12^3 - (q22 - q32)^2*(3*q22 + q32) - q12^2*(5*q22 + 7*q32) + 
         q12*(7*q22^2 + 2*q22*q32 + 7*q32^2))*s - 
       ((q12 - q22)^2 - 4*(q12 + q22)*q32 + 3*q32^2)*s^2)*sqrtlam12)*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  (2*(-((-q12 + q22 + s)*(2*q12^4 - 4*q12^3*(2*q22 + q32 + s) - 
        2*q12*(4*q22^3 + q22^2*(-5*q32 + s) + 2*q22*s*(-3*q32 + s) + 
          2*q32*s*(q32 + s)) + (q22 - q32)*(2*q22^3 - 2*q32*s^2 - 
          q22^2*(5*q32 + s) + q22*(q32 + s)*(q32 + 2*s)) + 
        q12^2*(12*q22^2 + q22*(q32 + 7*s) + 2*(q32^2 + 4*q32*s + s^2)))) + 
     (-2*q12^4 + 4*q12^3*(2*q22 + q32 + s) - (q22 - q32)*
        (q22*(2*q22^2 - 5*q22*q32 + q32^2) + q22*(3*q22 - q32)*s + 
         2*(q22 - q32)*s^2) + 2*q12*(4*q22^3 + 5*q22^2*(-q32 + s) + 
         2*q22*s*(-q32 + s) + 2*q32*s*(q32 + s)) - 
       q12^2*(12*q22^2 + q22*(q32 + 11*s) + 2*(q32^2 + 4*q32*s + s^2)))*
      sqrtlam12))/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (8*q32*(-q12^2 - (q22 - q32)*(q22 - s) + q12*(2*q22 + q32 + s)))/
   (q22*(q32 - s)^2*sqrtlam12), (8*Sqrt[2]*q12*q32*sqrtQ22)/
   (q22*q32*sqrtlam12 - q22*s*sqrtlam12), 
  (Sqrt[2]*((3*(q12 - q22)^2 - 4*(q12 + q22)*q32 + q32^2)*(q12 + q22 - s)*
      (-q12 + q22 + s) + (3*q12^3 + (3*q22^2 - 4*q22*q32 + q32^2)*(q22 - s) - 
       q12^2*(3*q22 + 4*q32 + 3*s) + q12*(-3*q22^2 + 6*q22*s + 
         q32*(q32 + 4*s)))*sqrtlam12)*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 
  (2*lam123*(q12 + q22 - s)*s)/(q22*(-q32 + s)*sqrtlam12^2) + 
   (2*(-2*q32*((q12 - q22)^2 - (q12 + q22)*q32)*(q12 + q22 - s) + 
      ((q22 - q32)^2*(q22 - s) + q12^2*(q22 - 2*q32 - s) + 
        2*q12*(-q22^2 + q32*(q32 + s) + q22*(2*q32 + s)))*sqrtlam12))/
    (q22*(q32 - s)*sqrtlam12^2), (2*lam123*(q12 + q22 - s)*s)/
    (q22*(q32 - s)*sqrtlam12^2) + 
   (2*(2*q32*((q12 - q22)^2 - (q12 + q22)*q32)*(q12 + q22 - s) + 
      ((q22 - q32)^2*(q22 - s) + q12^2*(q22 - 2*q32 - s) + 
        2*q12*(-q22^2 + q32*(q32 + s) + q22*(2*q32 + s)))*sqrtlam12))/
    (q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*((3*(q12 - q22)^2 - 4*(q12 + q22)*q32 + q32^2)*(q12 + q22 - s)*
      (-q12 + q22 + s) - (3*q12^3 + (3*q22^2 - 4*q22*q32 + q32^2)*(q22 - s) - 
       q12^2*(3*q22 + 4*q32 + 3*s) + q12*(-3*q22^2 + 6*q22*s + 
         q32*(q32 + 4*s)))*sqrtlam12)*sqrtQ22)/(q22^2*(q32 - s)*sqrtlam12^2), 
  (-8*Sqrt[2]*q12*q32*sqrtQ22)/(q22*q32*sqrtlam12 - q22*s*sqrtlam12), 0, 
  (-2*(3*(q12 - q22)^2 - 4*(q12 + q22)*q32 + q32^2)*(q12 + q22 - s)*
    (-q12 + q22 + s))/(q22*(q32 - s)*sqrtlam12^2), 
  ((4*Sqrt[2]*q32*((q12 - q22)^2 - (q12 + q22)*q32)*(q12 + q22 - s))/
     (q22*(-q32 + s)*sqrtlam12^2) + (2*Sqrt[2]*lam123*(q12 + q22 - s)*s)/
     (q22*(-q32 + s)*sqrtlam12^2))*sqrtQ22}, 
 {(-4*lam123)/((q32 - s)*sqrtlam12^2), 
  (-2*(3*q12^3 + q12*(q22^2 - 2*q22*q32 + q32^2 + 4*q22*s + 4*q32*s) + 
     (q22 - q32)^2*(q22 - s - sqrtlam12) + 
     q12^2*(-5*q22 - 4*q32 - 3*s + sqrtlam12)))/(q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*((q22 - q32)^2*(s - sqrtlam12) + q12^2*(2*q32 + s - sqrtlam12) - 
     2*q12*(q22*(q32 + s - sqrtlam12) + q32*(q32 + s + sqrtlam12)))*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*((q22 - q32)^2*(s + sqrtlam12) + 
     q12^2*(2*q32 + s + sqrtlam12) - 2*q12*(q32*(q32 + s - sqrtlam12) + 
       q22*(q32 + s + sqrtlam12)))*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 
  (-2*(3*q12^3 + q12*(q22^2 - 2*q22*q32 + q32^2 + 4*q22*s + 4*q32*s) + 
     (q22 - q32)^2*(q22 - s + sqrtlam12) - 
     q12^2*(5*q22 + 4*q32 + 3*s + sqrtlam12)))/(q22*(q32 - s)*sqrtlam12^2), 
  (-4*lam123)/((q32 - s)*sqrtlam12^2), 
  ((2*Sqrt[2]*lam123*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
     (q22*(q32 - s)^2*sqrtlam12^2) + (2*Sqrt[2]*(q12 - q22 + q32)*
      (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
     (q22*(q32 - s)^2*sqrtlam12))*sqrtQ22, 
  ((2*Sqrt[2]*lam123*s^2)/(q22^2*(q32 - s)^2*sqrtlam12) + 
    (2*Sqrt[2]*(q12^5 - (q22 - q32)^2*(q22^2*q32 + s^3 - 
         q22*s*(q32 + s - sqrtlam12)) + q12^4*(-4*q22 - 2*q32 - 3*s + 
         sqrtlam12) + q12^3*(6*q22^2 + q32^2 + 6*q32*s + 3*s^2 - 
         2*q32*sqrtlam12 - 2*s*sqrtlam12 - q22*(q32 - 9*s + 3*sqrtlam12)) + 
       q12^2*(-4*q22^3 - s^3 + q32^2*(-3*s + sqrtlam12) + 
         q22^2*(7*q32 - 9*s + 3*sqrtlam12) + q32*(-6*s^2 + 4*s*sqrtlam12) + 
         q22*(2*q32^2 + 5*q32*s - 7*s^2 - 2*q32*sqrtlam12 + 5*s*sqrtlam12)) + 
       q12*(q22^4 - q22^3*(3*q32 - 3*s + sqrtlam12) + 
         q32*s*(3*q32*s + 2*s^2 - 2*q32*sqrtlam12) + 
         q22^2*(3*q32^2 - 4*q32*s + 3*s^2 + 4*q32*sqrtlam12 - 
           2*s*sqrtlam12) + q22*(-q32^3 + 2*s^3 + q32^2*(-3*s + sqrtlam12) + 
           q32*(-6*s^2 + 4*s*sqrtlam12)))))/(q22^2*(q32 - s)^2*sqrtlam12^2))*
   sqrtQ22, (q12^4*(3*q32 + s) - 2*q12^3*(5*q22*q32 + 2*q32^2 + 3*q22*s + 
      5*q32*s + s^2) + q12^2*(q32 + s)*(12*q22^2 - 2*q22*q32 + q32^2 + 
      10*(q22 + q32)*s + s^2) + 
    2*q12*(q22*q32*(-3*q22^2 + 4*q22*q32 + 3*q32^2) - 
      (5*q22^3 - 7*q22^2*q32 - 3*q22*q32^2 + q32^3)*s + 
      (-3*q22^2 + 4*q22*q32 - 5*q32^2)*s^2 - 2*(q22 + q32)*s^3) + 
    (q22 - q32)^2*(-2*q22*s*(3*q32 + s) + q22^2*(q32 + 3*s) + 
      s^2*(q32 + 3*s)) - (q12 + q22 - s)*(-4*q12*(q22 + q32)*(q32 + s) + 
      q12^2*(3*q32 + s) + (q22 - q32)^2*(q32 + 3*s))*sqrtlam12)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  -((q12^4*(3*q32 + s) - 2*q12^3*(5*q22*q32 + 2*q32^2 + 3*q22*s + 5*q32*s + 
       s^2) + q12^2*(q32 + s)*(12*q22^2 - 2*q22*q32 + q32^2 + 
       10*(q22 + q32)*s + s^2) - 
     2*q12*(q22*q32*(3*q22^2 - 4*q22*q32 - 3*q32^2) + 
       (5*q22^3 - 7*q22^2*q32 - 3*q22*q32^2 + q32^3)*s + 
       (3*q22^2 - 4*q22*q32 + 5*q32^2)*s^2 + 2*(q22 + q32)*s^3) + 
     (q22 - q32)^2*(-2*q22*s*(3*q32 + s) + q22^2*(q32 + 3*s) + 
       s^2*(q32 + 3*s)) + (q12 + q22 - s)*(-4*q12*(q22 + q32)*(q32 + s) + 
       q12^2*(3*q32 + s) + (q22 - q32)^2*(q32 + 3*s))*sqrtlam12)/
    (q22*(q32 - s)^2*sqrtlam12^2)), 
  ((-2*Sqrt[2]*lam123*s^2)/(q22^2*(q32 - s)^2*sqrtlam12) + 
    (2*Sqrt[2]*(q12^5 - q12^4*(4*q22 + 2*q32 + 3*s + sqrtlam12) - 
       (q22 - q32)^2*(q22^2*q32 + s^3 - q22*s*(q32 + s + sqrtlam12)) + 
       q12^3*(6*q22^2 + q32^2 + 2*q32*(3*s + sqrtlam12) + 
         s*(3*s + 2*sqrtlam12) + q22*(-q32 + 9*s + 3*sqrtlam12)) - 
       q12^2*(4*q22^3 + s^3 + q32^2*(3*s + sqrtlam12) + 
         2*q32*s*(3*s + 2*sqrtlam12) + q22^2*(-7*q32 + 9*s + 3*sqrtlam12) + 
         q22*(-2*q32^2 - 5*q32*s + 7*s^2 - 2*q32*sqrtlam12 + 
           5*s*sqrtlam12)) + q12*(q22^4 + q22^3*(-3*q32 + 3*s + sqrtlam12) + 
         q32*s*(3*q32*s + 2*s^2 + 2*q32*sqrtlam12) + 
         q22^2*(3*q32^2 - 4*q32*(s + sqrtlam12) + s*(3*s + 2*sqrtlam12)) - 
         q22*(q32^3 - 2*s^3 + q32^2*(3*s + sqrtlam12) + 
           2*q32*s*(3*s + 2*sqrtlam12)))))/(q22^2*(q32 - s)^2*sqrtlam12^2))*
   sqrtQ22, ((2*Sqrt[2]*lam123*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)))/(q22*(q32 - s)^2*sqrtlam12^2) - 
    (2*Sqrt[2]*(q12 - q22 + q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
       q12*(2*q22 + q32 + s)))/(q22*(q32 - s)^2*sqrtlam12))*sqrtQ22, 
  (-4*lam123*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - q22*(q32 + s)))/
    (q22*(q32 - s)^2*sqrtlam12^2) - 
   (4*(q12 - q22 + q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(q22*(q32 - s)^2*sqrtlam12), 
  (2*(-2*q12^5 + q12^4*(8*q22 + 4*q32 + 6*s - 2*sqrtlam12) + 
     (q22 - q32)^2*(-2*s^2 + q22*(q32 + s))*(q22 - s + sqrtlam12) + 
     q12^2*(8*q22^3 + 2*(2*q32*s*(3*s - 2*sqrtlam12) + s^2*(s - sqrtlam12) + 
         q32^2*(3*s - sqrtlam12)) + q22^2*(-9*q32 + 13*s - 6*sqrtlam12) + 
       q22*(-11*q32*s + 11*s^2 + 3*q32*sqrtlam12 - 9*s*sqrtlam12)) - 
     q12^3*(12*q22^2 + q22*(q32 + 15*s - 6*sqrtlam12) + 
       2*(q32^2 + 6*q32*s + 3*s^2 - 2*q32*sqrtlam12 - 2*s*sqrtlam12)) + 
     q12*(-2*q22^4 + q22^3*(5*q32 - 5*s + 2*sqrtlam12) - 
       2*q22^2*(2*q32^2 - q32*s + s^2 + 4*q32*sqrtlam12 - 2*s*sqrtlam12) + 
       q22*(q32^3 + q32^2*(3*s - 2*sqrtlam12) + 8*q32*s*(2*s - sqrtlam12) + 
         4*s^2*(-s + sqrtlam12)) + 2*q32*s*(2*s*(-s + sqrtlam12) + 
         q32*(-3*s + 2*sqrtlam12)))))/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (Sqrt[2]*(q12^4*(3*q32 + s) - q12^3*(10*q22*q32 + 4*q32^2 + 6*q22*s + 
       10*q32*s + 2*s^2 + 3*q32*sqrtlam12 + s*sqrtlam12) + 
     q12^2*(q32^3 + 12*q22^2*(q32 + s) + s^2*(s + sqrtlam12) + 
       q32^2*(11*s + 4*sqrtlam12) + q32*s*(11*s + 7*sqrtlam12) + 
       q22*(2*q32^2 + 6*q32*s + 8*s^2 - q32*sqrtlam12 + 5*s*sqrtlam12)) + 
     (q22 - q32)^2*(q22^2*(q32 + 3*s) + s*(q32 + 3*s)*(s + sqrtlam12) - 
       q22*(s*(4*s + sqrtlam12) + q32*(4*s + 3*sqrtlam12))) - 
     q12*(2*q22^3*(3*q32 + 5*s) + q22^2*(-4*q32^2 - 7*q32*(2*s + sqrtlam12) + 
         s*(2*s + 3*sqrtlam12)) - 2*q22*(q32^3 - 2*s^2*(s + sqrtlam12) + 
         q32^2*(3*s + sqrtlam12) + q32*s*(6*s + 5*sqrtlam12)) + 
       q32*(4*s^2*(s + sqrtlam12) + q32^2*(2*s + sqrtlam12) + 
         q32*s*(10*s + 7*sqrtlam12))))*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  -((Sqrt[2]*(q12^4*(3*q32 + s) - q12^3*(10*q22*q32 + 4*q32^2 + 6*q22*s + 
        10*q32*s + 2*s^2 - 3*q32*sqrtlam12 - s*sqrtlam12) + 
      q12^2*(q32^3 + 12*q22^2*(q32 + s) + q32*s*(11*s - 7*sqrtlam12) + 
        q32^2*(11*s - 4*sqrtlam12) + s^2*(s - sqrtlam12) + 
        q22*(2*q32^2 + s*(8*s - 5*sqrtlam12) + q32*(6*s + sqrtlam12))) + 
      (q22 - q32)^2*(q22^2*(q32 + 3*s) + s*(q32 + 3*s)*(s - sqrtlam12) + 
        q22*(s*(-4*s + sqrtlam12) + q32*(-4*s + 3*sqrtlam12))) + 
      q12*(-2*q22^3*(3*q32 + 5*s) + q22^2*(4*q32^2 + 14*q32*s - 2*s^2 - 
          7*q32*sqrtlam12 + 3*s*sqrtlam12) + 
        2*q22*(q32^3 + q32*s*(6*s - 5*sqrtlam12) + q32^2*(3*s - sqrtlam12) + 
          2*s^2*(-s + sqrtlam12)) + q32*(q32^2*(-2*s + sqrtlam12) + 
          4*s^2*(-s + sqrtlam12) + q32*s*(-10*s + 7*sqrtlam12))))*sqrtQ22)/
    (q22^2*(q32 - s)^2*sqrtlam12^2)), 
  (-2*(2*q12^5 - (q22 - q32)^2*(-2*s^2 + q22*(q32 + s))*
      (q22 - s - sqrtlam12) - 2*q12^4*(4*q22 + 2*q32 + 3*s + sqrtlam12) + 
     q12^3*(12*q22^2 + q22*(q32 + 15*s + 6*sqrtlam12) + 
       2*(q32^2 + 6*q32*s + 3*s^2 + 2*q32*sqrtlam12 + 2*s*sqrtlam12)) - 
     q12^2*(8*q22^3 + q22^2*(-9*q32 + 13*s + 6*sqrtlam12) + 
       q22*(-11*q32*s + 11*s^2 - 3*q32*sqrtlam12 + 9*s*sqrtlam12) + 
       2*(s^2*(s + sqrtlam12) + q32^2*(3*s + sqrtlam12) + 
         2*q32*s*(3*s + 2*sqrtlam12))) + 
     q12*(2*q22^4 + q22^3*(-5*q32 + 5*s + 2*sqrtlam12) + 
       2*q32*s*(2*s*(s + sqrtlam12) + q32*(3*s + 2*sqrtlam12)) - 
       q22*(q32^3 - 4*s^2*(s + sqrtlam12) + 8*q32*s*(2*s + sqrtlam12) + 
         q32^2*(3*s + 2*sqrtlam12)) + 2*q22^2*(2*q32^2 + 
         s*(s + 2*sqrtlam12) - q32*(s + 4*sqrtlam12)))))/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  (-4*lam123*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - q22*(q32 + s)))/
    (q22*(q32 - s)^2*sqrtlam12^2) + 
   (4*(q12 - q22 + q32)*(q12^2 + (q22 - q32)*(q22 - s) - 
      q12*(2*q22 + q32 + s)))/(q22*(q32 - s)^2*sqrtlam12), 
  ((2*Sqrt[2]*lam123*(q12 + q22 - s))/(q22*(q32 - s)*sqrtlam12^2) - 
    (4*Sqrt[2]*q12*(q12 - q22 + q32))/(q22*(q32 - s)*sqrtlam12))*sqrtQ22, 
  (Sqrt[2]*(-(((q12 + q22 - s)*(3*q12^3 + (q22 - q32)^2*(q22 - s) - 
         q12^2*(5*q22 + 4*q32 + 3*s) + q12*((q22 - q32)^2 + 
           4*(q22 + q32)*s)))/(-q32 + s)) - 
     ((3*q12^3 + q12^2*(3*q22 - 4*q32 - 3*s) + (q22 - q32)^2*(q22 - s) + 
        q12*(-7*q22^2 - 2*q22*q32 + q32^2 + 4*(q22 + q32)*s))*sqrtlam12)/
      (q32 - s))*sqrtQ22)/(q22^2*sqrtlam12^2), 
  (2*(q12 + q22 - s)*((q22 - q32)^2*s - 2*q12*(q22 + q32)*(q32 + s) + 
      q12^2*(2*q32 + s)) + (-2*(q22 - q32)^2*(q22 - s) + 
      4*q12*(q22 + q32)*(2*q22 - q32 - s) + 2*q12^2*(-3*q22 + 2*q32 + s))*
     sqrtlam12)/(q22*(q32 - s)*sqrtlam12^2), 
  (-2*(q12 + q22 - s)*((q22 - q32)^2*s - 2*q12*(q22 + q32)*(q32 + s) + 
      q12^2*(2*q32 + s)) + (-2*(q22 - q32)^2*(q22 - s) + 
      4*q12*(q22 + q32)*(2*q22 - q32 - s) + 2*q12^2*(-3*q22 + 2*q32 + s))*
     sqrtlam12)/(q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*(-(((q12 + q22 - s)*(3*q12^3 + (q22 - q32)^2*(q22 - s) - 
         q12^2*(5*q22 + 4*q32 + 3*s) + q12*((q22 - q32)^2 + 
           4*(q22 + q32)*s)))/(-q32 + s)) + 
     ((3*q12^3 + q12^2*(3*q22 - 4*q32 - 3*s) + (q22 - q32)^2*(q22 - s) + 
        q12*(-7*q22^2 - 2*q22*q32 + q32^2 + 4*(q22 + q32)*s))*sqrtlam12)/
      (q32 - s))*sqrtQ22)/(q22^2*sqrtlam12^2), 
  ((2*Sqrt[2]*lam123*(q12 + q22 - s))/(q22*(q32 - s)*sqrtlam12^2) + 
    (4*Sqrt[2]*q12*(q12 - q22 + q32))/(q22*(q32 - s)*sqrtlam12))*sqrtQ22, 
  (4*lam123*(q12 + q22 - s))/((-q32 + s)*sqrtlam12^2), 
  (-2*(q12 + q22 - s)*(3*q12^3 + (q22 - q32)^2*(q22 - s) - 
     q12^2*(5*q22 + 4*q32 + 3*s) + q12*((q22 - q32)^2 + 4*(q22 + q32)*s)))/
   (q22*(q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - s)*
    ((q22 - q32)^2*s - 2*q12*(q22 + q32)*(q32 + s) + q12^2*(2*q32 + s))*
    sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2)}, 
 {(4*(-q12 + q22 + q32))/((-q32 + s)*sqrtlam12^2), 
  (4*(7*q12^2 - 2*q22^2 + q12*(-5*q22 - 9*q32 + s - 3*sqrtlam12) + 
     q22*(-s + sqrtlam12) + q32*(s + sqrtlam12)))/
   (q22*(q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(-2*q32*s + q12*(12*q32 + 2*s - sqrtlam12) + 3*q32*sqrtlam12 + 
     q22*(2*q32 + sqrtlam12))*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(2*q22*q32 - 2*q32*s - q22*sqrtlam12 - 3*q32*sqrtlam12 + 
     q12*(12*q32 + 2*s + sqrtlam12))*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 
  (4*(7*q12^2 - 2*q22^2 + q32*(s - sqrtlam12) - q22*(s + sqrtlam12) + 
     q12*(-5*q22 - 9*q32 + s + 3*sqrtlam12)))/(q22*(q32 - s)*sqrtlam12^2), 
  (4*(-q12 + q22 + q32))/((-q32 + s)*sqrtlam12^2), 
  (2*Sqrt[2]*((-q12 + q22 + q32)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)) + (-q12^2 - (q22 + 3*q32)*(q22 - s) + 
       q12*(2*q22 - 3*q32 + s))*sqrtlam12)*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*(-2*q12^4 + q22^4 + q12^3*(5*q22 + 6*q32 + 2*s - 2*sqrtlam12) - 
     2*q32*(2*q32 - s)*s*(s - sqrtlam12) - q22^3*(5*q32 - 2*s + sqrtlam12) + 
     q22*q32*(10*q32*s - 7*s^2 - 4*q32*sqrtlam12 + 3*s*sqrtlam12) + 
     q22^2*(-4*q32^2 + 3*s*(s - sqrtlam12) + q32*(2*s + 3*sqrtlam12)) + 
     q12^2*(-3*q22^2 + q22*(q32 - 8*s + 3*sqrtlam12) + 
       2*(-2*q32^2 - 5*q32*s + s^2 + 3*q32*sqrtlam12)) - 
     q12*(q22^3 + 2*q22^2*(q32 - 2*s) - 2*q32*s*(s - 2*sqrtlam12) + 
       2*s^2*(s - sqrtlam12) + q32^2*(-8*s + 4*sqrtlam12) + 
       q22*(10*q32^2 - 6*q32*s - 3*s^2 - 5*q32*sqrtlam12 + 7*s*sqrtlam12)))*
    sqrtQ22)/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (2*(q22^3*(-q32 + s) - q12^3*(3*q32 + s) + q32*(5*q32 - s)*s*
      (s + sqrtlam12) + q12^2*(5*q22*q32 + 5*q32^2 + 3*q22*s + 5*q32*s + 
       2*s^2 + 3*q32*sqrtlam12 + s*sqrtlam12) - 
     q12*(q22^2*(q32 + 3*s) + s^2*(s + sqrtlam12) + 
       5*q32^2*(2*s + sqrtlam12) - 2*q22*(q32 - s)*(7*q32 + 2*s + 
         sqrtlam12) + q32*s*(s + 2*sqrtlam12)) + 
     q22^2*(9*q32^2 - q32*(3*s + sqrtlam12) - s*(2*s + 3*sqrtlam12)) + 
     q22*(s^2*(s + sqrtlam12) + q32*s*(5*s + 2*sqrtlam12) - 
       q32^2*(14*s + 3*sqrtlam12))))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (2*(q32*((q12 - q22)^2*(3*q12 + q22) - (q12 + q22)*(5*q12 + 9*q22)*q32) + 
     ((q12 - q22)^3 + (-5*q12^2 + 10*q12*q22 + 3*q22^2)*q32 + 
       2*(5*q12 + 7*q22)*q32^2)*s + (-2*q12^2 + 2*q22^2 - 5*q22*q32 - 
       5*q32^2 + q12*(4*q22 + q32))*s^2 + (q12 - q22 + q32)*s^3 - 
     (q32*s*(-5*q32 + s) - q12^2*(3*q32 + s) + q22*(q32 - s)*(3*q32 + s) + 
       q22^2*(q32 + 3*s) + q12*(q32*(-2*q22 + 5*q32) + 2*(q22 + q32)*s + 
         s^2))*sqrtlam12))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*(-2*q12^4 + q22^4 - 2*q32*(2*q32 - s)*s*(s + sqrtlam12) + 
     q22^3*(-5*q32 + 2*s + sqrtlam12) + q22*q32*(10*q32*s - 7*s^2 + 
       4*q32*sqrtlam12 - 3*s*sqrtlam12) + 
     q22^2*(-4*q32^2 + q32*(2*s - 3*sqrtlam12) + 3*s*(s + sqrtlam12)) + 
     q12^3*(5*q22 + 2*(3*q32 + s + sqrtlam12)) - 
     q12^2*(3*q22^2 + 4*q32^2 + 10*q32*s - 2*s^2 + 6*q32*sqrtlam12 + 
       q22*(-q32 + 8*s + 3*sqrtlam12)) + q12*(-q22^3 - 2*q22^2*(q32 - 2*s) - 
       2*s^2*(s + sqrtlam12) + 4*q32^2*(2*s + sqrtlam12) + 
       2*q32*s*(s + 2*sqrtlam12) + q22*(-10*q32^2 + 6*q32*s + 3*s^2 - 
         5*q32*sqrtlam12 + 7*s*sqrtlam12)))*sqrtQ22)/
   (q22^2*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*((-q12 + q22 + q32)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 
       2*q12*(q22 + s)) + (q12^2 + (q22 + 3*q32)*(q22 - s) - 
       q12*(2*q22 - 3*q32 + s))*sqrtlam12)*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (4*(-((-q12 + q22 + q32)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
        q22*(q32 + s))) + (q12^2 + (q22 + 3*q32)*(q22 - s) - 
       q12*(2*q22 - 3*q32 + s))*sqrtlam12))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (4*(6*q12^4 - q22^4 - q12^3*(17*q22 + 10*q32 + 14*s - 6*sqrtlam12) + 
     2*q32*s*(2*q32 + s)*(s - sqrtlam12) + q22^3*(-q32 + sqrtlam12) + 
     q12^2*(15*q22^2 + 10*q22*q32 + 4*q32^2 + 9*q22*s + 22*q32*s + 10*s^2 - 
       11*q22*sqrtlam12 - 10*q32*sqrtlam12 - 8*s*sqrtlam12) + 
     q22^2*(4*q32^2 + 9*q32*s - 2*s^2 - 6*q32*sqrtlam12 + 2*s*sqrtlam12) + 
     q22*q32*(-9*q32*s - 6*s^2 + 5*q32*sqrtlam12 + 4*s*sqrtlam12) + 
     q12*(-3*q22^3 - 2*(q32*s*(7*s - 6*sqrtlam12) + 
         q32^2*(4*s - 2*sqrtlam12) + s^2*(s - sqrtlam12)) + 
       q22^2*(q32 + 5*s + 4*sqrtlam12) + q22*(q32^2 + 12*q32*s + 
         2*s*sqrtlam12))))/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*(q22^3*(-5*q32 + s) - q12^3*(7*q32 + s) + 
     q32*s*(5*q32 + 3*s)*(s + sqrtlam12) + 
     q22*(s^2*(s + sqrtlam12) - 6*q32^2*(2*s + sqrtlam12) - 
       3*q32*s*(3*s + sqrtlam12)) + q22^2*(7*q32^2 - 2*s*(s + sqrtlam12) + 
       q32*(11*s + 2*sqrtlam12)) + q12^2*(5*q32^2 + 3*q22*(3*q32 + s) + 
       s*(2*s + sqrtlam12) + q32*(17*s + 7*sqrtlam12)) + 
     q12*(3*q22^2*(q32 - s) - s^2*(s + sqrtlam12) - 
       5*q32^2*(2*s + sqrtlam12) - q32*s*(13*s + 10*sqrtlam12) + 
       q22*(2*q32^2 + 8*q32*s - 2*s^2 - 5*q32*sqrtlam12 - 3*s*sqrtlam12)))*
    sqrtQ22)/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*(q22^3*(5*q32 - s) + q12^3*(7*q32 + s) - 
     q32*s*(5*q32 + 3*s)*(s - sqrtlam12) - 
     q12^2*(5*q32^2 + 17*q32*s + 2*s^2 + 3*q22*(3*q32 + s) - 
       7*q32*sqrtlam12 - s*sqrtlam12) + q22*(6*q32^2*(2*s - sqrtlam12) + 
       3*q32*s*(3*s - sqrtlam12) + s^2*(-s + sqrtlam12)) + 
     q22^2*(-7*q32^2 + 2*s*(s - sqrtlam12) + q32*(-11*s + 2*sqrtlam12)) - 
     q12*(3*q22^2*(q32 - s) + 5*q32^2*(-2*s + sqrtlam12) + 
       s^2*(-s + sqrtlam12) + q32*s*(-13*s + 10*sqrtlam12) + 
       q22*(2*q32^2 + 8*q32*s - 2*s^2 + 5*q32*sqrtlam12 + 3*s*sqrtlam12)))*
    sqrtQ22)/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (-4*(-6*q12^4 + q22^4 + q22^3*(q32 + sqrtlam12) - 
     2*q32*s*(2*q32 + s)*(s + sqrtlam12) + 
     q12^3*(17*q22 + 10*q32 + 14*s + 6*sqrtlam12) + 
     q22*q32*(9*q32*s + 6*s^2 + 5*q32*sqrtlam12 + 4*s*sqrtlam12) - 
     q12^2*(15*q22^2 + 10*q22*q32 + 4*q32^2 + 9*q22*s + 22*q32*s + 10*s^2 + 
       11*q22*sqrtlam12 + 10*q32*sqrtlam12 + 8*s*sqrtlam12) + 
     q22^2*(-4*q32^2 + 2*s*(s + sqrtlam12) - 3*q32*(3*s + 2*sqrtlam12)) + 
     q12*(3*q22^3 - q22^2*(q32 + 5*s - 4*sqrtlam12) - 
       q22*(q32^2 + 12*q32*s - 2*s*sqrtlam12) + 
       2*(s^2*(s + sqrtlam12) + 2*q32^2*(2*s + sqrtlam12) + 
         q32*s*(7*s + 6*sqrtlam12)))))/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (-4*((-q12 + q22 + q32)*(q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 
       q22*(q32 + s)) + (q12^2 + (q22 + 3*q32)*(q22 - s) - 
       q12*(2*q22 - 3*q32 + s))*sqrtlam12))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*((-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s) - 
     2*q12*(3*q32 + s)*sqrtlam12)*sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*(4*q12^4 - q12^3*(12*q22 + 15*q32 - 3*s + 4*sqrtlam12) + 
     (q22 - s)*(q32 - s)*(2*q22^2 + q22*(s + sqrtlam12) - 
       q32*(s + sqrtlam12)) + q12^2*(12*q22^2 + 9*q32^2 + 13*q32*s - 10*s^2 + 
       15*q32*sqrtlam12 - 7*s*sqrtlam12 + 
       2*q22*(7*q32 - 3*s + 4*sqrtlam12)) + 
     q12*(-4*q22^3 + 3*s^2*(s + sqrtlam12) + q32*s*(3*s + 2*sqrtlam12) - 
       q22^2*(q32 - 5*s + 4*sqrtlam12) - q32^2*(10*s + 9*sqrtlam12) + 
       q22*(9*q32^2 + 2*q32*(s + sqrtlam12) - s*(7*s + 2*sqrtlam12))))*
    sqrtQ22)/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (4*(4*q12^3*q32 + q32*(q22 - s)*(-q32 + s)*(q22 - s + sqrtlam12) + 
     q12^2*(-8*q22*q32 - 6*q32^2 - 3*q32*s + s^2 + 4*q32*sqrtlam12) + 
     q12*(4*q22^2*q32 + q32^2*(7*s - 6*sqrtlam12) + 
       q32*s*(-2*s + sqrtlam12) + s^2*(-s + sqrtlam12) + 
       q22*(-7*q32^2 + s*(s - 2*sqrtlam12) - 2*q32*(s + sqrtlam12)))))/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (4*(-4*q12^3*q32 + q32*(q32 - s)*(-q22 + s)*(-q22 + s + sqrtlam12) + 
     q12^2*(8*q22*q32 + 6*q32^2 + 3*q32*s - s^2 + 4*q32*sqrtlam12) + 
     q12*(-4*q22^2*q32 + s^2*(s + sqrtlam12) + q32*s*(2*s + sqrtlam12) - 
       q32^2*(7*s + 6*sqrtlam12) + q22*(7*q32^2 + 2*q32*(s - sqrtlam12) - 
         s*(s + 2*sqrtlam12)))))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*(4*q12^4 + q12^3*(-12*q22 - 15*q32 + 3*s + 4*sqrtlam12) + 
     q12^2*(12*q22^2 + 9*q32^2 + 13*q32*s - 10*s^2 + 
       2*q22*(7*q32 - 3*s - 4*sqrtlam12) - 15*q32*sqrtlam12 + 
       7*s*sqrtlam12) + (q22 - s)*(q32 - s)*(2*q22^2 + q22*(s - sqrtlam12) + 
       q32*(-s + sqrtlam12)) + q12*(-4*q22^3 + q32*s*(3*s - 2*sqrtlam12) + 
       3*s^2*(s - sqrtlam12) + q22^2*(-q32 + 5*s + 4*sqrtlam12) + 
       q32^2*(-10*s + 9*sqrtlam12) + q22*(9*q32^2 + 2*q32*(s - sqrtlam12) + 
         s*(-7*s + 2*sqrtlam12))))*sqrtQ22)/(q22^2*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*((-q12 + q22 + q32)*(q12 + q22 - s)*(q32 - s) + 
     2*q12*(3*q32 + s)*sqrtlam12)*sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12^2), 
  (4*(q12 - q22 - q32)*(q12 + q22 - s))/((q32 - s)*sqrtlam12^2), 
  (4*(q12 + q22 - s)*(7*q12^2 - 5*q12*q22 - 2*q22^2 - 9*q12*q32 + 
     (q12 - q22 + q32)*s))/(q22*(q32 - s)*sqrtlam12^2), 
  (4*Sqrt[2]*(q12 + q22 - s)*(q32*(q22 - s) + q12*(6*q32 + s))*sqrtQ22)/
   (q22*(-q32 + s)*sqrtlam12^2)}, 
 {(-2*(q12 + q22 - q32)*q32*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/((q32 - s)*sqrtlam12^2), 
  (-2*(q12 + q22 - q32)*(q12^3 + q12^2*(-3*q22 + 2*q32 - 2*s + sqrtlam12) - 
     (q22 - q32)*(q22^2 + s*(q32 + s - sqrtlam12) - 
       q22*(q32 - 2*s + sqrtlam12)) + q12*(3*q22^2 - q32^2 - 3*q32*s + s^2 + 
       q32*sqrtlam12 - s*sqrtlam12 - 2*q22*(2*q32 - 2*s + sqrtlam12))))/
   ((q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - q32)*(q12 - q22 + q32)*
    (-(q32*(s - 2*sqrtlam12)) + q12*(q32 + sqrtlam12) - 
     q22*(q32 + sqrtlam12))*sqrtQ22)/((q32 - s)*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12^2 - (q22 - q32)^2)*(q12*(q32 - sqrtlam12) + 
     q22*(-q32 + sqrtlam12) - q32*(s + 2*sqrtlam12))*sqrtQ22)/
   ((q32 - s)*sqrtlam12^2), 
  (-2*(q12 + q22 - q32)*(q12^3 - q12^2*(3*q22 - 2*q32 + 2*s + sqrtlam12) - 
     (q22 - q32)*(q22^2 + s*(q32 + s + sqrtlam12) + 
       q22*(-q32 + 2*s + sqrtlam12)) + 
     q12*(3*q22^2 - q32^2 + s*(s + sqrtlam12) - q32*(3*s + sqrtlam12) + 
       q22*(-4*q32 + 4*s + 2*sqrtlam12))))/((q32 - s)*sqrtlam12^2), 
  (-2*(q12 + q22 - q32)*q32*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/((q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12 + q22 - q32)*(q32*(q12 + q22 - s) + 
     ((q12 - q22 + q32)*(q12 - q22 - s)*sqrtlam12)/(q32 - s))*sqrtQ22)/
   sqrtlam12^2, (-2*Sqrt[2]*(q12 + q22 - q32)*(q12^3 - q22^3 + 
     q32*s*(q32 - sqrtlam12) + q22^2*(q32 - 2*s + sqrtlam12) + 
     q12^2*(-3*q22 + q32 - 2*s + sqrtlam12) - 
     q22*(q32^2 - 3*q32*s + s^2 + q32*sqrtlam12 - s*sqrtlam12) + 
     q12*(3*q22^2 - q32^2 - q32*s + s^2 + q32*sqrtlam12 - s*sqrtlam12 - 
       2*q22*(q32 - 2*s + sqrtlam12)))*sqrtQ22)/((q32 - s)*sqrtlam12^2), 
  ((q12 + q22 - q32)*(q12 - q22 + q32)*(q12 - q22 - s)*
    (q12^2 + q22^2 + s*(s + sqrtlam12) - q12*(2*q22 + 2*s + sqrtlam12) - 
     q22*(4*q32 + 2*s + sqrtlam12)))/((q32 - s)*sqrtlam12^2), 
  -(((q12 + q22 - q32)*(q12 - q22 + q32)*(q12 - q22 - s)*
     (q12^2 + q22^2 + s*(s - sqrtlam12) + q12*(-2*q22 - 2*s + sqrtlam12) + 
      q22*(-4*q32 - 2*s + sqrtlam12)))/((q32 - s)*sqrtlam12^2)), 
  (-2*Sqrt[2]*(q12 + q22 - q32)*(q12^3 - q22^3 + 
     q22^2*(q32 - 2*s - sqrtlam12) + q32*s*(q32 + sqrtlam12) - 
     q12^2*(3*q22 - q32 + 2*s + sqrtlam12) - 
     q22*(q32^2 + s*(s + sqrtlam12) - q32*(3*s + sqrtlam12)) + 
     q12*(3*q22^2 - q32^2 - q32*(s + sqrtlam12) + s*(s + sqrtlam12) + 
       q22*(-2*q32 + 4*s + 2*sqrtlam12)))*sqrtQ22)/((q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*((q12 + q22 - q32)*q32*(q12 + q22 - s) + 
     ((-q12^2 + (q22 - q32)^2)*(q12 - q22 - s)*sqrtlam12)/(q32 - s))*sqrtQ22)/
   sqrtlam12^2, (2*(q12 + q22 - q32)*(q12^2*(q32 - 2*sqrtlam12) - 
     q12*(q32^2 + q32*s + 2*q22*(q32 - 2*sqrtlam12) + 2*q32*sqrtlam12 - 
       2*s*sqrtlam12) + (q22 - q32)*(q22*(q32 - 2*sqrtlam12) - 
       s*(q32 + 2*sqrtlam12))))/((q32 - s)*sqrtlam12^2), 
  (2*(q12 + q22 - q32)*(q12^3 + q12^2*(-3*q22 + 2*q32 - 2*s + sqrtlam12) - 
     (q22 - q32)*(q22^2 + s*(q32 + s - sqrtlam12) - 
       q22*(q32 - 2*s + sqrtlam12)) + q12*(3*q22^2 - q32^2 - 3*q32*s + s^2 + 
       q32*sqrtlam12 - s*sqrtlam12 - 2*q22*(2*q32 - 2*s + sqrtlam12))))/
   ((q32 - s)*sqrtlam12^2), (Sqrt[2]*(-q12^2 + (q22 - q32)^2)*
    (-q12^3 + q22^3 + q22^2*(-2*q32 - s + sqrtlam12) + s^2*(s + sqrtlam12) + 
     q12^2*(3*q22 + 3*s + sqrtlam12) - 
     q22*(2*q32*s + s^2 + 4*q32*sqrtlam12) - 
     q12*(3*q22^2 + 2*q22*(-q32 + s + sqrtlam12) + s*(3*s + 2*sqrtlam12)))*
    sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*((q12 + q22 - q32)*(q12 - q22 + q32)*(-q12 + q22 + s)*
      (q12^2 + q22^2 + s^2 - 2*q12*(q22 + s) - 2*q22*(q32 + s)) + 
     (-q12^2 + (q22 - q32)^2)*(q12^2 + q22^2 - 4*q22*q32 + s^2 - 
       2*q12*(q22 + s))*sqrtlam12)*sqrtQ22)/(q22*(q32 - s)*sqrtlam12^2), 
  (2*(q12 + q22 - q32)*(q12^3 - q12^2*(3*q22 - 2*q32 + 2*s + sqrtlam12) - 
     (q22 - q32)*(q22^2 + s*(q32 + s + sqrtlam12) + 
       q22*(-q32 + 2*s + sqrtlam12)) + 
     q12*(3*q22^2 - q32^2 + s*(s + sqrtlam12) - q32*(3*s + sqrtlam12) + 
       q22*(-4*q32 + 4*s + 2*sqrtlam12))))/((q32 - s)*sqrtlam12^2), 
  (2*(q12 + q22 - q32)*(q12^2*(q32 + 2*sqrtlam12) + 
     (q22 - q32)*(q22*q32 - q32*s + 2*q22*sqrtlam12 + 2*s*sqrtlam12) - 
     q12*(q32^2 + q32*s - 2*q32*sqrtlam12 + 2*s*sqrtlam12 + 
       2*q22*(q32 + 2*sqrtlam12))))/((q32 - s)*sqrtlam12^2), 
  (Sqrt[2]*(q12 + q22 - q32)*
    (-(q32*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))^2) + 
     ((q12 - q22)*q32*(q12^2 - q22*(q22 - 3*q32) - q12*q32) - 
       2*(q12 - q22 - q32)*(-(q22*(q22 - 2*q32)) + q12*(q22 + q32))*s - 
       (2*q12*q22 - 2*q22^2 - q12*q32 + 3*q22*q32 + q32^2)*s^2)*sqrtlam12)*
    sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12^2), 
  (Sqrt[2]*(q12 + q22 - q32)*
    (-(q32*(-2*(q12 - q22)^3*q22 - 3*(q12 - q22)^2*(q12 + q22)*q32 + 
        (q12 + q22)^2*q32^2)) - ((q12 - q22)^3*(q12 + q22) + 
       2*q12*(q12 - q22)^2*q32 + (7*q12^2 - 2*q12*q22 + 3*q22^2)*q32^2 - 
       2*(q12 + q22)*q32^3)*s + (3*q12^3 + 5*q12^2*(-q22 + q32) + 
       (q22 - q32)*(q22^2 + q32^2) + q12*(q22^2 - 8*q22*q32 + 5*q32^2))*s^2 - 
     (q12 - q22 + q32)*(3*q12 - q22 + q32)*s^3 + (q12 - q22 + q32)*s^4 + 
     (-2*q32^2 + (q12 - q22 + q32)*s)*sqrtlam12^3)*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (2*(q12 + q22 - q32)*(q32*(q12 - q22 + q32)*(q12 - q22 - s)*(q12 + q22 - s)*
      (q32 - s) + (q12^2*(q22*q32 - (q22 + 2*q32)*s) + 
       (q22 - s)*(2*q32^3 + q22^2*(q32 - s) + q22*q32*(-5*q32 + 3*s)) + 
       q12*(2*q22^2*(-q32 + s) + q22*(5*q32^2 - s^2) + 2*q32*(q32^2 + s^2)))*
      sqrtlam12))/((q32 - s)^2*sqrtlam12^2), 
  (2*(q12 + q22 - q32)*(-(q32*(q12 - q22 + q32)*(q12 - q22 - s)*
       (q12 + q22 - s)*(q32 - s)) + (q12^2*(q22*q32 - (q22 + 2*q32)*s) + 
       (q22 - s)*(2*q32^3 + q22^2*(q32 - s) + q22*q32*(-5*q32 + 3*s)) + 
       q12*(2*q22^2*(-q32 + s) + q22*(5*q32^2 - s^2) + 2*q32*(q32^2 + s^2)))*
      sqrtlam12))/((q32 - s)^2*sqrtlam12^2), 
  (Sqrt[2]*(q12 + q22 - q32)*
    (-(q32*(-2*(q12 - q22)^3*q22 - 3*(q12 - q22)^2*(q12 + q22)*q32 + 
        (q12 + q22)^2*q32^2)) - ((q12 - q22)^3*(q12 + q22) + 
       2*q12*(q12 - q22)^2*q32 + (7*q12^2 - 2*q12*q22 + 3*q22^2)*q32^2 - 
       2*(q12 + q22)*q32^3)*s + (3*q12^3 + 5*q12^2*(-q22 + q32) + 
       (q22 - q32)*(q22^2 + q32^2) + q12*(q22^2 - 8*q22*q32 + 5*q32^2))*s^2 - 
     (q12 - q22 + q32)*(3*q12 - q22 + q32)*s^3 + (q12 - q22 + q32)*s^4 + 
     (2*q32^2 - (q12 - q22 + q32)*s)*sqrtlam12^3)*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (Sqrt[2]*(q12 + q22 - q32)*
    (-(q32*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))^2) - 
     ((q12 - q22)*q32*(q12^2 - q22*(q22 - 3*q32) - q12*q32) - 
       2*(q12 - q22 - q32)*(-(q22*(q22 - 2*q32)) + q12*(q22 + q32))*s - 
       (2*q12*q22 - 2*q22^2 - q12*q32 + 3*q22*q32 + q32^2)*s^2)*sqrtlam12)*
    sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12^2), 
  (-2*(q12 + q22 - q32)*q32*(q12 + q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
     q12*(2*q22 + q32 + s)))/((q32 - s)*sqrtlam12^2), 
  (-2*(q12 + q22 - q32)*(q12 + q22 - s)*
    (q12^3 + q12^2*(-3*q22 + 2*q32 - 2*s) + 
     q12*(3*q22^2 - 4*q22*q32 - q32^2 + 4*q22*s - 3*q32*s + s^2) - 
     (q22 - q32)*(q22^2 - q22*(q32 - 2*s) + s*(q32 + s))))/
   ((q32 - s)*sqrtlam12^2), (2*Sqrt[2]*(q12 + q22 - q32)*q32*
    (q12 - q22 + q32)*(q12 - q22 - s)*(q12 + q22 - s)*sqrtQ22)/
   ((q32 - s)*sqrtlam12^2)}, {(4*lam123*q32*(q12 + q22 - s))/
   ((q32 - s)*sqrtlam12^2), (4*lam123*(q12 + q22)*q32)/
    ((q32 - s)*sqrtlam12^2) - 
   (4*s*(q12^2*(2*q22 + q32) + (q22 - q32)*(2*q22^2 - q32^2 + 
        q22*(q32 + 2*s - 2*sqrtlam12)) - 2*q12*(2*q22^2 + q32^2 + 
        q22*(s - sqrtlam12))))/((q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^3*(2*q22 - q32)*sqrtlam12 + 
     q12^2*(-6*q22^2 + q22*(q32 - 2*s) + q32*(2*q32 + s))*sqrtlam12 - 
     (q22 - q32)*(2*q22^3*sqrtlam12 + q32^2*s*sqrtlam12 + 
       q22*q32*(3*q32 + s)*sqrtlam12 + q22^2*(4*q32*s - 5*q32*sqrtlam12 + 
         2*s*sqrtlam12)) + q12*(6*q22^3*sqrtlam12 - 2*q22*q32*(q32 + s)*
        sqrtlam12 - q32^2*(q32 + 2*s)*sqrtlam12 + 
       q22^2*(4*q32*s - 7*q32*sqrtlam12 + 4*s*sqrtlam12)))*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^3*(2*q22 - q32)*sqrtlam12 + 
     q12^2*(-6*q22^2 + q22*(q32 - 2*s) + q32*(2*q32 + s))*sqrtlam12 - 
     (q22 - q32)*(2*q22^3*sqrtlam12 + q32^2*s*sqrtlam12 + 
       q22*q32*(3*q32 + s)*sqrtlam12 + q22^2*(-4*q32*s - 5*q32*sqrtlam12 + 
         2*s*sqrtlam12)) + q12*(6*q22^3*sqrtlam12 - 2*q22*q32*(q32 + s)*
        sqrtlam12 - q32^2*(q32 + 2*s)*sqrtlam12 + 
       q22^2*(-4*q32*s - 7*q32*sqrtlam12 + 4*s*sqrtlam12)))*sqrtQ22)/
   (q22*(q32 - s)*sqrtlam12^2), (4*lam123*(q12 + q22)*q32)/
    ((q32 - s)*sqrtlam12^2) + 
   (4*s*(-(q12^2*(2*q22 + q32)) + 2*q12*(2*q22^2 + q32^2 + 
        q22*(s + sqrtlam12)) - (q22 - q32)*(2*q22^2 - q32^2 + 
        q22*(q32 + 2*(s + sqrtlam12)))))/((q32 - s)*sqrtlam12^2), 
  (4*lam123*q32*(q12 + q22 - s))/((q32 - s)*sqrtlam12^2), 
  ((4*Sqrt[2]*lam123*q32*(q12 + q22 - s))/((q32 - s)*sqrtlam12^2) + 
    (8*Sqrt[2]*q22*(q12 - q22 + q32)*s)/((q32 - s)*sqrtlam12))*sqrtQ22, 
  ((4*Sqrt[2]*lam123*(q12 + q22)*q32)/((q32 - s)*sqrtlam12^2) - 
    (4*Sqrt[2]*s*(q12^2*(2*q22 + q32) + (q22 - q32)*(2*q22^2 - q32^2 + 
         q22*(q32 + 2*s - 2*sqrtlam12)) - 2*q12*(2*q22^2 + q32^2 + 
         q22*(s - sqrtlam12))))/((q32 - s)*sqrtlam12^2))*sqrtQ22, 
  (4*lam123*q32*(q12 + q22 - s))/((q32 - s)*sqrtlam12) - 
   (4*q22*(-q12 + q22 - q32)*s*(q12^2 + q22^2 + s*(s + sqrtlam12) - 
      q12*(2*q22 + 2*s + sqrtlam12) - q22*(4*q32 + 2*s + sqrtlam12)))/
    ((q32 - s)*sqrtlam12^2), (4*lam123*q32*(q12 + q22 - s))/
    ((q32 - s)*sqrtlam12) + (4*q22*(-q12 + q22 - q32)*s*
     (q12^2 + q22^2 + s*(s - sqrtlam12) + q12*(-2*q22 - 2*s + sqrtlam12) + 
      q22*(-4*q32 - 2*s + sqrtlam12)))/((q32 - s)*sqrtlam12^2), 
  ((4*Sqrt[2]*lam123*(q12 + q22)*q32)/((q32 - s)*sqrtlam12^2) - 
    (4*Sqrt[2]*s*(q12^2*(2*q22 + q32) - 2*q12*(2*q22^2 + q32^2 + 
         q22*(s + sqrtlam12)) + (q22 - q32)*(2*q22^2 - q32^2 + 
         q22*(q32 + 2*(s + sqrtlam12)))))/((q32 - s)*sqrtlam12^2))*sqrtQ22, 
  ((4*Sqrt[2]*lam123*q32*(q12 + q22 - s))/((q32 - s)*sqrtlam12^2) - 
    (8*Sqrt[2]*q22*(q12 - q22 + q32)*s)/((q32 - s)*sqrtlam12))*sqrtQ22, 
  (4*lam123*q32*(2*q12^2 + (q22 - s)*(2*q22 - q32 - s) - 
      q12*(4*q22 + q32 + 3*s)))/((q32 - s)^2*sqrtlam12^2) - 
   (16*q22*(q12 - q22 + q32)*s)/((q32 - s)*sqrtlam12), 
  (4*q32*(2*(q12 - q22)^4 - 5*(q12 - q22)^2*(q12 + q22)*q32 + 
      4*(q12^2 + q22^2)*q32^2 - (q12 + q22)*q32^3) - 
    4*(3*q12 + q22 - q32)*q32*((q12 - q22)^2 - 2*(q12 + 2*q22)*q32 + q32^2)*
     s + 4*(-2*(q12 - q22)^2*q22 + (q12 - 5*q22)*(q12 - q22)*q32 - 
      2*(q12 + 2*q22)*q32^2 + q32^3)*s^2 + 8*q22*(q12 - q22 + q32)*s^3 + 
    8*q22*(q12 - q22 + q32)*(q32 - s)*s*sqrtlam12)/((q32 - s)^2*sqrtlam12^2), 
  ((2*Sqrt[2]*lam123*q32*(-2*q12^2 + q12*(6*q22 + q32) + 
       q22*(-4*q22 + 5*q32)))/(q22*(q32 - s)^2*sqrtlam12) + 
    (2*Sqrt[2]*s*(2*(q12 - q22 + q32)*(q32 - s)*(q12^2 + q22^2 + s^2 - 
         2*q12*(q22 + s) - 2*q22*(q32 + s)) + 
       ((-2*(q12 - q22)^3*q22 + (q12 - q22)*(3*q12^2 - 4*q12*q22 + 5*q22^2)*
           q32 - (7*q12 - q22)*(q12 + q22)*q32^2 + (5*q12 + 3*q22)*q32^3 - 
          q32^4)*sqrtlam12)/q22 - ((4*q12*q22*(-q12 + q22) + 
          (q12^2 - 6*q12*q22 + q22^2)*q32 - 2*(q12 + q22)*q32^2 + q32^3)*s*
         sqrtlam12)/q22 - 2*(q12 - q22 + q32)*s^2*sqrtlam12))/
     ((q32 - s)^2*sqrtlam12^2))*sqrtQ22, 
  ((2*Sqrt[2]*lam123*q32*(-2*q12^2 + q12*(6*q22 + q32) + 
       q22*(-4*q22 + 5*q32)))/(q22*(q32 - s)^2*sqrtlam12) + 
    (2*Sqrt[2]*s*(-2*(q12 - q22 + q32)*(q32 - s)*(q12^2 + q22^2 + s^2 - 
         2*q12*(q22 + s) - 2*q22*(q32 + s)) + 
       ((-2*(q12 - q22)^3*q22 + (q12 - q22)*(3*q12^2 - 4*q12*q22 + 5*q22^2)*
           q32 - (7*q12 - q22)*(q12 + q22)*q32^2 + (5*q12 + 3*q22)*q32^3 - 
          q32^4)*sqrtlam12)/q22 - ((4*q12*q22*(-q12 + q22) + 
          (q12^2 - 6*q12*q22 + q22^2)*q32 - 2*(q12 + q22)*q32^2 + q32^3)*s*
         sqrtlam12)/q22 - 2*(q12 - q22 + q32)*s^2*sqrtlam12))/
     ((q32 - s)^2*sqrtlam12^2))*sqrtQ22, 
  (4*q32*(2*(q12 - q22)^4 - 5*(q12 - q22)^2*(q12 + q22)*q32 + 
      4*(q12^2 + q22^2)*q32^2 - (q12 + q22)*q32^3) - 
    4*(3*q12 + q22 - q32)*q32*((q12 - q22)^2 - 2*(q12 + 2*q22)*q32 + q32^2)*
     s + 4*(-2*(q12 - q22)^2*q22 + (q12 - 5*q22)*(q12 - q22)*q32 - 
      2*(q12 + 2*q22)*q32^2 + q32^3)*s^2 + 8*q22*(q12 - q22 + q32)*s^3 - 
    8*q22*(q12 - q22 + q32)*(q32 - s)*s*sqrtlam12)/((q32 - s)^2*sqrtlam12^2), 
  (4*lam123*q32*(2*q12^2 + (q22 - s)*(2*q22 - q32 - s) - 
      q12*(4*q22 + q32 + 3*s)))/((q32 - s)^2*sqrtlam12^2) + 
   (16*q22*(q12 - q22 + q32)*s)/((q32 - s)*sqrtlam12), 
  ((2*Sqrt[2]*s*(-2*q12^3*(q22 - q32) + (q22 - q32)^2*
        (2*q22^2 + 2*q22*(q32 - s) - q32*s) + 
       2*q12*(-3*q22^3 + q22^2*q32 + q22*q32*(-3*q32 + s) + 
         q32^2*(q32 + s)) + q12^2*(6*q22^2 - 2*q22*(q32 - s) - 
         q32*(4*q32 + s))))/(q22*(q32 - s)^2*sqrtlam12) + 
    (2*Sqrt[2]*lam123*q32*((q12 + q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
         q12*(2*q22 + q32 + s)) - (q12 - q22)^2*sqrtlam12))/
     (q22*(q32 - s)^2*sqrtlam12^2))*sqrtQ22, 
  ((2*Sqrt[2]*lam123*q32*(((q12 - q22)^2 - (q12 + q22)*q32)*(q12 + q22 - s) - 
       sqrtlam12^3))/(q22*(q32 - s)^2*sqrtlam12^2) + 
    (2*Sqrt[2]*s*((q32*(-(q12 - q22)^3 + (q12 + q22)*(3*q12 + q22)*q32 - 
          3*(q12 + q22)*q32^2 + q32^3)*(q12 + q22 - s))/q22 - 
       2*(q12 - q22 + q32)^2*(q12 + q22 - s)*s + 2*(q12 - q22 + q32)*
        (q12 + q22 - s)*s^2 - 2*(q12 - q22 + q32)*sqrtlam12^3))/
     ((q32 - s)^2*sqrtlam12^2))*sqrtQ22, 
  (8*lam123*q32*(q22*(-q22 + q32) + q12*(q22 + q32)))/
    ((q32 - s)^2*sqrtlam12) + 
   (8*s*(q22*q32*(q12 - q22 + q32)*(q12 + q22 - s)*(q32 - s) - 
      ((q12 - q22)^3*q22 + q22*(-2*q12^2 + q12*q22 + q22^2)*q32 + 
        (q12^2 - 2*q12*q22 + 2*q22^2)*q32^2 - (2*q12 + 3*q22)*q32^3 + q32^4)*
       sqrtlam12 + q22*(q22 - q32)*(q12 - q22 + q32)*s*sqrtlam12))/
    ((q32 - s)^2*sqrtlam12^2), 
  (8*lam123*q32*(q22*(-q22 + q32) + q12*(q22 + q32)))/
    ((q32 - s)^2*sqrtlam12) + 
   (8*s*(-(q22*q32*(q12 - q22 + q32)*(q12 + q22 - s)*(q32 - s)) - 
      ((q12 - q22)^3*q22 + q22*(-2*q12^2 + q12*q22 + q22^2)*q32 + 
        (q12^2 - 2*q12*q22 + 2*q22^2)*q32^2 - (2*q12 + 3*q22)*q32^3 + q32^4)*
       sqrtlam12 + q22*(q22 - q32)*(q12 - q22 + q32)*s*sqrtlam12))/
    ((q32 - s)^2*sqrtlam12^2), 
  ((2*Sqrt[2]*lam123*q32*(((q12 - q22)^2 - (q12 + q22)*q32)*(q12 + q22 - s) + 
       sqrtlam12^3))/(q22*(q32 - s)^2*sqrtlam12^2) + 
    (2*Sqrt[2]*s*((q32*(-(q12 - q22)^3 + (q12 + q22)*(3*q12 + q22)*q32 - 
          3*(q12 + q22)*q32^2 + q32^3)*(q12 + q22 - s))/q22 - 
       2*(q12 - q22 + q32)^2*(q12 + q22 - s)*s + 2*(q12 - q22 + q32)*
        (q12 + q22 - s)*s^2 + 2*(q12 - q22 + q32)*sqrtlam12^3))/
     ((q32 - s)^2*sqrtlam12^2))*sqrtQ22, 
  ((-2*Sqrt[2]*s*(-2*q12^3*(q22 - q32) + (q22 - q32)^2*
        (2*q22^2 + 2*q22*(q32 - s) - q32*s) + 
       2*q12*(-3*q22^3 + q22^2*q32 + q22*q32*(-3*q32 + s) + 
         q32^2*(q32 + s)) + q12^2*(6*q22^2 - 2*q22*(q32 - s) - 
         q32*(4*q32 + s))))/(q22*(q32 - s)^2*sqrtlam12) + 
    (2*Sqrt[2]*lam123*q32*((q12 + q22 - s)*(q12^2 + (q22 - q32)*(q22 - s) - 
         q12*(2*q22 + q32 + s)) + (q12 - q22)^2*sqrtlam12))/
     (q22*(q32 - s)^2*sqrtlam12^2))*sqrtQ22, (4*lam123*q32*(q12 + q22 - s)^2)/
   ((q32 - s)*sqrtlam12^2), (4*lam123*(q12 + q22)*q32*(q12 + q22 - s))/
    ((q32 - s)*sqrtlam12^2) - 
   (4*(q12 + q22 - s)*s*(-((q12 - q22 - q32)*(2*(q12 - q22)*q22 + 
         (q12 + 3*q22)*q32 - q32^2)) + 2*q22*(q12 - q22 + q32)*s))/
    ((-q32 + s)*sqrtlam12^2), (8*Sqrt[2]*q22*q32*(q12 - q22 + q32)*
    (q12 + q22 - s)*s*sqrtQ22)/((q32 - s)*sqrtlam12^2)}, 
 {(4*lam123*q32*(q12 + q32)*(2*q12 + q32)*(q12 + q22 - s))/
   ((q32 - s)*sqrtlam12^2), 
  (4*lam123*(q12 + q32)*(q12 - q22 + q32)*(q12 + q22 + 2*q32))/
    ((q32 - s)*sqrtlam12) + (4*(q12^6 + q12^5*(-3*q22 + 2*q32 - 2*s) + 
      (q22 - q32)^2*q32*(-q22^2 + q22*q32 + q32^2)*(-q22 + s) + 
      q12^4*(2*q22^2 - 7*q22*q32 - 5*q32^2 + 2*q22*s - q32*s + s^2) - 
      q12^2*(3*q22^4 - 6*q22^3*q32 + 4*q22*q32^3 - 4*q32^4 + 
        q22*(2*q22^2 + 6*q22*q32 + q32^2)*s + (q22^2 - 8*q22*q32 + q32^2)*
         s^2) + q12^3*(2*q22^3 + 2*q22^2*(2*q32 + s) - 
        q32*(q32^2 - 6*q32*s + s^2) + q22*(-14*q32^2 + 6*q32*s + s^2)) + 
      q12*(q22^5 - 6*q22^4*q32 + q22^3*(6*q32^2 + 2*q32*s - s^2) + 
        q32^3*(-q32^2 - 4*q32*s + s^2) + q22*q32^2*(5*q32^2 + 6*q32*s + 
          3*s^2) - q22^2*q32*(q32^2 + 8*q32*s + 3*s^2)) - 
      q12*(q12 - q22 + q32)*((q12 + q22)^2 - 2*(q12 - 2*q22)*q32 + q32^2)*s*
       sqrtlam12))/((q32 - s)*sqrtlam12^2), 
  ((-4*Sqrt[2]*lam123*q32*(q12 + q32)*(q12^2 - q22^2 + 2*q22*q32 - 
       q22*sqrtlam12 + q32*sqrtlam12 + q12*(2*q32 + sqrtlam12)))/
     ((q32 - s)*sqrtlam12^2) + (4*Sqrt[2]*s*(q12^4*(2*q32 - sqrtlam12) + 
       q12^3*(q22 - 3*q32)*sqrtlam12 + 
       q12^2*(-4*q32^3 + q22*q32*(-3*q32 + sqrtlam12) + 
         q22^2*(-2*q32 + sqrtlam12)) - (q22 - q32)^2*q32*
        (q22*(q32 + sqrtlam12) - q32*(2*q32 + sqrtlam12)) - 
       q12*(q22^3*sqrtlam12 - 3*q22^2*q32*sqrtlam12 - 3*q32^3*sqrtlam12 + 
         q22*q32^2*(4*q32 + 5*sqrtlam12))))/((q32 - s)*sqrtlam12^2))*sqrtQ22, 
  ((4*Sqrt[2]*lam123*q32*(q12 + q32)*(q12^2 - q22^2 + 2*q12*q32 + 2*q22*q32 - 
       q12*sqrtlam12 + q22*sqrtlam12 - q32*sqrtlam12))/
     ((q32 - s)*sqrtlam12^2) - 
    (4*Sqrt[2]*s*(-(q12^3*(q22 - 3*q32)*sqrtlam12) + 
       q12^4*(2*q32 + sqrtlam12) - (q22 - q32)^2*q32*(q22*(q32 - sqrtlam12) + 
         q32*(-2*q32 + sqrtlam12)) - q12^2*(4*q32^3 + 
         q22^2*(2*q32 + sqrtlam12) + q22*q32*(3*q32 + sqrtlam12)) + 
       q12*(q22^3*sqrtlam12 - 3*q22^2*q32*sqrtlam12 - 3*q32^3*sqrtlam12 + 
         q22*q32^2*(-4*q32 + 5*sqrtlam12))))/((q32 - s)*sqrtlam12^2))*
   sqrtQ22, (-4*lam123*(q12 + q32)*(q12 - q22 + q32)*(q12 + q22 + 2*q32))/
    ((q32 - s)*sqrtlam12) + (4*(q12^6 + q12^5*(-3*q22 + 2*q32 - 2*s) + 
      (q22 - q32)^2*q32*(q22^2 - q22*q32 - q32^2)*(q22 - s) + 
      q12^4*(2*q22^2 - 7*q22*q32 - 5*q32^2 + 2*q22*s - q32*s + s^2 + 
        s*sqrtlam12) - q12^2*(3*q22^4 + q22^3*(-6*q32 + 2*s) + 
        q22^2*s*(6*q32 + s + sqrtlam12) + q22*q32*(4*q32^2 + q32*s - 
          8*s*(s + sqrtlam12)) + q32^2*(-4*q32^2 + s*(s + sqrtlam12))) + 
      q12^3*(2*q22^3 + 2*q22^2*(2*q32 + s) - q32*(q32^2 - 6*q32*s + 
          s*(s + sqrtlam12)) + q22*(-14*q32^2 + 6*q32*s + 
          s*(s + sqrtlam12))) + q12*(q22^5 - 6*q22^4*q32 + 
        q22^3*(6*q32^2 + 2*q32*s - s*(s + sqrtlam12)) + 
        q32^3*(-q32^2 - 4*q32*s + s*(s + sqrtlam12)) + 
        q22*q32^2*(5*q32^2 + 6*q32*s + 3*s*(s + sqrtlam12)) - 
        q22^2*q32*(q32^2 + 8*q32*s + 3*s*(s + sqrtlam12)))))/
    ((q32 - s)*sqrtlam12^2), (4*lam123*q32*(q12 + q32)*(2*q12 + q32)*
    (q12 + q22 - s))/((q32 - s)*sqrtlam12^2), 
  ((4*Sqrt[2]*(q12 - q22 + q32)*(q12*(q12 + q22)^2 + 
       (-q12^2 + 2*q12*q22 + q22^2)*q32 - (q12 + 2*q22)*q32^2 + q32^3)*s)/
     ((q32 - s)*sqrtlam12) + (4*Sqrt[2]*lam123*(q12 + q32)*
      (q32*(2*q12 + q32)*(q12 + q22 - s) - (q12 + q22)*(q12 - q22 + q32)*
        sqrtlam12))/((q32 - s)*sqrtlam12^2))*sqrtQ22, 
  ((4*Sqrt[2]*lam123*((q12 + q22)*(q12 + q32)*(-(q22*(q22 - 2*q32)) + 
         q12*(q22 + q32)) + q32*(q12 - q22 + q32)*s^2))/
     (q22*(q32 - s)*sqrtlam12) + 
    (4*Sqrt[2]*(q12^6*(q22 + q32) - q12^5*(3*q22^2 + q22*(q32 + 2*s) + 
         q32*(q32 + 3*s)) + (q22 - q32)^2*q32*(q22^4 - q32*s^3 + 
         q22*s*(q32^2 + s^2 + 3*q32*(s - sqrtlam12)) - 
         q22^2*(q32^2 + 2*q32*s + 2*s*(s - sqrtlam12))) + 
       q12^4*(2*q22^3 + q22^2*(-5*q32 + 2*s) + q22*(-8*q32^2 + 4*q32*s + 
           s^2 - s*sqrtlam12) - q32*(q32^2 - 3*q32*s - 3*s^2 + 
           2*s*sqrtlam12)) + q12*(q22^6 - 5*q22^5*q32 - 
         q22*q32^2*(q32^3 + 6*q32^2*s - 2*s^3 + q32*s*(10*s - 7*sqrtlam12)) + 
         q22^3*q32*s*(4*q32 + 2*s - 3*sqrtlam12) + 
         q32^3*s*(3*q32*s + s^2 - 2*q32*sqrtlam12) + 
         q22^4*(q32^2 - 5*q32*s + s*(-s + sqrtlam12)) + 
         q22^2*q32*(4*q32^3 + 11*q32^2*s - 3*s^3 + 
           q32*s*(2*s + sqrtlam12))) + q12^3*(2*q22^4 + 2*q22^3*(3*q32 + s) + 
         q22^2*(-8*q32^2 + s*(s - sqrtlam12)) + 
         q22*q32*(-2*q32^2 + 18*q32*s + 3*s*(-2*s + sqrtlam12)) + 
         q32*(q32^3 + 3*q32^2*s - s^3 + q32*s*(-3*s + 2*sqrtlam12))) + 
       q12^2*(-3*q22^5 + q22^4*(3*q32 - 2*s) + q22*q32*(3*q32^3 + 9*q32^2*s + 
           3*s^3 - 2*q32*s*(6*s - 5*sqrtlam12)) + 
         q32^2*s*(-3*q32^2 - 3*q32*s + s^2 + 2*q32*sqrtlam12) + 
         q22^3*(2*q32^2 + 4*q32*s + s*(-s + sqrtlam12)) - 
         q22^2*q32*(q32^2 - 9*q32*s + s*(-7*s + 4*sqrtlam12)))))/
     (q22*(q32 - s)*sqrtlam12^2))*sqrtQ22, 
  (2*lam123*(q12 + q22)*(q12 + q32)*(q12 - q22 + 3*q32)*(q12 + q22 - s))/
    ((q32 - s)*sqrtlam12) + (2*(-q12^7 + q12^6*(4*q22 - 2*q32 + 3*s) + 
      q12^5*(-5*q22^2 + 15*q22*q32 + 4*q32^2 - 3*q22*s + 5*q32*s - 3*s^2) + 
      (q22 - q32)^2*q32*(q22 - s)*(q22*(q22^2 - 7*q22*q32 + 8*q32^2) + 
        q22*(-3*q22 + 5*q32)*s + 2*(q22 - q32)*s^2) + 
      q12^4*(-(q22^2*(23*q32 + 6*s)) + q22*(13*q32^2 - 18*q32*s - 2*s^2) + 
        (2*q32 + s)*(q32^2 - 6*q32*s + s^2)) + 
      q12*(q22^6 - q32^3*s^2*(7*q32 + s) - q22^5*(13*q32 + 3*s) + 
        q22^4*(42*q32^2 + 19*q32*s + 3*s^2) - q22^2*q32*
         (21*q32^3 + 5*q32^2*s + 2*q32*s^2 - 3*s^3) + 
        q22*q32^2*(8*q32^3 + 8*q32^2*s + 23*q32*s^2 - s^3) - 
        q22^3*(25*q32^3 + 19*q32^2*s + 9*q32*s^2 + s^3)) + 
      q12^2*(-4*q22^5 + 3*q22^4*(8*q32 + s) + q32^2*s*(8*q32^2 + 4*q32*s - 
          3*s^2) + 2*q22^3*(-2*q32^2 + 7*q32*s + s^2) - 
        q22*q32*(q32^3 + 10*q32^2*s - 25*q32*s^2 - 2*s^3) - 
        q22^2*(57*q32^3 + 33*q32^2*s + 9*q32*s^2 + s^3)) + 
      q12^3*(5*q22^4 - 2*q22^3*(q32 - 3*s) - 2*q22^2*q32*(23*q32 + 8*s) + 
        q22*(-7*q32^3 - 37*q32^2*s + q32*s^2 + s^3) + 
        q32*(-3*q32^3 - 5*q32^2*s + 10*q32*s^2 + s^3)) - 
      (q12 - q22 + q32)*(q12*(q12 + q22)^2 + 2*q22^2*q32 - 
        (3*q12 + 4*q22)*q32^2 + 2*q32^3)*(q12 + q22 - s)*s*sqrtlam12))/
    ((q32 - s)*sqrtlam12^2), 
  (2*lam123*(q12 + q22)*(q12 + q32)*(q12 - q22 + 3*q32)*(q12 + q22 - s))/
    ((q32 - s)*sqrtlam12) + (2*(q12^7 + q12^6*(-4*q22 + 2*q32 - 3*s) - 
      (q22 - q32)^2*q32*(q22 - s)*(q22*(q22^2 - 7*q22*q32 + 8*q32^2) + 
        q22*(-3*q22 + 5*q32)*s + 2*(q22 - q32)*s^2) + 
      q12^5*(5*q22^2 - 4*q32^2 - 5*q32*s + 3*s^2 + 3*q22*(-5*q32 + s)) + 
      q12^4*(q22^2*(23*q32 + 6*s) - (2*q32 + s)*(q32^2 - 6*q32*s + s^2) + 
        q22*(-13*q32^2 + 18*q32*s + 2*s^2)) + 
      q12*(-q22^6 + q32^3*s^2*(7*q32 + s) + q22^5*(13*q32 + 3*s) - 
        q22^4*(42*q32^2 + 19*q32*s + 3*s^2) + q22^2*q32*
         (21*q32^3 + 5*q32^2*s + 2*q32*s^2 - 3*s^3) + 
        q22*q32^2*(-8*q32^3 - 8*q32^2*s - 23*q32*s^2 + s^3) + 
        q22^3*(25*q32^3 + 19*q32^2*s + 9*q32*s^2 + s^3)) + 
      q12^2*(4*q22^5 - 3*q22^4*(8*q32 + s) + 2*q22^3*(2*q32^2 - 7*q32*s - 
          s^2) + q32^2*s*(-8*q32^2 - 4*q32*s + 3*s^2) + 
        q22*q32*(q32^3 + 10*q32^2*s - 25*q32*s^2 - 2*s^3) + 
        q22^2*(57*q32^3 + 33*q32^2*s + 9*q32*s^2 + s^3)) - 
      q12^3*(5*q22^4 - 2*q22^3*(q32 - 3*s) - 2*q22^2*q32*(23*q32 + 8*s) + 
        q22*(-7*q32^3 - 37*q32^2*s + q32*s^2 + s^3) + 
        q32*(-3*q32^3 - 5*q32^2*s + 10*q32*s^2 + s^3)) - 
      (q12 - q22 + q32)*(q12*(q12 + q22)^2 + 2*q22^2*q32 - 
        (3*q12 + 4*q22)*q32^2 + 2*q32^3)*(q12 + q22 - s)*s*sqrtlam12))/
    ((q32 - s)*sqrtlam12^2), 
  ((4*Sqrt[2]*lam123*(-((q12 + q22)*(q12 + q32)*(-(q22*(q22 - 2*q32)) + 
          q12*(q22 + q32))) - q32*(q12 - q22 + q32)*s^2))/
     (q22*(q32 - s)*sqrtlam12) + 
    (4*Sqrt[2]*(q12^6*(q22 + q32) - q12^5*(3*q22^2 + q22*(q32 + 2*s) + 
         q32*(q32 + 3*s)) + (q22 - q32)^2*q32*(q22^4 - q32*s^3 + 
         q22*s*(q32^2 + s^2 + 3*q32*(s + sqrtlam12)) - 
         q22^2*(q32^2 + 2*q32*s + 2*s*(s + sqrtlam12))) + 
       q12^4*(2*q22^3 + q22^2*(-5*q32 + 2*s) + q22*(-8*q32^2 + 4*q32*s + 
           s*(s + sqrtlam12)) + q32*(-q32^2 + 3*q32*s + 
           s*(3*s + 2*sqrtlam12))) + q12^3*(2*q22^4 + 2*q22^3*(3*q32 + s) + 
         q22^2*(-8*q32^2 + s*(s + sqrtlam12)) - q22*q32*(2*q32^2 - 18*q32*s + 
           3*s*(2*s + sqrtlam12)) + q32*(q32^3 + 3*q32^2*s - s^3 - 
           q32*s*(3*s + 2*sqrtlam12))) - 
       q12^2*(3*q22^5 + q22^4*(-3*q32 + 2*s) + q32^2*s*(3*q32^2 + 3*q32*s - 
           s^2 + 2*q32*sqrtlam12) + q22^3*(-2*q32^2 - 4*q32*s + 
           s*(s + sqrtlam12)) + q22^2*q32*(q32^2 - 9*q32*s - 
           s*(7*s + 4*sqrtlam12)) + q22*q32*(-3*q32^3 - 9*q32^2*s - 3*s^3 + 
           2*q32*s*(6*s + 5*sqrtlam12))) + q12*(q22^6 - 5*q22^5*q32 + 
         q22^2*q32*(4*q32^3 + 11*q32^2*s - 3*s^3 + q32*s*(2*s - sqrtlam12)) + 
         q22^3*q32*s*(4*q32 + 2*s + 3*sqrtlam12) + 
         q32^3*s*(3*q32*s + s^2 + 2*q32*sqrtlam12) + 
         q22^4*(q32^2 - 5*q32*s - s*(s + sqrtlam12)) - 
         q22*q32^2*(q32^3 + 6*q32^2*s - 2*s^3 + 
           q32*s*(10*s + 7*sqrtlam12)))))/(q22*(q32 - s)*sqrtlam12^2))*
   sqrtQ22, ((-4*Sqrt[2]*(q12 - q22 + q32)*(q12*(q12 + q22)^2 + 
       (-q12^2 + 2*q12*q22 + q22^2)*q32 - (q12 + 2*q22)*q32^2 + q32^3)*s)/
     ((q32 - s)*sqrtlam12) + (4*Sqrt[2]*lam123*(q12 + q32)*
      (-(q32^2*s) - q22^2*sqrtlam12 + q22*q32*(q32 + sqrtlam12) + 
       q12^2*(2*q32 + sqrtlam12) + q12*q32*(2*q22 + q32 - 2*s + sqrtlam12)))/
     ((q32 - s)*sqrtlam12^2))*sqrtQ22, 
  (-8*(q12 - q22 + q32)*(q12*(q12 + q22)^2 + (-q12^2 + 2*q12*q22 + q22^2)*
       q32 - (q12 + 2*q22)*q32^2 + q32^3)*s)/((q32 - s)*sqrtlam12) + 
   (4*lam123*(q12 + q32)*(q32*(2*q12 + q32)*(2*q12^2 + 
        (q22 - s)*(2*q22 - q32 - s) - q12*(4*q22 + q32 + 3*s)) + 
      2*(q12 + q22)*(q12 - q22 + q32)*(q32 - s)*sqrtlam12))/
    ((q32 - s)^2*sqrtlam12^2), 
  (4*(2*q12^7*q32 + q12^6*(q22*(-9*q32 + s) + 
       2*q32*(-2*q32 - 3*s + sqrtlam12)) + 
     q12^5*(q22^2*(17*q32 - 3*s) + 2*q32*(6*q32*s + 3*s^2 - 2*q32*sqrtlam12 - 
         2*s*sqrtlam12) + q22*(-2*q32^2 + 18*q32*s - 2*s^2 - 
         7*q32*sqrtlam12 + s*sqrtlam12)) + 
     q12*(q22^6*(q32 + s) - q22^3*q32*(11*q32^3 + 
         q32^2*(11*s - 20*sqrtlam12) + q32*s*(13*s - 15*sqrtlam12) + 
         s^2*(s - sqrtlam12)) + q22*q32^3*(q32^3 + 
         q32*s*(23*s - 14*sqrtlam12) + q32^2*(11*s - 5*sqrtlam12) + 
         3*s^2*(s - sqrtlam12)) - q22^5*(10*q32^2 + 8*q32*s - 
         3*q32*sqrtlam12 + s*sqrtlam12) + q22^2*q32^2*
        (q32^3 - q32*s*(s - 2*sqrtlam12) + 3*s^2*(s - sqrtlam12) + 
         q32^2*(-29*s + sqrtlam12)) + q22^4*(22*q32^3 + 
         q32^2*(28*s - 19*sqrtlam12) + q32*s*(s - 6*sqrtlam12) + 
         s^2*(-s + sqrtlam12)) + 2*q32^4*s*(2*s*(-s + sqrtlam12) + 
         q32*(-3*s + 2*sqrtlam12))) + (q22 - q32)^2*q32*
      (q22^4*(q32 + s) + q22^2*q32*(q32 + s)*(q32 + 7*s - 5*sqrtlam12) + 
       2*q32^2*s^2*(s - sqrtlam12) - q22^3*(3*q32^2 + 6*q32*s + s^2 - 
         3*q32*sqrtlam12 - s*sqrtlam12) + 
       q22*q32*(-(q32^2*(s - 2*sqrtlam12)) + 2*s^2*(-s + sqrtlam12) + 
         q32*s*(-7*s + 4*sqrtlam12))) + q12^3*(2*q22^4*(6*q32 + s) + 
       q22*q32*(q32^3 - 3*q32^2*(7*s - 4*sqrtlam12) - 
         5*q32*s*(s - sqrtlam12) + 5*s^2*(s - sqrtlam12)) + 
       q22^3*(-36*q32^2 + 22*q32*s + 2*s^2 + 4*q32*sqrtlam12) - 
       2*q32^2*(q32^3 + q32^2*(6*s - 2*sqrtlam12) + 2*s^2*(-s + sqrtlam12)) + 
       q22^2*(10*q32^3 + q32*s*(9*s - 14*sqrtlam12) + s^2*(s - sqrtlam12) + 
         q32^2*(-8*s + 15*sqrtlam12))) + q12^2*(-(q22^5*(5*q32 + 3*s)) + 
       2*q32^4*(3*q32*s + 6*s^2 - q32*sqrtlam12 - 4*s*sqrtlam12) + 
       2*q22^4*(13*q32^2 + q32*(s - 4*sqrtlam12) + s*(-s + sqrtlam12)) + 
       q22*q32^2*(-4*q32^3 + 5*q32*s*(s - sqrtlam12) + 
         2*q32^2*(-9*s + sqrtlam12) + 3*s^2*(-s + sqrtlam12)) + 
       q22^3*(-24*q32^3 - q32*s*(s - 14*sqrtlam12) + s^2*(-s + sqrtlam12) + 
         q32^2*(14*s + 9*sqrtlam12)) + q22^2*q32*(2*q32^3 + 
         2*s^2*(s - sqrtlam12) + q32*s*(s + 7*sqrtlam12) + 
         q32^2*(-41*s + 19*sqrtlam12))) + 
     q12^4*(2*q22^3*(-9*q32 + s) + q22^2*(25*q32^2 + 2*s*(s - sqrtlam12) + 
         q32*(-29*s + 6*sqrtlam12)) + 
       q22*(13*q32^3 + 2*q32^2*(5*s - 2*sqrtlam12) + s^2*(s - sqrtlam12) + 
         q32*s*(-14*s + 9*sqrtlam12)) + 
       2*q32*(2*q32^3 + s^2*(-s + sqrtlam12) + 
         q32*(-6*s^2 + 4*s*sqrtlam12)))))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^7*(q32 + s) - q12^6*(4*q32^2 + 4*q22*(2*q32 + s) + 
       q32*(2*s + sqrtlam12) + s*(3*s + sqrtlam12)) + 
     q12^5*(2*q32^3 + 5*q22^2*(5*q32 + s) + q32*s*(s + sqrtlam12) + 
       4*q32^2*(2*s + sqrtlam12) + s^2*(3*s + 2*sqrtlam12) + 
       q22*(9*q32^2 + s*(3*s + sqrtlam12) + q32*(6*s + 5*sqrtlam12))) + 
     (q22 - q32)^2*q32*(3*q22^4*q32 + q32*(2*q32 - s)*s^2*(s + sqrtlam12) + 
       q22^3*(-9*q32^2 + s^2 - 3*q32*(2*s + sqrtlam12)) + 
       q22*(-3*q32*s^2*sqrtlam12 + s^3*(s + sqrtlam12) - 
         2*q32^3*(2*s + sqrtlam12) - q32^2*s*(7*s + sqrtlam12)) + 
       q22^2*(4*q32^3 + s^2*(-2*s + sqrtlam12) + q32*s*(4*s + sqrtlam12) + 
         q32^2*(14*s + 5*sqrtlam12))) - q12^4*(40*q22^3*q32 - 4*q32^4 + 
       s^3*(s + sqrtlam12) + 2*q32^3*(3*s + sqrtlam12) + 
       2*q32^2*s*(s + 2*sqrtlam12) + q22*(-19*q32^3 + 3*q32*s^2 + 
         q32^2*(-2*s + sqrtlam12) - 2*s^2*(s + sqrtlam12)) + 
       q22^2*(-19*q32^2 - 2*s*(3*s + sqrtlam12) + q32*(4*s + 6*sqrtlam12))) + 
     q12^3*(5*q22^4*(7*q32 - s) - 2*q22^3*(37*q32^2 + q32*(2*s + sqrtlam12) + 
         s*(3*s + sqrtlam12)) - q32^2*(3*q32^3 + 2*s^2*(2*s + sqrtlam12) - 
         2*q32*s*(3*s + 2*sqrtlam12) + q32^2*(9*s + 4*sqrtlam12)) - 
       2*q22^2*(11*q32^3 + s^2*sqrtlam12 - q32*s*(13*s + 3*sqrtlam12) + 
         q32^2*(16*s + 7*sqrtlam12)) - q22*(5*q32^4 + s^3*(s + sqrtlam12) + 
         q32^2*s*(2*s + 5*sqrtlam12) - q32*s^2*(8*s + 9*sqrtlam12) + 
         q32^3*(36*s + 19*sqrtlam12))) - 
     q12^2*(4*q22^5*(4*q32 - s) - q32^2*(5*q32^2*s*(s + sqrtlam12) - 
         2*q32*s^2*(s + sqrtlam12) + 2*s^3*(s + sqrtlam12) + 
         q32^3*(8*s + 3*sqrtlam12)) + 2*q22^3*(26*q32^3 + 
         2*q32^2*(s + sqrtlam12) + s^2*(s + sqrtlam12) + 
         q32*s*(11*s + 4*sqrtlam12)) + q22^4*(-78*q32^2 + 
         s*(3*s + sqrtlam12) - q32*(6*s + 7*sqrtlam12)) + 
       q22*q32*(3*q32^4 + 5*s^3*(s + sqrtlam12) + 5*q32^3*(4*s + sqrtlam12) + 
         q32*s^2*(4*s + 3*sqrtlam12) - q32^2*s*(20*s + 11*sqrtlam12)) + 
       q22^2*(21*q32^4 - s^3*(s + sqrtlam12) - q32*s^2*(10*s + 3*sqrtlam12) + 
         q32^2*s*(-24*s + 13*sqrtlam12) + q32^3*(68*s + 21*sqrtlam12))) + 
     q12*(q22^6*(3*q32 - s) + q32^4*s*(-7*q32*s + s^2 - 5*q32*sqrtlam12) + 
       q22^5*(-31*q32^2 + s*(3*s + sqrtlam12) - q32*(2*s + 3*sqrtlam12)) - 
       q22^2*q32^2*(q32^3 - 4*q32*s*(s - 4*sqrtlam12) + 
         q32^2*(21*s + 4*sqrtlam12) - 2*s^2*(4*s + 7*sqrtlam12)) + 
       q22^4*(68*q32^3 - 3*s^3 + q32*s*(-3*s + sqrtlam12) + 
         2*q32^2*(16*s + 9*sqrtlam12)) + 
       q22^3*(-35*q32^4 - 5*q32*s^2*sqrtlam12 + s^3*(s + sqrtlam12) - 
         q32^2*s*(14*s + 3*sqrtlam12) - q32^3*(36*s + 17*sqrtlam12)) + 
       q22*q32^2*(4*q32^4 - s^3*(s + sqrtlam12) + 6*q32^3*(2*s + sqrtlam12) - 
         3*q32*s^2*(2*s + 3*sqrtlam12) + q32^2*s*(25*s + 22*sqrtlam12))))*
    sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12^2), 
  (-2*Sqrt[2]*(q12^7*(q32 + s) + q12^6*(-4*q32^2 - 4*q22*(2*q32 + s) + 
       s*(-3*s + sqrtlam12) + q32*(-2*s + sqrtlam12)) + 
     q12^5*(2*q32^3 + 5*q22^2*(5*q32 + s) + q32^2*(8*s - 4*sqrtlam12) + 
       s^2*(3*s - 2*sqrtlam12) + q32*s*(s - sqrtlam12) + 
       q22*(9*q32^2 + 6*q32*s + 3*s^2 - 5*q32*sqrtlam12 - s*sqrtlam12)) + 
     q12^4*(-40*q22^3*q32 + 4*q32^4 - 2*q32^2*s*(s - 2*sqrtlam12) + 
       s^3*(-s + sqrtlam12) + q32^3*(-6*s + 2*sqrtlam12) + 
       q22^2*(19*q32^2 - 4*q32*s + 6*s^2 + 6*q32*sqrtlam12 - 2*s*sqrtlam12) + 
       q22*(19*q32^3 - 3*q32*s^2 + 2*s^2*(s - sqrtlam12) + 
         q32^2*(2*s + sqrtlam12))) + (q22 - q32)^2*q32*
      (3*q22^4*q32 + q32*(2*q32 - s)*s^2*(s - sqrtlam12) + 
       q22^3*(-9*q32^2 - 6*q32*s + s^2 + 3*q32*sqrtlam12) + 
       q22^2*(4*q32^3 + q32^2*(14*s - 5*sqrtlam12) + 
         q32*s*(4*s - sqrtlam12) - s^2*(2*s + sqrtlam12)) + 
       q22*(s^3*(s - sqrtlam12) + 3*q32*s^2*sqrtlam12 + 
         q32^2*s*(-7*s + sqrtlam12) + q32^3*(-4*s + 2*sqrtlam12))) + 
     q12^3*(5*q22^4*(7*q32 - s) + q22^3*(-74*q32^2 + 2*s*(-3*s + sqrtlam12) + 
         q32*(-4*s + 2*sqrtlam12)) + q32^2*(-3*q32^3 + 
         2*q32*s*(3*s - 2*sqrtlam12) + 2*s^2*(-2*s + sqrtlam12) + 
         q32^2*(-9*s + 4*sqrtlam12)) - 
       q22*(5*q32^4 + q32^3*(36*s - 19*sqrtlam12) + 
         q32^2*s*(2*s - 5*sqrtlam12) + s^3*(s - sqrtlam12) + 
         q32*s^2*(-8*s + 9*sqrtlam12)) + 
       q22^2*(-22*q32^3 + 2*q32*s*(13*s - 3*sqrtlam12) + 2*s^2*sqrtlam12 + 
         q32^2*(-32*s + 14*sqrtlam12))) + 
     q12^2*(4*q22^5*(-4*q32 + s) - 2*q22^3*(26*q32^3 + 
         q32*s*(11*s - 4*sqrtlam12) + 2*q32^2*(s - sqrtlam12) + 
         s^2*(s - sqrtlam12)) + q32^2*(q32^3*(8*s - 3*sqrtlam12) + 
         5*q32^2*s*(s - sqrtlam12) - 2*q32*s^2*(s - sqrtlam12) + 
         2*s^3*(s - sqrtlam12)) + q22^4*(78*q32^2 + q32*(6*s - 7*sqrtlam12) + 
         s*(-3*s + sqrtlam12)) + q22*q32*(-3*q32^4 + 
         q32^2*s*(20*s - 11*sqrtlam12) + 5*q32^3*(-4*s + sqrtlam12) + 
         5*s^3*(-s + sqrtlam12) + q32*s^2*(-4*s + 3*sqrtlam12)) + 
       q22^2*(-21*q32^4 + q32*s^2*(10*s - 3*sqrtlam12) + 
         s^3*(s - sqrtlam12) + q32^2*s*(24*s + 13*sqrtlam12) + 
         q32^3*(-68*s + 21*sqrtlam12))) + 
     q12*(q22^6*(3*q32 - s) + q32^4*s*(-7*q32*s + s^2 + 5*q32*sqrtlam12) - 
       q22^5*(31*q32^2 + q32*(2*s - 3*sqrtlam12) + s*(-3*s + sqrtlam12)) + 
       q22^4*(68*q32^3 - 3*s^3 + 2*q32^2*(16*s - 9*sqrtlam12) - 
         q32*s*(3*s + sqrtlam12)) + q22^2*q32^2*
        (-q32^3 + 2*s^2*(4*s - 7*sqrtlam12) + q32^2*(-21*s + 4*sqrtlam12) + 
         4*q32*s*(s + 4*sqrtlam12)) + q22^3*(-35*q32^4 + 
         s^3*(s - sqrtlam12) + 5*q32*s^2*sqrtlam12 + 
         q32^2*s*(-14*s + 3*sqrtlam12) + q32^3*(-36*s + 17*sqrtlam12)) + 
       q22*q32^2*(4*q32^4 + q32^2*s*(25*s - 22*sqrtlam12) + 
         6*q32^3*(2*s - sqrtlam12) + s^3*(-s + sqrtlam12) + 
         q32*(-6*s^3 + 9*s^2*sqrtlam12))))*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  (4*(2*q12^7*q32 - q12^6*(q22*(9*q32 - s) + 
       2*q32*(2*q32 + 3*s + sqrtlam12)) + 
     q12^5*(q22^2*(17*q32 - 3*s) - q22*(2*q32^2 - 18*q32*s + 2*s^2 - 
         7*q32*sqrtlam12 + s*sqrtlam12) + 2*q32*(6*q32*s + 3*s^2 + 
         2*q32*sqrtlam12 + 2*s*sqrtlam12)) + (q22 - q32)^2*q32*
      (q22^4*(q32 + s) + 2*q32^2*s^2*(s + sqrtlam12) + 
       q22^2*q32*(q32 + s)*(q32 + 7*s + 5*sqrtlam12) - 
       q22^3*(3*q32^2 + s*(s + sqrtlam12) + 3*q32*(2*s + sqrtlam12)) - 
       q22*q32*(2*s^2*(s + sqrtlam12) + q32^2*(s + 2*sqrtlam12) + 
         q32*s*(7*s + 4*sqrtlam12))) + q12^4*(2*q22^3*(-9*q32 + s) + 
       2*q32*(2*q32^3 - s^2*(s + sqrtlam12) - 2*q32*s*(3*s + 2*sqrtlam12)) + 
       q22^2*(25*q32^2 + 2*s*(s + sqrtlam12) - q32*(29*s + 6*sqrtlam12)) + 
       q22*(13*q32^3 + s^2*(s + sqrtlam12) + 2*q32^2*(5*s + 2*sqrtlam12) - 
         q32*s*(14*s + 9*sqrtlam12))) + q12^3*(2*q22^4*(6*q32 + s) + 
       q22^3*(-36*q32^2 + 22*q32*s + 2*s^2 - 4*q32*sqrtlam12) - 
       2*q32^2*(q32^3 - 2*s^2*(s + sqrtlam12) + 2*q32^2*(3*s + sqrtlam12)) + 
       q22*q32*(q32^3 - 5*q32*s*(s + sqrtlam12) + 5*s^2*(s + sqrtlam12) - 
         3*q32^2*(7*s + 4*sqrtlam12)) + 
       q22^2*(10*q32^3 + s^2*(s + sqrtlam12) + q32*s*(9*s + 14*sqrtlam12) - 
         q32^2*(8*s + 15*sqrtlam12))) - q12^2*(q22^5*(5*q32 + 3*s) - 
       2*q32^4*(3*q32*s + 6*s^2 + q32*sqrtlam12 + 4*s*sqrtlam12) + 
       q22*q32^2*(4*q32^3 - 5*q32*s*(s + sqrtlam12) + 3*s^2*(s + sqrtlam12) + 
         2*q32^2*(9*s + sqrtlam12)) - 2*q22^4*(13*q32^2 - s*(s + sqrtlam12) + 
         q32*(s + 4*sqrtlam12)) + q22^3*(24*q32^3 + s^2*(s + sqrtlam12) + 
         q32^2*(-14*s + 9*sqrtlam12) + q32*s*(s + 14*sqrtlam12)) - 
       q22^2*q32*(2*q32^3 + q32*s*(s - 7*sqrtlam12) + 2*s^2*(s + sqrtlam12) - 
         q32^2*(41*s + 19*sqrtlam12))) + 
     q12*(q22^6*(q32 + s) + q22^5*(-10*q32^2 - 8*q32*s - 3*q32*sqrtlam12 + 
         s*sqrtlam12) + q22^2*q32^2*(q32^3 + 3*s^2*(s + sqrtlam12) - 
         q32^2*(29*s + sqrtlam12) - q32*s*(s + 2*sqrtlam12)) - 
       2*q32^4*s*(2*s*(s + sqrtlam12) + q32*(3*s + 2*sqrtlam12)) + 
       q22*q32^3*(q32^3 + 3*s^2*(s + sqrtlam12) + 
         q32^2*(11*s + 5*sqrtlam12) + q32*s*(23*s + 14*sqrtlam12)) + 
       q22^4*(22*q32^3 - s^2*(s + sqrtlam12) + q32*s*(s + 6*sqrtlam12) + 
         q32^2*(28*s + 19*sqrtlam12)) - q22^3*q32*(11*q32^3 + 
         s^2*(s + sqrtlam12) + q32*s*(13*s + 15*sqrtlam12) + 
         q32^2*(11*s + 20*sqrtlam12)))))/(q22*(q32 - s)^2*sqrtlam12^2), 
  (8*(q12 - q22 + q32)*(q12*(q12 + q22)^2 + (-q12^2 + 2*q12*q22 + q22^2)*
       q32 - (q12 + 2*q22)*q32^2 + q32^3)*s)/((q32 - s)*sqrtlam12) + 
   (4*lam123*(q12 + q32)*(q32*(2*q12 + q32)*(2*q12^2 + 
        (q22 - s)*(2*q22 - q32 - s) - q12*(4*q22 + q32 + 3*s)) - 
      2*(q12 + q22)*(q12 - q22 + q32)*(q32 - s)*sqrtlam12))/
    ((q32 - s)^2*sqrtlam12^2), 
  ((2*Sqrt[2]*s*(4*q12^5*q32 + (q22 - q32)^2*q32^3*(2*q22 - s) - 
       2*q12^4*(q22*(5*q32 - 2*s) + q32*(q32 + s)) + 
       q12^2*(2*q22^3*(q32 - 2*s) + 6*q22^2*q32*(-3*q32 + s) + 
         2*q22*q32^2*(-8*q32 + 3*s) + q32^3*(2*q32 + 3*s)) + 
       q12*q32*(2*q22^4 + 6*q22^3*(q32 - s) + q32^3*(2*q32 - s) + 
         2*q22*q32^2*(q32 + s) + q22^2*q32*(-20*q32 + 9*s)) + 
       q12^3*q32*(2*q22^2 + q32*(-6*q32 + s) + q22*(-26*q32 + 10*s))))/
     (q22*(q32 - s)^2*sqrtlam12) + (2*Sqrt[2]*lam123*q32*(q12 + q32)*
      (-((2*q12 + q32)*(q12 + q22 - s)*(-q12^2 - (q22 - q32)*(q22 - s) + 
          q12*(2*q22 + q32 + s))) - (q12 + q22)*(2*q12*(q12 - q22) + 
         (q12 + q22)*q32)*sqrtlam12))/(q22*(q32 - s)^2*sqrtlam12^2))*sqrtQ22, 
  (-2*Sqrt[2]*(-(q12^7*(q32 + s)) + q12^6*(5*q32^2 + 2*q22*(2*q32 + s) + 
       q32*sqrtlam12 + s*(3*s + sqrtlam12)) - 
     q12^5*(4*q32^3 + q22^2*(5*q32 - s) + q32*s*(-3*s + sqrtlam12) + 
       3*q32^2*(2*s + sqrtlam12) + s^2*(3*s + 2*sqrtlam12) + 
       q22*(2*q32^2 + 3*q32*sqrtlam12 + s*(3*s + sqrtlam12))) + 
     (q22 - q32)^2*q32*(q22 - s)*(q22^3*q32 - 
       q22^2*(s^2 + q32*(s - sqrtlam12)) + q22*(-q32^3 + q32*s^2 - 
         2*q32^2*sqrtlam12 + s^2*(s + sqrtlam12)) + 
       q32*(q32 - s)*(s*(s + sqrtlam12) + q32*(s + 2*sqrtlam12))) + 
     q12^4*(-4*q32^4 - 4*q22^3*s - 5*q32^2*s^2 - 2*q32*s^3 + 
       s^3*(s + sqrtlam12) + q32^3*(10*s + 3*sqrtlam12) + 
       q22^2*(-13*q32^2 - 2*s*(s + sqrtlam12) + 2*q32*(10*s + sqrtlam12)) - 
       q22*(20*q32^3 + 5*q32*s*(s - 2*sqrtlam12) + 4*s^2*sqrtlam12 + 
         q32^2*(-16*s + 3*sqrtlam12))) - 
     q12^2*(q22^5*(4*q32 - 2*s) + q22^4*(-7*q32^2 - 28*q32*s + s^2 + 
         3*q32*sqrtlam12 - s*sqrtlam12) - 
       q22*q32*(8*q32^4 + q32^3*(14*s - 3*sqrtlam12) - 
         7*q32^2*s*(s - sqrtlam12) - 5*q32*s^2*sqrtlam12 + 
         5*s^3*(s + sqrtlam12)) + q22^2*(q32^3*(6*s - 17*sqrtlam12) + 
         17*q32*s^2*sqrtlam12 + s^3*(s + sqrtlam12) - 
         q32^2*s*(5*s + sqrtlam12)) + 
       q32^2*(q32^4 + q32*s^2*(-2*s + sqrtlam12) + 2*s^3*(s + sqrtlam12) - 
         q32^2*s*(3*s + sqrtlam12) + 2*q32^3*(5*s + 2*sqrtlam12)) - 
       2*q22^3*(3*q32^3 + 2*s^2*sqrtlam12 + q32^2*(-19*s + sqrtlam12) + 
         q32*s*(-5*s + 7*sqrtlam12))) + q12^3*(q22^4*(5*q32 + s) + 
       2*q22^3*(4*q32^2 + q32*(-22*s + sqrtlam12) + s*(s + sqrtlam12)) + 
       q32^2*(5*q32^3 - 2*q32*s*(4*s + sqrtlam12) + q32^2*(5*s + sqrtlam12) + 
         s^2*(8*s + 5*sqrtlam12)) + q22*(-4*q32^4 + s^3*(s + sqrtlam12) - 
         q32^2*s*(15*s + sqrtlam12) - q32*s^2*(4*s + 7*sqrtlam12) + 
         q32^3*(20*s + 9*sqrtlam12)) - 2*q22^2*(7*q32^3 - s^3 + 
         q32^2*(11*s - 5*sqrtlam12) + q32*s*(-3*s + 10*sqrtlam12))) + 
     q12*(q22^6*(q32 - s) + q22^5*(-6*q32^2 + s*(s - sqrtlam12) + 
         q32*(-4*s + sqrtlam12)) - q22^3*(q32*s^2*(4*s - 7*sqrtlam12) + 
         q32^3*(20*s - 7*sqrtlam12) + q32^2*s*(13*s - sqrtlam12) + 
         s^3*(s + sqrtlam12)) + q22^4*(2*q32^3 + q32^2*(20*s - 7*sqrtlam12) + 
         q32*s*(7*s - 3*sqrtlam12) + s^2*(s + 2*sqrtlam12)) + 
       q32^4*(2*q32^2*(s + sqrtlam12) + q32*s*(5*s + 3*sqrtlam12) - 
         s^2*(5*s + 3*sqrtlam12)) + q22*q32^2*(-2*q32^4 - 8*q32^2*s^2 - 
         10*q32^3*(s + sqrtlam12) + s^3*(s + sqrtlam12) + 
         q32*s^2*(10*s + 3*sqrtlam12)) + q22^2*q32^2*
        (5*q32^3 + 8*q32*s*(s + sqrtlam12) + q32^2*(13*s + 3*sqrtlam12) - 
         s^2*(2*s + 13*sqrtlam12))))*sqrtQ22)/(q22*(q32 - s)^2*sqrtlam12^2), 
  (4*(q32*(q32*(-q22 + q32)^3*(q22 - s)^2*(-2*q32 + s) - 
       q12^5*(2*q32*(q22 + q32) - 2*(q22 + q32)*s + s^2) + 
       q12*(q22 - q32)*(q22 - s)*(2*q32*(q22 + q32)*(q22^2 - 5*q22*q32 + 
           2*q32^2) - (2*q22^3 - 2*q22^2*q32 - 7*q22*q32^2 + q32^3)*s + 
         q22*(q22 + q32)*s^2) + q12^3*(2*q32^2*(q22 + q32)*(6*q22 + q32) - 
         q32*(20*q22^2 + 11*q22*q32 + 6*q32^2)*s - 
         2*(q22^2 + 4*q22*q32 - q32^2)*s^2 + q22*s^3) + 
       q12^4*(2*q32^3 + 4*q22^2*(q32 - s) + 2*q32^2*s - 2*q32*s^2 + s^3 + 
         q22*q32*(2*q32 + 3*s)) + q12^2*(4*q22^4*(-q32 + s) + 
         2*q22^3*q32*(-2*q32 + 7*s) + q22*q32*(6*q32 - 5*s)*
          (q32^2 - 2*q32*s - s^2) + q22^2*(20*q32^3 - 13*q32^2*s - 
           12*q32*s^2 - s^3) - 2*q32^2*(q32^3 + q32^2*s - 2*q32*s^2 + 
           s^3))) + (q12^3*(-(q32^2*(7*q22^2 + 11*q22*q32 + q32^2)) - 
         2*q32*(-q22^2 + q22*q32 + q32^2)*s + (q22^2 + 3*q22*q32 + q32^2)*
          s^2) + (q22 - q32)^2*q32*(q22 - s)*(q22*q32*(q32 - 2*s) - 
         q32^2*(q32 - 2*s) + q22^2*(-q32 + s)) + 
       q12^5*(q22*(q32 - s) + 2*q32*(q32 + s)) + 
       q12^2*(3*q32^5 + 2*q22^4*(q32 - s) + 5*q32^3*s^2 + 
         q22^3*(3*q32 - s)*(q32 + s) - q22*q32^2*(q32^2 + 6*q32*s - 3*s^2) + 
         4*q22^2*q32*(-3*q32^2 - 4*q32*s + s^2)) - 
       q12^4*(2*q22^2*(q32 - s) + q22*(2*q32^2 + 3*q32*s - s^2) + 
         q32*(3*q32^2 + q32*s + 3*s^2)) + q12*(q22^5*(-q32 + s) + 
         q22^4*(q32 - s)*(5*q32 + s) - q32^4*(q32^2 + s^2) - 
         2*q22^2*q32^2*(2*q32^2 + 8*q32*s + s^2) + 
         q22^3*q32*(-q32^2 + 10*q32*s + s^2) + q22*q32^3*(6*q32^2 + q32*s + 
           7*s^2)))*sqrtlam12))/((q32 - s)^2*sqrtlam12^2), 
  (4*(q32*(q32*(-q22 + q32)^3*(q22 - s)^2*(2*q32 - s) + 
       q12^5*(2*q32*(q22 + q32) - 2*(q22 + q32)*s + s^2) - 
       q12*(q22 - q32)*(q22 - s)*(2*q32*(q22 + q32)*(q22^2 - 5*q22*q32 + 
           2*q32^2) - (2*q22^3 - 2*q22^2*q32 - 7*q22*q32^2 + q32^3)*s + 
         q22*(q22 + q32)*s^2) + q12^3*(-2*q32^2*(q22 + q32)*(6*q22 + q32) + 
         q32*(20*q22^2 + 11*q22*q32 + 6*q32^2)*s + 
         2*(q22^2 + 4*q22*q32 - q32^2)*s^2 - q22*s^3) - 
       q12^4*(2*q32^3 + 4*q22^2*(q32 - s) + 2*q32^2*s - 2*q32*s^2 + s^3 + 
         q22*q32*(2*q32 + 3*s)) + q12^2*(2*q22^3*q32*(2*q32 - 7*s) + 
         4*q22^4*(q32 - s) - q22*q32*(6*q32 - 5*s)*(q32^2 - 2*q32*s - s^2) + 
         2*q32^2*(q32^3 + q32^2*s - 2*q32*s^2 + s^3) + 
         q22^2*(-20*q32^3 + 13*q32^2*s + 12*q32*s^2 + s^3))) + 
     (q12^3*(-(q32^2*(7*q22^2 + 11*q22*q32 + q32^2)) - 
         2*q32*(-q22^2 + q22*q32 + q32^2)*s + (q22^2 + 3*q22*q32 + q32^2)*
          s^2) + (q22 - q32)^2*q32*(q22 - s)*(q22*q32*(q32 - 2*s) - 
         q32^2*(q32 - 2*s) + q22^2*(-q32 + s)) + 
       q12^5*(q22*(q32 - s) + 2*q32*(q32 + s)) + 
       q12^2*(3*q32^5 + 2*q22^4*(q32 - s) + 5*q32^3*s^2 + 
         q22^3*(3*q32 - s)*(q32 + s) - q22*q32^2*(q32^2 + 6*q32*s - 3*s^2) + 
         4*q22^2*q32*(-3*q32^2 - 4*q32*s + s^2)) - 
       q12^4*(2*q22^2*(q32 - s) + q22*(2*q32^2 + 3*q32*s - s^2) + 
         q32*(3*q32^2 + q32*s + 3*s^2)) + q12*(q22^5*(-q32 + s) + 
         q22^4*(q32 - s)*(5*q32 + s) - q32^4*(q32^2 + s^2) - 
         2*q22^2*q32^2*(2*q32^2 + 8*q32*s + s^2) + 
         q22^3*q32*(-q32^2 + 10*q32*s + s^2) + q22*q32^3*(6*q32^2 + q32*s + 
           7*s^2)))*sqrtlam12))/((q32 - s)^2*sqrtlam12^2), 
  (2*Sqrt[2]*(q12^7*(q32 + s) + q12^6*(-5*q32^2 - 2*q22*(2*q32 + s) + 
       q32*sqrtlam12 + s*(-3*s + sqrtlam12)) + 
     q12^5*(4*q32^3 + q22^2*(5*q32 - s) + q32^2*(6*s - 3*sqrtlam12) + 
       s^2*(3*s - 2*sqrtlam12) - q32*s*(3*s + sqrtlam12) + 
       q22*(2*q32^2 + s*(3*s - sqrtlam12) - 3*q32*sqrtlam12)) - 
     (q22 - q32)^2*q32*(q22 - s)*(q22^3*q32 + q32*(q32 - s)*
        (q32*(s - 2*sqrtlam12) + s*(s - sqrtlam12)) + 
       q22*(-q32^3 + q32*s^2 + s^2*(s - sqrtlam12) + 2*q32^2*sqrtlam12) - 
       q22^2*(s^2 + q32*(s + sqrtlam12))) + 
     q12^4*(4*q32^4 + 4*q22^3*s + 5*q32^2*s^2 + 2*q32*s^3 + 
       s^3*(-s + sqrtlam12) + q32^3*(-10*s + 3*sqrtlam12) + 
       q22^2*(13*q32^2 + 2*s*(s - sqrtlam12) + q32*(-20*s + 2*sqrtlam12)) + 
       q22*(20*q32^3 - 4*s^2*sqrtlam12 + 5*q32*s*(s + 2*sqrtlam12) - 
         q32^2*(16*s + 3*sqrtlam12))) + 
     q12*(q22^6*(-q32 + s) + q22^5*(6*q32^2 - s*(s + sqrtlam12) + 
         q32*(4*s + sqrtlam12)) + q22^2*q32^2*(-5*q32^3 + 
         s^2*(2*s - 13*sqrtlam12) - 8*q32*s*(s - sqrtlam12) + 
         q32^2*(-13*s + 3*sqrtlam12)) + q22*q32^2*(2*q32^4 + 8*q32^2*s^2 + 
         10*q32^3*(s - sqrtlam12) + s^3*(-s + sqrtlam12) + 
         q32*s^2*(-10*s + 3*sqrtlam12)) + q32^4*(s^2*(5*s - 3*sqrtlam12) - 
         2*q32^2*(s - sqrtlam12) + q32*s*(-5*s + 3*sqrtlam12)) - 
       q22^4*(2*q32^3 + s^2*(s - 2*sqrtlam12) + q32*s*(7*s + 3*sqrtlam12) + 
         q32^2*(20*s + 7*sqrtlam12)) + q22^3*(s^3*(s - sqrtlam12) + 
         q32^2*s*(13*s + sqrtlam12) + q32*s^2*(4*s + 7*sqrtlam12) + 
         q32^3*(20*s + 7*sqrtlam12))) - q12^3*(q22^4*(5*q32 + s) + 
       q32^2*(5*q32^3 + s^2*(8*s - 5*sqrtlam12) + q32^2*(5*s - sqrtlam12) + 
         2*q32*s*(-4*s + sqrtlam12)) + 2*q22^3*(4*q32^2 + s*(s - sqrtlam12) - 
         q32*(22*s + sqrtlam12)) + q22*(-4*q32^4 + 
         q32^3*(20*s - 9*sqrtlam12) + s^3*(s - sqrtlam12) + 
         q32^2*s*(-15*s + sqrtlam12) + q32*s^2*(-4*s + 7*sqrtlam12)) - 
       2*q22^2*(7*q32^3 - s^3 + q32^2*(11*s + 5*sqrtlam12) - 
         q32*s*(3*s + 10*sqrtlam12))) + q12^2*(q22^5*(4*q32 - 2*s) + 
       q32^2*(q32^4 + 2*q32^3*(5*s - 2*sqrtlam12) + 2*s^3*(s - sqrtlam12) + 
         q32^2*s*(-3*s + sqrtlam12) - q32*s^2*(2*s + sqrtlam12)) - 
       q22*q32*(8*q32^4 + 5*s^3*(s - sqrtlam12) + 5*q32*s^2*sqrtlam12 - 
         7*q32^2*s*(s + sqrtlam12) + q32^3*(14*s + 3*sqrtlam12)) + 
       q22^4*(-7*q32^2 + s*(s + sqrtlam12) - q32*(28*s + 3*sqrtlam12)) + 
       2*q22^3*(-3*q32^3 + 2*s^2*sqrtlam12 + q32^2*(19*s + sqrtlam12) + 
         q32*s*(5*s + 7*sqrtlam12)) + q22^2*(s^3*(s - sqrtlam12) - 
         17*q32*s^2*sqrtlam12 + q32^2*s*(-5*s + sqrtlam12) + 
         q32^3*(6*s + 17*sqrtlam12))))*sqrtQ22)/
   (q22*(q32 - s)^2*sqrtlam12^2), 
  ((-2*Sqrt[2]*s*(4*q12^5*q32 + (q22 - q32)^2*q32^3*(2*q22 - s) - 
       2*q12^4*(q22*(5*q32 - 2*s) + q32*(q32 + s)) + 
       q12^2*(2*q22^3*(q32 - 2*s) + 6*q22^2*q32*(-3*q32 + s) + 
         2*q22*q32^2*(-8*q32 + 3*s) + q32^3*(2*q32 + 3*s)) + 
       q12*q32*(2*q22^4 + 6*q22^3*(q32 - s) + q32^3*(2*q32 - s) + 
         2*q22*q32^2*(q32 + s) + q22^2*q32*(-20*q32 + 9*s)) + 
       q12^3*q32*(2*q22^2 + q32*(-6*q32 + s) + q22*(-26*q32 + 10*s))))/
     (q22*(q32 - s)^2*sqrtlam12) + (2*Sqrt[2]*lam123*q32*(q12 + q32)*
      (-((2*q12 + q32)*(q12 + q22 - s)*(-q12^2 - (q22 - q32)*(q22 - s) + 
          q12*(2*q22 + q32 + s))) + (q12 + q22)*(2*q12*(q12 - q22) + 
         (q12 + q22)*q32)*sqrtlam12))/(q22*(q32 - s)^2*sqrtlam12^2))*sqrtQ22, 
  (4*lam123*q32*(q12 + q32)*(2*q12 + q32)*(q12 + q22 - s)^2)/
   ((q32 - s)*sqrtlam12^2), 
  (4*(q12 + q22 - s)*(q12^6 + q12^5*(-3*q22 + 2*q32 - 2*s) + 
     (q22 - q32)^2*q32*(-q22^2 + q22*q32 + q32^2)*(-q22 + s) + 
     q12^4*(2*q22^2 - 7*q22*q32 - 5*q32^2 + 2*q22*s - q32*s + s^2) - 
     q12^2*(3*q22^4 - 6*q22^3*q32 + 4*q22*q32^3 - 4*q32^4 + 
       q22*(2*q22^2 + 6*q22*q32 + q32^2)*s + (q22^2 - 8*q22*q32 + q32^2)*
        s^2) + q12^3*(2*q22^3 + 2*q22^2*(2*q32 + s) - 
       q32*(q32^2 - 6*q32*s + s^2) + q22*(-14*q32^2 + 6*q32*s + s^2)) + 
     q12*(q22^5 - 6*q22^4*q32 + q22^3*(6*q32^2 + 2*q32*s - s^2) + 
       q32^3*(-q32^2 - 4*q32*s + s^2) + q22*q32^2*(5*q32^2 + 6*q32*s + 
         3*s^2) - q22^2*q32*(q32^2 + 8*q32*s + 3*s^2))))/
   ((q32 - s)*sqrtlam12^2), 
  ((-4*Sqrt[2]*lam123*(q12 + q22)*q32*(q12 + q32)*(q12 - q22 + 2*q32)*
      (q12 + q22 - s))/((q32 - s)*sqrtlam12^2) - 
    (4*Sqrt[2]*q32*(-2*q12^4 + (q22 - 2*q32)*(q22 - q32)^2*q32 + 
       4*q12*q22*q32^2 + q12^2*(2*q22^2 + 3*q22*q32 + 4*q32^2))*
      (q12 + q22 - s)*s)/((q32 - s)*sqrtlam12^2))*sqrtQ22}}


==> anc/output/helAmpsNoKinSingToPicheckTrafo.txt <==
{{0, -(q22*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/4, 
  (-q12^3 + q12^2*(2*q22 + 3*s) + (q22 - s)*(q22*q32 - s^2) - 
    q12*(q22^2 + 3*s^2 + q22*(-q32 + s)))/4, 
  ((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/2, 
  (q22*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s)))/4, 
  (q12^3 - q12^2*(2*q22 + 3*s) + (q22 - s)*(q22*q32 + s^2) + 
    q12*(q22^2 + 3*s^2 + q22*(q32 + s)))/4, 
  ((q12 + q32)*(q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (q22*(q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (q12^4 - q12^3*(4*q22 - q32 + 3*s) - q12^2*(-6*q22^2 + q22*(q32 - 5*s) + 
      3*(q32 - s)*s) + (q22 - s)*(q22^3 + q22^2*q32 + q22*q32^2 + q32*s^2) - 
    q12*(4*q22^3 + s^2*(-3*q32 + s) + q22^2*(q32 + s) + q22*(-q32^2 + s^2)))/
   8, ((q12 + q22 - s)*(q12^3 + q12^2*(-2*q22 + q32 - 2*s) + 
     q32*(q22 - s)^2 + q12*(q22^2 + s*(-2*q32 + s))))/8, 
  ((q12 + q22 - s)*(q12^3 + q12^2*(-2*q22 + q32 - 2*s) + q32*(q22 - s)^2 + 
     q12*(q22^2 + s*(-2*q32 + s))))/8, 
  (q12^4 - q12^3*(4*q22 - q32 + 3*s) - q12^2*(-6*q22^2 + q22*(q32 - 5*s) + 
      3*(q32 - s)*s) + (q22 - s)*(q22^3 + q22^2*q32 + q22*q32^2 + q32*s^2) - 
    q12*(4*q22^3 + s^2*(-3*q32 + s) + q22^2*(q32 + s) + q22*(-q32^2 + s^2)))/
   8, (q22*(q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/8, 
  -(q22*(-2*q12^4 + q22^3*(q32 - 2*s) + q32^3*s + q12^3*(2*q22 + q32 + 4*s) - 
      q22*q32*(q32^2 - 4*q32*s + 2*s^2) + q22^2*(-4*q32^2 + q32*s + 2*s^2) + 
      q12^2*(2*q22^2 + 2*q32^2 - 3*q32*s - 2*s^2 - q22*(q32 + 2*s)) - 
      q12*(2*q22^3 + q22^2*(9*q32 - 8*s) - 2*q22*q32*(q32 - s) + 
        q32*(q32^2 + 2*q32*s - 2*s^2))))/(8*(2*q12 + q32)), 
  (q12^4 - q12^3*(4*q22 - q32 + 3*s) - q12^2*(-6*q22^2 + q22*(3*q32 - 5*s) + 
      3*(q32 - s)*s) + (q22 - s)*(q22^3 - q22^2*q32 + q22*q32*(q32 - 2*s) + 
      q32*s^2) - q12*(4*q22^3 + q22^2*(-3*q32 + s) + s^2*(-3*q32 + s) + 
      q22*(-q32^2 + s^2)))/4, 
  -(q22*(q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (-((q22*(2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
        2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
       (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(-q32 + s))/
      ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))) - 
    (8*q22*(-q12 + q22 - q32)*(q12 + q22 - s)*(-q32 + s)*
      (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(q12^2 + (q22 - q32)^2 - 
      2*q12*(q22 + q32)) - (q22*(2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 
       2*q22^2*q32 - q22*q32^2 + 2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
      (q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
     ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    (4*q22*(-q12 + q22 - q32)*(-q32 + s)*(q12^3 - q12^2*(2*q22 + 3*s) + 
       (q22 - s)*(q22*q32 + s^2) + q12*(q22^2 + 3*s^2 + q22*(q32 + s))))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) - 
    2*(q12^4 + q12^3*(-4*q22 + q32 - 3*s) + 
      q12^2*(6*q22^2 + 3*s*(-q32 + s) + q22*(-7*q32 + 3*s)) + 
      q12*(-4*q22^3 + (3*q32 - s)*s^2 + 2*q22*(q32 + s)^2 + 
        q22^2*(7*q32 + 3*s)) + (q22 - s)*(q22^3 + q32*s^2 - 
        q22^2*(q32 + 2*s) + q22*(2*q32^2 - 2*q32*s + s^2))))/16, 
  -(2*q12^8*q32 - q12^7*(2*q22*(5*q32 + s) + 3*q32*(q32 + 2*s)) + 
     q12^6*(q22^2*(22*q32 + 8*s) + 2*q22*(-5*q32^2 + 15*q32*s + s^2) + 
       q32*(-2*q32^2 + 9*q32*s + 6*s^2)) - (q22 - q32)*q32*
      (2*q22^6*(q32 - s) + q32^4*s^3 + q22^4*q32*(9*q32^2 + 4*q32*s - 
         6*s^2) + q22^5*(-7*q32^2 + 4*q32*s + 2*s^2) - 
       q22^3*(7*q32^4 + 5*q32^2*s^2) - q22^2*q32^2*(q32^3 - 9*q32^2*s + 
         14*q32*s^2 - 14*s^3) + q22*q32^2*s*(q32^3 - 3*q32^2*s + 5*q32*s^2 - 
         6*s^3)) - q12^5*(10*q22^3*(3*q32 + s) + 
       q22^2*(-65*q32^2 + 50*q32*s + 2*s^2) + 
       q22*q32*(19*q32^2 - 81*q32*s + 48*s^2) + 
       q32*(-4*q32^3 - 6*q32^2*s + 9*q32*s^2 + 2*s^3)) + 
     q12^4*(30*q22^4*q32 + 3*q32^2*s*(-4*q32^2 - 2*q32*s + s^2) - 
       2*q22^3*(59*q32^2 - 19*q32*s + 2*s^2) + 
       q22^2*q32*(37*q32^2 - 86*q32*s + 12*s^2) + 
       q22*q32*(-16*q32^3 + 85*q32^2*s - 149*q32*s^2 + 40*s^3)) + 
     q12^3*(q22^5*(-22*q32 + 10*s) - 2*q22^3*q32*(63*q32^2 - 24*q32*s + 
         s^2) + q22^4*(111*q32^2 - 26*q32*s + 4*s^2) + 
       q22^2*q32*(2*q32^3 - 55*q32^2*s + 25*q32*s^2 - 10*s^3) + 
       q32^3*(-q32^3 + 12*q32*s^2 + 2*s^3) + 
       2*q22*q32*(9*q32^4 + 14*q32^3*s - 71*q32^2*s^2 + 54*q32*s^3 - 
         6*s^4)) + q12^2*(2*q22^6*(5*q32 - 4*s) + 3*q32^6*s - 4*q32^4*s^3 + 
       q22^5*(-62*q32^2 + 26*q32*s + 2*s^2) + 
       q22^4*q32*(156*q32^2 - 61*q32*s + 24*s^2) + 
       q22^3*q32*(-80*q32^3 + 19*q32^2*s + q32*s^2 - 28*s^3) + 
       2*q22*q32^2*(7*q32^4 - 10*q32^3*s - 21*q32^2*s^2 + 50*q32*s^3 - 
         15*s^4) + q22^2*q32*(38*q32^4 - 50*q32^3*s - 7*q32^2*s^2 + 
         3*q32*s^3 + 12*s^4)) - q12*(2*q22^7*(q32 - s) + 3*q32^6*s^2 + 
       q22^4*q32^2*(-90*q32^2 + 31*q32*s - 20*s^2) + 
       5*q22^5*q32*(11*q32^2 - 3*q32*s - 2*s^2) + 
       q22^6*(-19*q32^2 + 14*q32*s + 2*s^2) + 2*q22^3*q32^2*
        (24*q32^3 - 5*q32^2*s - 4*q32*s^2 + 21*s^3) + 
       q22^2*q32^2*(-29*q32^4 + 15*q32^3*s + 29*q32^2*s^2 - 22*q32*s^3 - 
         18*s^4) + q22*q32^3*(q32^4 + 11*q32^3*s + 2*q32^2*s^2 - 36*q32*s^3 + 
         24*s^4)))/(8*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(-2*q12^9*q32 + q12^8*(6*q22*q32 + 5*q32^2 + 4*q22*s + 6*q32*s) - 
     q12^7*(2*q22^2*(q32 + 8*s) + q22*(-11*q32^2 + 36*q32*s + 4*s^2) + 
       q32*(q32^2 + 15*q32*s + 6*s^2)) + 
     q12^5*(10*q22^4*q32 + q22^2*q32*(-29*q32^2 + 131*q32*s - 68*s^2) + 
       q22^3*(91*q32^2 - 44*q32*s - 40*s^2) + 
       q22*q32*(-25*q32^3 + 20*q32^2*s + 94*q32*s^2 - 46*s^3) + 
       q32^2*(4*q32^3 + 18*q32^2*s - 3*q32*s^2 - 5*s^3)) + 
     q12^6*(-10*q22^3*(q32 - 2*s) + q22^2*(-67*q32^2 + 62*q32*s + 20*s^2) + 
       q22*q32*(9*q32^2 - 64*q32*s + 64*s^2) + 
       q32*(-6*q32^3 + 3*q32^2*s + 15*q32*s^2 + 2*s^3)) - 
     (q22 - q32)*q32^3*(q22 - s)*(q22^5 + q22^4*(2*q32 - 3*s) - q32^3*s^2 - 
       2*q22^3*(5*q32^2 - 7*q32*s + 3*s^2) + q22^2*(-2*q32^3 + 11*q32^2*s - 
         13*q32*s^2 + 6*s^3) + q22*q32*(q32^3 + 2*q32^2*s - 8*q32*s^2 + 
         6*s^3)) + q12^4*(2*q22^5*(q32 - 10*s) + 
       q22^3*q32*(81*q32^2 - 40*q32*s - 52*s^2) + 
       q22^4*(-57*q32^2 + 34*q32*s + 40*s^2) + 
       q32^3*(q32^3 - 12*q32^2*s - 18*q32*s^2 + s^3) + 
       q22^2*q32*(13*q32^3 + 140*q32^2*s - 236*q32*s^2 + 62*s^3) + 
       q22*q32*(-20*q32^4 + 69*q32^3*s - 37*q32^2*s^2 - 59*q32*s^3 + 
         12*s^4)) + q12^2*(2*q22^7*(q32 - 2*s) + 
       q22^5*q32*(55*q32^2 - 56*q32*s - 28*s^2) + 
       q32^5*s*(3*q32^2 + 3*q32*s - 4*s^2) + 
       q22^6*(-9*q32^2 + 26*q32*s + 4*s^2) - 
       q22^4*q32*(46*q32^3 + 43*q32^2*s - 101*q32*s^2 + 24*s^3) + 
       q22^2*q32^2*(41*q32^4 - 111*q32^3*s + 40*q32^2*s^2 + 71*q32*s^3 - 
         36*s^4) + q22*q32^3*(5*q32^4 - 8*q32^3*s - 24*q32^2*s^2 + 
         52*q32*s^3 - 6*s^4) + q22^3*q32*(-20*q32^4 - 45*q32^3*s + 
         54*q32^2*s^2 - 5*q32*s^3 + 12*s^4)) + 
     q12*q32*(q22^7*(q32 - 4*s) - q32^5*s^2*(3*q32 + s) + 
       q22^5*q32*(45*q32^2 - 50*q32*s - 4*s^2) + 
       q22^6*(-3*q32^2 + 13*q32*s + 4*s^2) - 
       q22^4*q32*(12*q32^3 + 49*q32^2*s - 81*q32*s^2 + 36*s^3) + 
       q22*q32^3*(q32^4 - 2*q32^3*s - 12*q32^2*s^2 + 32*q32*s^3 - 18*s^4) + 
       3*q22^2*q32^2*(5*q32^4 - 6*q32^3*s - 6*q32^2*s^2 + 13*q32*s^3 - 
         4*s^4) + q22^3*q32*(q32^4 + 6*q32^3*s + 4*q32^2*s^2 - 18*q32*s^3 + 
         18*s^4)) + q12^3*(q22^6*(-6*q32 + 16*s) + 
       q22^5*(25*q32^2 - 44*q32*s - 20*s^2) + 
       q22^4*q32*(-111*q32^2 + 31*q32*s + 86*s^2) - 
       q32^4*(q32^3 + 3*q32^2*s - 12*q32*s^2 - 6*s^3) + 
       2*q22^3*q32*(-22*q32^3 - 5*q32^2*s + 15*q32*s^2 + 3*s^3) + 
       q22^2*q32*(4*q32^4 - q32^3*s - 106*q32^2*s^2 + 105*q32*s^3 - 24*s^4) + 
       q22*q32^2*(13*q32^4 + 18*q32^3*s - 78*q32^2*s^2 + 14*q32*s^3 + 
         18*s^4)))/(8*(q12 - q22 - q32)*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q22*(q12 + q22 - s)*(q32 - s)^2)/(8*(-q12 + q22 + q32)), 
  -(q22*q32*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -(-4*q12^5*(q32 - s) + q12^4*(q32 - s)*(q22 - 6*q32 + 12*s) + 
     q12*(q32 - s)*(-2*q22^4 - q22^2*q32*(q32 - 7*s) + q22^3*(3*q32 - s) + 
       6*q32*s^2*(-q32 + s) + q22*q32*(q32^2 + 5*q32*s - 12*s^2)) + 
     (q22 - s)*(q22^4*(q32 - s) - 2*q22^3*q32*(q32 - s) + 
       2*q32^2*s^2*(-q32 + s) + q22*q32^2*(q32^2 + q32*s - 2*s^2)) + 
     q12^3*(q32 - s)*(6*q22^2 - q22*(q32 - 7*s) - 
       2*(q32^2 - 9*q32*s + 6*s^2)) - q12^2*(q32 - s)*
      (2*q22^3 - 3*q22^2*(2*q32 + s) - 2*s*(3*q32^2 - 9*q32*s + 2*s^2) + 
       q22*(q32^2 - 13*q32*s + 8*s^2)))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(8*q12^5*(q32 - s) + q12^4*(-25*q22 + 12*(q32 - 2*s))*(q32 - s) + 
     (q22 - s)*(q22^4*(q32 - s) - 6*q22^2*q32^2*(q32 - s) + 
       4*q32^2*(q32 - s)*s^2 + q22*q32^2*(3*q32^2 - 7*q32*s + 4*s^2)) + 
     q12^3*(q32 - s)*(24*q22^2 + 9*q22*(-3*q32 + s) + 
       4*(q32^2 - 9*q32*s + 6*s^2)) + q12*(q32 - s)*
      (-4*q22^4 + q22^2*q32*(25*q32 - s) + 12*q32*(q32 - s)*s^2 + 
       q22^3*(-13*q32 + s) + 3*q22*q32*(q32^2 - 3*q32*s + 8*s^2)) - 
     q12^2*(q32 - s)*(4*q22^3 + q22^2*(-44*q32 + s) + 
       4*s*(3*q32^2 - 9*q32*s + 2*s^2) - q22*(q32^2 + 3*q32*s + 16*s^2)))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), (q22*(q12^3 - q12*(3*q22^2 - q22*q32 + q32^2) + 
     q12^2*(q22 - s) + (q22^2 - q22*q32 - q32^2)*(q22 - s))*(q32 - s))/
   (16*(q12 + q32)*(2*q12 + q32)), 
  ((q12^2 + q22*(q22 - q32) - q12*(2*q22 + q32))*(q12 + q22 - s)*(q32 - s))/
   (4*q32*(-q12 - q22 + q32)*(q12 - q22 + q32)*(-q12 + q22 + q32)), 
  -(q22*(q12 + q22 - s)*(-q32 + s))/(4*(q12 - q22 - q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q32 - s)*(-q12^3 + q22*(q22 - q32)*(q22 - s) + q12^2*(3*q22 + q32 + s) - 
      q12*(3*q22^2 - 4*q22*q32 + q32*s)))/(8*q32*(q12 - q22 + q32)*
    (2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, {(-q12^2 - (q22 - s)^2 + 2*q12*(q22 + s))/2, 
  -(q22*(-q12 + q22 + q32))/4, (-q12^2 + q22*q32 - s^2 + q12*(q22 + 2*s))/4, 
  0, (q22*(-q12 + q22 - q32))/4, (q12^2 + q22*q32 + s^2 - q12*(q22 + 2*s))/4, 
  0, 0, (-q12^3 + q22^3 + q22^2*q32 - q22*q32^2 - 
    q12^2*(-3*q22 + q32 - 2*s) - q32*s^2 - 
    q12*(3*q22^2 + 2*q22*s + s*(-2*q32 + s)))/8, 
  -((q12 + q22 - s)*(q12^2 + q32*(q22 - s) - q12*(q22 - q32 + s)))/8, 
  ((q12 + q22 - s)*(q12^2 + q32*(q22 - s) - q12*(q22 - q32 + s)))/8, 
  (q12^3 - q22^3 - q22^2*q32 + q22*q32^2 + q32*s^2 - 
    q12^2*(3*q22 - q32 + 2*s) + q12*(3*q22^2 + 2*q22*s + s*(-2*q32 + s)))/8, 
  -(q22*(-q12^2 + q22^2 + 2*q12*s - s^2))/8, 
  -(q22*(2*q12^3 + (q22 - q32)*(-q32^2 + q22*(q32 - 2*s)) - 
      2*q12*(q22^2 + 2*q22*(q32 - s) + q32*(q32 - s)) - q12^2*(q32 + 2*s)))/
   (8*(2*q12 + q32)), 0, -(q22*(q12 + q22 - s)*(-q32 + s))/4, 
  (2*(q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*
     (q12 + q22 - s) + (q22*(q12 - q22 + q32)^2*(-2*q12^2 + q22^2 - q22*q32 - 
       2*q32^2 - q12*(q22 + 4*q32))*(q32 - s))/
     ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    (q22*(-q12 + q22 + q32)*(2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 
       2*q22^2*q32 - q22*q32^2 + 2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
      (q32 - s))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    (4*q22*(-q12 + q22 - q32)*(-q32 + s)*(q12^2 + q22*q32 + s^2 - 
       q12*(q22 + 2*s)))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/16, 
  -(-2*q12^7*q32 + q12^6*(2*q22*(2*q32 + s) + q32*(3*q32 + 4*s)) + 
     q12^5*(2*q22^2*(q32 - 3*s) + q22*q32*(-17*q32 + 10*s) + 
       2*q32*(q32^2 - 3*q32*s - s^2)) - q12^4*(q22^3*(8*q32 - 4*s) + 
       q22^2*(-36*q32^2 + 38*q32*s) + q32^2*(4*q32^2 + 4*q32*s - 3*s^2) + 
       q22*q32*(9*q32^2 - 4*q32*s + 4*s^2)) - (q22 - q32)*q32*
      (2*q22^5*(q32 - s) + 9*q22^3*q32^2*(q32 - s) + q32^4*s^2 + 
       q22^4*q32*(-5*q32 + 6*s) + q22^2*q32^3*(-9*q32 + 7*s) - 
       q22*q32^2*(q32^3 - 2*q32^2*s + 3*q32*s^2 - 2*s^3)) + 
     2*q12^3*(q32^3*s*(4*q32 + s) + q22^4*(q32 + 2*s) + 
       q22^3*q32*(-13*q32 + 10*s) + q22^2*q32*(56*q32^2 - 55*q32*s + 3*s^2) + 
       q22*q32*(2*q32^3 + 10*q32^2*s - 9*q32*s^2 + 2*s^3)) + 
     q12^2*(q32^6 + q22^5*(4*q32 - 6*s) - 2*q22^3*q32^2*(5*q32 - 6*s) - 
       4*q32^4*s^2 + q22^4*q32*(-5*q32 + 16*s) + 
       q22^2*q32*(104*q32^3 - 111*q32^2*s + 15*q32*s^2 - 4*s^3) + 
       2*q22*q32^2*(-15*q32^3 + 26*q32^2*s - 14*q32*s^2 + 5*s^3)) + 
     q12*(q22^5*q32*(11*q32 - 14*s) + 2*q22^3*q32^3*(13*q32 - 10*s) - 
       2*q22^6*(q32 - s) - 2*q32^6*s + q22^4*(-22*q32^3 + 28*q32^2*s) + 
       2*q22^2*q32^2*(9*q32^3 - 14*q32^2*s + 6*q32*s^2 - 3*s^3) + 
       q22*q32^3*(-23*q32^3 + 30*q32^2*s - 18*q32*s^2 + 8*s^3)))/
   (8*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(2*q12^8*q32 - q12^7*(5*q32^2 + 4*q22*s + 4*q32*s) + 
     q12^5*(8*q22^3*(2*q32 - s) - 2*q22*q32*(-2*q32 + s)^2 + 
       q22^2*q32*(-55*q32 + 52*s) + q32^2*(6*q32^2 - 2*q32*s - 5*s^2)) + 
     q12^6*(10*q22*q32^2 - 2*q22^2*(7*q32 - 6*s) + 
       q32*(q32^2 + 10*q32*s + 2*s^2)) + q12^4*(4*q22^3*q32*(21*q32 - 20*s) + 
       q22^4*(6*q32 - 8*s) + q32^3*(-4*q32^2 - 12*q32*s + s^2) + 
       q22^2*q32*(-41*q32^2 + 34*q32*s + 2*s^2) + 
       q22*q32*(9*q32^3 - 40*q32^2*s + 23*q32*s^2 - 4*s^3)) + 
     q12^3*(-4*q22^5*(4*q32 - 3*s) + q22^4*q32*(-11*q32 + 20*s) + 
       2*q22^3*q32*(34*q32^2 - 39*q32*s - 3*s^2) + 
       q32^4*(-q32^2 + 8*q32*s + 6*s^2) + 2*q22*q32^2*
        (10*q32^3 - 11*q32^2*s + 8*q32*s^2 - 3*s^3) + 
       q22^2*q32*(16*q32^3 + 3*q32^2*s - 17*q32*s^2 + 8*s^3)) + 
     q12^2*(q22^6*(6*q32 - 4*s) + 2*q22^5*q32*(-15*q32 + 8*s) + 
       q22^3*q32*s*(3*q32^2 - 7*q32*s - 4*s^2) + 
       q32^5*(q32^2 + 2*q32*s - 4*s^2) + q22^4*q32*(-q32^2 + 20*q32*s + 
         4*s^2) + 2*q22*q32^3*(-8*q32^3 + 19*q32^2*s - 11*q32*s^2 + s^3) + 
       q22^2*q32^2*(20*q32^3 + 15*q32^2*s - 35*q32*s^2 + 12*s^3)) + 
     q12*q32*(q22^6*(7*q32 - 4*s) - q32^5*s*(2*q32 + s) + 
       q22^5*(-20*q32^2 + 6*q32*s) + q22^4*q32*(22*q32^2 - 13*q32*s + 
         6*s^2) - 2*q22*q32^3*(6*q32^3 - 9*q32^2*s + 7*q32*s^2 - 3*s^3) + 
       q22^2*q32^2*(3*q32^3 + 5*q32^2*s - 19*q32*s^2 + 4*s^3) + 
       2*q22^3*(7*q32^3*s - 3*q32*s^3)) + (q22 - q32)*q32^3*
      (q22^5 - q32^3*s^2 + q22^4*(-4*q32 + s) + 
       2*q22^3*(2*q32^2 - 3*q32*s + s^2) + q22^2*(4*q32^3 - q32^2*s + 
         3*q32*s^2 - 2*s^3) + q22*(3*q32^4 - 2*q32^3*s - 2*q32*s^3)))/
   (8*(q12 - q22 - q32)*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q22*(q32 - s)^2)/(8*(-q12 + q22 + q32)), -((q12 - q22)*q22*(q32 - s)^2)/
   (4*(q12 - q22 - q32)*(q12 - q22 + q32)), 
  (4*q12^4*(q32 - s) + 2*q22^3*q32*(q32 - s) - 2*q22^2*q32^2*(q32 - s) + 
    q12^3*(5*q22 + 6*q32 - 8*s)*(q32 - s) + 2*q32^2*(q32 - s)*s^2 + 
    q22^4*(-q32 + s) + q22*q32^2*(q32^2 - 3*q32*s + 2*s^2) + 
    q12^2*(q32 - s)*(3*q22^2 + 5*q22*q32 + 2*q32^2 - 4*q22*s - 12*q32*s + 
      4*s^2) + q12*(q32 - s)*(q22^3 - q22^2*q32 + q22*q32*(q32 - 6*s) + 
      2*q32*s*(-2*q32 + 3*s)))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q22*(q12^3 + q22^3 + q12^2*(q22 - q32) + q32^3 - 
      q12*(3*q22^2 + q22*q32 + q32^2))*(q32 - s))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -(q22*(q12^2 + 2*q12*q22 - q22^2 + q22*q32 - q32^2)*
     (q32 - s))/(16*(q12 + q32)*(2*q12 + q32)), 
  -((-q12 + q22)*(q32 - s))/(4*q32*(q12 - q22 + q32)*(-q12 + q22 + q32)), 
  -(q22*(-q32 + s))/(4*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((q12^2 + q22*(q22 - q32) - q12*(2*q22 + q32))*
     (q32 - s))/(8*q32*(q12 - q22 + q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/4, 
  (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/4, 0, 
  (q12^2 + (q22 + q32)*(q22 - s) - q12*(2*q22 - q32 + s))/4, 
  (q12^2 + (q22 + q32)*(q22 - s) - q12*(2*q22 - q32 + s))/4, 
  ((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  (2*q12^2*q32 + 2*q22^2*q32 - q12*(4*q22*q32 - (q32 - s)^2) + 
    q22*(q32 - s)^2 - s*(q32^2 + s^2))/8, 
  ((q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s))/8, 
  ((q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s))/8, 
  (2*q12^2*q32 + 2*q22^2*q32 - q12*(4*q22*q32 - (q32 - s)^2) + 
    q22*(q32 - s)^2 - s*(q32^2 + s^2))/8, 
  ((q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  -(-2*q12^4 + q12^3*(2*q22 + 3*q32 + 2*s) - q32*(q22 - s)*
      (q22^2 + q32*(3*q32 - 2*s) + 2*q22*s) + 
     q12^2*(2*q22^2 - 7*q22*q32 + 2*q32^2 + 4*q22*s - 5*q32*s) + 
     q12*(-2*q22^3 - 3*q32^3 - 2*q22*q32*(q32 - s) + 2*q32*s^2 + 
       q22^2*(-3*q32 + 2*s)))/(8*(2*q12 + q32)), 0, 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((-4*q22*(-q12 + q22 - q32)*(q12^2 + (q22 + q32)*(q22 - s) + 
       q12*(-2*q22 + q32 - s))*(-q32 + s))/(q12^2 + (q22 - q32)^2 - 
      2*q12*(q22 + q32)) - ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 
       2*q22^2*q32 - q22*q32^2 + 2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*
      (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(-q32 + s))/
     ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
       2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(-q32 + s)*
      (q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
     ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    4*(q12^3 - q22*(q22 - q32)*(q22 - s) - q12^2*(3*q22 + q32 + 3*s) + 
      q12*(3*q22^2 + 2*q22*s + s*(q32 + 2*s))))/16, 
  -(-4*q12^7 + 10*q12^6*(2*q22 + s) - 2*q12^5*(20*q22^2 - 17*q22*q32 - 
       7*q32^2 + 14*q22*s + 4*q32*s + 4*s^2) + 
     q12^4*(40*q22^3 + 25*q32^3 - 12*q22^2*(9*q32 - 2*s) - 48*q32^2*s + 
       9*q32*s^2 + 2*s^3 + q22*(-15*q32^2 - 31*q32*s + 20*s^2)) + 
     (q22 - q32)*q32*(q22^4*(q32 + s) + q22^3*(q32^2 - 10*q32*s - s^2) - 
       q32^2*s*(9*q32^2 - 10*q32*s + s^2) + q22^2*q32*(-9*q32^2 + 15*q32*s + 
         8*s^2) + q22*q32*(9*q32^3 - q32^2*s - 15*q32*s^2 + s^3)) + 
     q12*q32*(6*q22^5 - 2*q22^4*(15*q32 + 8*s) + 
       q22^3*(37*q32^2 + 51*q32*s + 12*s^2) + 
       q22*q32*(29*q32^3 - 73*q32^2*s + 66*q32*s^2 - 8*s^3) + 
       q32^2*(-9*q32^3 + 11*q32^2*s - 5*q32*s^2 + s^3) + 
       q22^2*(q32^3 - 29*q32^2*s - 47*q32*s^2 + 3*s^3)) + 
     q12^2*(4*q22^5 - 2*q22^4*(26*q32 + s) + 2*q22^3*(63*q32^2 + 11*q32*s + 
         2*s^2) + q22*q32*(58*q32^3 - 153*q32^2*s + 105*q32*s^2 - 10*s^3) - 
       q22^2*(45*q32^3 + 5*q32^2*s + 40*q32*s^2 - 2*s^3) - 
       q32^2*(q32^3 + 19*q32^2*s - 25*q32*s^2 + 3*s^3)) - 
     q12^3*(20*q22^4 + 4*q22^3*(-30*q32 + s) + 
       16*q22^2*(6*q32^2 - 2*q32*s + s^2) + q32*(-23*q32^3 + 51*q32^2*s - 
         37*q32*s^2 + s^3) + q22*(9*q32^3 + 91*q32^2*s - 84*q32*s^2 + 
         4*s^3)))/(8*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(8*q12^7*(q32 - s) - 10*q12^6*(q32 - s)*(3*q22 + 2*q32 + s) + 
     q12^5*(q32 - s)*(42*q22^2 + 29*q22*q32 - 31*q32^2 + 34*q22*s + 
       23*q32*s + 2*s^2) + q12^4*(q32 - s)*(-28*q22^3 + 
       q22^2*(9*q32 - 40*s) + q22*(37*q32^2 + 35*q32*s - 6*s^2) + 
       3*q32*(10*q32^2 + 11*q32*s - s^2)) + (q22 - q32)*q32*
      (q22^5*(q32 - s) - q32^3*(q32 - s)^2*s + q22^4*s*(-q32 + s) + 
       q22^3*q32*(4*q32^2 - 3*q32*s - s^2) + q22*(q32^5 - q32^3*s^2) + 
       q22^2*q32*(-2*q32^3 - 2*q32^2*s + 3*q32*s^2 + s^3)) + 
     q12*(2*q22^6*(q32 - s) + q22^4*q32*(7*q32^2 - 4*q32*s - 3*s^2) + 
       q22^5*(-3*q32^2 + q32*s + 2*s^2) - q32^5*(q32^2 - 12*q32*s + 11*s^2) + 
       2*q22^2*q32^2*(6*q32^3 - 2*q32^2*s - q32*s^2 - 3*s^3) + 
       q22^3*q32*(-10*q32^3 + 5*q32^2*s + 2*q32*s^2 + 3*s^3) - 
       q22*q32^3*(3*q32^3 + 24*q32^2*s - 32*q32*s^2 + 5*s^3)) + 
     q12^3*(12*q22^4*(q32 - s) - 2*q22^3*(13*q32^2 - 21*q32*s + 8*s^2) + 
       2*q32^2*(12*q32^3 - 29*q32^2*s + 16*q32*s^2 + s^3) - 
       2*q22^2*(36*q32^3 + q32^2*s - 40*q32*s^2 + 3*s^3) + 
       q22*q32*(-2*q32^3 - 29*q32^2*s + 26*q32*s^2 + 5*s^3)) - 
     q12^2*(6*q22^5*(q32 - s) + 2*q22^4*(-5*q32^2 + 4*q32*s + s^2) + 
       2*q22^3*(2*q32^3 - 9*q32^2*s + 8*q32*s^2 - s^3) + 
       2*q32^3*(5*q32^3 + 7*q32^2*s - 14*q32*s^2 + 2*s^3) + 
       q22*q32^2*(-18*q32^3 + 75*q32^2*s - 62*q32*s^2 + 5*s^3) + 
       q22^2*q32*(30*q32^3 + q32^2*s - 42*q32*s^2 + 11*s^3)))/
   (8*(q12 - q22 - q32)*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q12 + q22 - s)*(q32 - s)^2)/
   (8*(q12 - q22 - q32)), -(q32*(q12 + q22 - s)*(q32 - s)^2)/
   (4*(q12 - q22 - q32)*(q12 - q22 + q32)), 
  ((q32 - s)*(2*q12^4 - q32*(q22^2 - q22*q32 + 2*q32*(q32 - s))*(q22 - s) + 
     2*q12^3*(4*q32 + s) - q12^2*(2*q22^2 - 4*q32^2 + q22*(q32 - 10*s) + 
       2*q32*s + 4*s^2) - q12*q32*(6*q22^2 - 3*q22*q32 + 2*q32^2 - 13*q22*s + 
       2*q32*s + 6*s^2)))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q22 - q32)*(q32 - s)*(2*q12^3 - q12*q32*(q22 + 2*q32) + 
     (q22 - 2*q32)*q32*(q22 - s) - 2*q12^2*(q22 + s)))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q32 - s)*(2*q12^3 - q12*q32*(q22 + 2*q32) + 
     (q22 - 2*q32)*q32*(q22 - s) - 2*q12^2*(q22 + s)))/
   (16*(q12 + q32)*(2*q12 + q32)), -((q12 + q22 - s)*(q32 - s))/
   (4*q22*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -((q12 + q22 - s)*(-q32 + s))/(4*(q12 - q22 - q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 + q22 - q32)*(q12 + q22 - s)*(q32 - s))/(8*q22*(-q12 + q22 - q32)*
    (2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, {0, (-q12 + q22 + q32)/4, (q12 - q22 + q32)/4, 0, 
  (-q12 + q22 - q32)/4, (q12 - q22 - q32)/4, 0, 0, (-q32^2 + s^2)/8, 
  (-q12^2 + (q22 - s)^2)/8, ((q12 + q22 - s)*(q12 - q22 + s))/8, 
  (-q32^2 + s^2)/8, (q12^2 - q22^2 - 2*q12*s + s^2)/8, 
  -((q12 + q22 - q32)*(2*q12^2 - q12*(2*q22 + q32) - 
      q32*(q22 + 3*q32 - 2*s)))/(8*(2*q12 + q32)), 0, 
  -((q12 + q22 - s)*(-q32 + s))/4, 
  -((2*q12^4 - q12^3*(q22 - 6*q32) + q12^2*(-5*q22^2 - 6*q22*q32 + 6*q32^2) + 
      q22*(-q22^3 + 4*q22^2*q32 + q22*q32^2 - 4*q32^3) + 
      q12*(5*q22^3 - 4*q22^2*q32 - 9*q22*q32^2 + 2*q32^3))*(q32 - s))/
   (8*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(-2*q12^5*(q32 - s) - 2*q12^4*(q32 - s)*(q22 + 3*q32 + s) + 
     q12^3*(q32 - s)*(14*q22^2 + q32*(-21*q32 + s) + q22*(-21*q32 + 4*s)) + 
     (q22 - q32)*q32*(3*q22^3*(q32 - s) - 11*q22^2*q32*(q32 - s) + 
       q22*q32*(11*q32^2 - 12*q32*s + s^2) - 
       q32^2*(9*q32^2 - 10*q32*s + s^2)) + 
     q12*(-q32^5 + 4*q22^4*(q32 - s) - 27*q22^3*q32*(q32 - s) + q32^3*s^2 + 
       q22*q32^2*(-33*q32^2 + 41*q32*s - 8*s^2) + 
       q22^2*q32*(43*q32^2 - 46*q32*s + 3*s^2)) + 
     q12^2*(-14*q22^3*(q32 - s) - 3*q32^2*(9*q32^2 - 10*q32*s + s^2) + 
       q22^2*(35*q32^2 - 37*q32*s + 2*s^2) - 2*q22*q32*(16*q32^2 - 21*q32*s + 
         5*s^2)))/(8*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -(4*q12^7 - 2*q12^6*(6*q22 + 5*q32) + 
     2*q12^5*(4*q22^2 + 6*q22*q32 + 5*q32^2 - 3*q22*s - 3*q32*s - s^2) + 
     (q22 - q32)*q32*(-2*q22^3*q32^2 - q32^3*(q32 - s)^2 + 
       q22^4*(3*q32 - s) + 2*q22*q32^3*s + q22^2*q32*(-12*q32^2 + 9*q32*s + 
         s^2)) + q12^2*(4*q22^5 + q22^4*(-38*q32 + 12*s) + 
       q22^2*q32*(22*q32^2 - 19*q32*s - 11*s^2) + 
       q22*q32^2*(-24*q32^2 + 29*q32*s - 5*s^2) + 
       2*q22^3*(16*q32^2 - 9*q32*s + s^2) - 2*q32^3*(13*q32^2 - 14*q32*s + 
         2*s^2)) + q12*(2*q32^5*(4*q32 - 3*s) + q22^5*(8*q32 - 2*s) + 
       2*q22^4*q32*(-14*q32 + 5*s) + q22*q32^3*(-12*q32^2 + 15*q32*s - 
         5*s^2) + 2*q22^2*q32^2*(20*q32^2 - 13*q32*s - 3*s^2) + 
       q22^3*q32*(-12*q32^2 + 13*q32*s + 3*s^2)) + 
     q12^3*(-12*q22^4 + 4*q22^3*(11*q32 - 6*s) + 
       q22^2*(-30*q32^2 + 20*q32*s - 6*s^2) + 
       2*q32^2*(-11*q32^2 + 6*q32*s + s^2) + q22*q32*(-24*q32^2 + 15*q32*s + 
         5*s^2)) + q12^4*(8*q22^3 - 4*q22^2*(4*q32 - 5*s) + 
       q32*(35*q32^2 - 26*q32*s + 3*s^2) + q22*(13*q32^2 - 5*q32*s + 6*s^2)))/
   (8*(q12 - q22 - q32)*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -(q32 - s)^2/(8*(q12 - q22 - q32)), 
  (q32*(q32 - s)^2)/(4*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  ((6*q12^3 + q32*(q22^2 - q22*q32 + 2*q32*(q32 - s)) + 
     q12*q32*(7*q22 - 6*s) + q12^2*(6*q22 + 4*q32 - 4*s))*(q32 - s))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((2*q12^3 + q12*(q22 - 2*q32)*q32 - 2*q12^2*(q22 + q32) + 
      q32*(-q22^2 + q22*q32 + 2*q32^2))*(q32 - s))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((2*q12^2 + (q22 - 2*q32)*q32)*(q32 - s))/
   (16*(q12 + q32)*(2*q12 + q32)), 
  -(-q32 + s)/(4*q22*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -(q32 - s)/(4*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((q12 + q22 - q32)*(q32 - s))/
   (8*q22*(-q12 + q22 - q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, q22/Sqrt[2], -(q12 + q22 - s)/(2*Sqrt[2]), 0, 0, 
  -(-q12 + q22 + s)/(2*Sqrt[2]), 0, 0, -((q12 - q22 - s)*(q12 - q22 + s))/
   (4*Sqrt[2]), -(q12^2 - (q22 - s)^2)/(4*Sqrt[2]), 
  -(-q12^2 + (q22 - s)^2)/(4*Sqrt[2]), ((q12 - q22 + q32)*(q12 - q22 - s))/
   (4*Sqrt[2]), 0, (q22*(-q12 + q22 - q32)*(q32 - s))/
   (2*Sqrt[2]*(2*q12 + q32)), 0, 0, 
  -(-q12^2 + (q22 - s)^2 + (2*q22*(-q12 + q22 - q32)*(q32 - s)*
       (-q12 + q22 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) + 
     (q22*(2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
        2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(-q32 + s))/
      ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))))/(4*Sqrt[2]), 
  -(-2*q12^6*q32 + q12^4*(2*q22*q32*(8*q32 - 7*s) + q32^2*(2*q32 - 3*s) - 
       8*q22^2*(q32 - s)) + q12^5*(6*q22*q32 + 3*q32^2 - 2*q22*s + 2*q32*s) + 
     q12^3*(4*q22^3*(2*q32 - 3*s) - 30*q22^2*q32*(q32 - s) - 
       2*q32^3*(2*q32 + s) + q22*q32*(-5*q32^2 + q32*s - 4*s^2)) + 
     q12*(q32^6 + q22^3*q32^2*(29*q32 - 37*s) + 2*q22^5*(q32 - s) + 
       q22^4*q32*(-13*q32 + 16*s) + q22*q32^3*(11*q32^2 + q32*s - 8*s^2) + 
       6*q22^2*q32^2*(-7*q32^2 + 6*q32*s + s^2)) + 
     (q22 - q32)*q32*(q22^2*q32^2*(9*q32 - 10*s) + 2*q22^4*(q32 - s) + 
       q32^4*s + q22^3*q32*(-6*q32 + 7*s) + q22*q32^2*(-9*q32^2 + 6*q32*s + 
         2*s^2)) + q12^2*(2*q22^3*q32*(11*q32 - 16*s) + 4*q32^4*s + 
       q22^4*(-6*q32 + 8*s) + q22*q32^2*(-13*q32^2 + 19*q32*s - 10*s^2) + 
       q22^2*(-46*q32^3 + 42*q32^2*s + 4*q32*s^2)))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(2*q12^6*q32 - q12^5*(8*q22*q32 + 3*q32^2 - 4*q22*s + 2*q32*s) + 
     q12^4*(12*q22^2*(q32 - s) + q32^2*(-2*q32 + 3*s) + 
       q22*(-8*q32^2 + 6*q32*s)) + q12^2*(2*q22^4*(q32 - 2*s) - 4*q32^4*s + 
       2*q22^3*q32*(-4*q32 + 9*s) - q22*q32^2*(q32^2 + 5*q32*s - 10*s^2) + 
       4*q22^2*q32*(5*q32^2 - 4*q32*s - s^2)) - 
     q12*q32*(q32^5 + q22^4*(q32 + 2*s) - q22^3*q32*(5*q32 + 3*s) + 
       q22*q32^2*(11*q32^2 + q32*s - 8*s^2) + 6*q22^2*q32*
        (-2*q32^2 + q32*s + s^2)) + q12^3*(20*q22^2*q32*(q32 - s) + 
       2*q32^3*(2*q32 + s) + q22^3*(-8*q32 + 12*s) + 
       q22*q32*(7*q32^2 - 3*q32*s + 4*s^2)) - (q22 - q32)*q32^2*
      (q22^3*(2*q32 - s) + q32^3*s + q22^2*q32*(-3*q32 + 2*s) + 
       q22*(-3*q32^3 + 2*q32*s^2)))/(4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  ((q32 - s)*(4*q12^3 + q22^3 - 2*q22^2*q32 + 3*q22*q32^2 + 
     q12^2*(3*q22 + 6*q32 - 4*s) + 2*q12*q32*(3*q22 + q32 - 3*s) - 
     2*q32^2*s))/(8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q22*(-q12 + q22 - q32)*(-q12 + q22 + q32)*(q32 - s))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -(q22*(-q12 + q22 - q32)*(q32 - s))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 0, 
  -(-q32 + s)/(4*Sqrt[2]*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q32 - s)/(4*Sqrt[2]*q32*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, -(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  -((q22*(-q12 + q22 - s))/Sqrt[2]), ((q12 - q22 - s)*(q12 + q22 - s))/
   (2*Sqrt[2]), -((q12 + q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]), 0, ((q12 - q22 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
     2*q12*(q22 + s)))/(4*Sqrt[2]), ((q12 + q22 - s)^2*(q12 - q22 + s))/
   (4*Sqrt[2]), ((q12 + q22 - s)^2*(q12 - q22 + s))/(4*Sqrt[2]), 
  ((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 - q22 - s))/
   (4*Sqrt[2]), -(q22*(-q12^2 + q22^2 + 2*q12*s - s^2))/(2*Sqrt[2]), 
  -(q22*(-2*q12^3 + q22^2*s + q32*s*(-2*q32 + s) + q12^2*(2*q32 + s) + 
      q22*(2*q32^2 - q32*s - s^2) + q12*(2*q22^2 + 2*q32^2 + 
        2*q22*(q32 - s) - 3*q32*s + s^2)))/(2*Sqrt[2]*(2*q12 + q32)), 0, 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(2*Sqrt[2]), 
  -(-3*q12^3 + 7*q12^2*(q22 + s) + (2*q22*(-q12 + q22 - q32)*(q12 + q22 - s)*
       (q32 - s)*(-q12 + q22 + s))/(q12^2 + (q22 - q32)^2 - 
       2*q12*(q22 + q32)) + (q22*(2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 
        2*q22^2*q32 - q22*q32^2 + 2*q32^3 - 2*q12*(q22^2 + q22*q32 - 
          3*q32^2))*(q12 - q22 + s)*(-q32 + s))/
      ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) + 
     (q22 - s)*(q22^2 - 2*q22*q32 + 2*q22*s - s^2) - 
     q12*(5*q22^2 + 5*s^2 + 2*q22*(q32 + 2*s)))/(4*Sqrt[2]), 
  -(2*q12^7*q32 + q12^6*(q32*(q32 - 8*s) - 2*q22*(2*q32 + s)) + 
     q12^5*(-4*q32^3 - 2*q22^2*(q32 - 3*s) + 10*q32*s^2 + 
       q22*(-13*q32^2 + 18*q32*s + 2*s^2)) + (q22 - q32)*q32*
      (2*q22^5*(q32 - s) - q32^3*(q32 - 2*s)*s^2 + 
       q22^3*q32*(17*q32^2 - 8*q32*s - 9*s^2) + 4*q22*q32^2*s*
        (3*q32^2 - 2*q32*s - s^2) + q22^4*(-8*q32^2 + 7*q32*s + 2*s^2) + 
       q22^2*q32^2*(-11*q32^2 - 11*q32*s + 20*s^2)) + 
     q12^4*(q22^3*(8*q32 - 4*s) + q22*q32*(-13*q32^2 + 32*q32*s - 10*s^2) + 
       2*q22^2*(11*q32^2 - 6*q32*s - 4*s^2) - 
       q32*(2*q32^3 - 14*q32^2*s + 3*q32*s^2 + 4*s^3)) + 
     q12^3*(-2*q22^4*(q32 + 2*s) + q22^2*q32*(-17*q32^2 + 47*q32*s - 
         38*s^2) + q22^3*(-20*q32^2 + 14*q32*s + 12*s^2) + 
       2*q32^2*(q32^3 + q32^2*s - 8*q32*s^2 + s^3) + 
       q22*q32*(-3*q32^3 + 86*q32^2*s - 105*q32*s^2 + 12*s^3)) + 
     q12*(2*q22^6*(q32 - s) + q22^4*q32*(49*q32^2 - 35*q32*s - 20*s^2) - 
       2*q32^4*s*(q32^2 - 3*q32*s + s^2) + q22^5*(-15*q32^2 + 16*q32*s + 
         2*s^2) + q22^3*q32^2*(-69*q32^2 - 10*q32*s + 73*s^2) - 
       q22^2*q32^2*(11*q32^3 - 103*q32^2*s + 76*q32*s^2 + 12*s^3) + 
       q22*q32^3*(4*q32^3 + 4*q32^2*s - 29*q32*s^2 + 24*s^3)) + 
     q12^2*(q22^5*(-4*q32 + 6*s) + q22^4*(23*q32^2 - 26*q32*s - 8*s^2) + 
       q22^3*q32*(-69*q32^2 + 11*q32*s + 56*s^2) + 
       q32^3*(q32^3 - 6*q32^2*s + 2*q32*s^2 + 6*s^3) - 
       q22^2*q32*(63*q32^3 - 145*q32^2*s + 78*q32*s^2 + 8*s^3) + 
       q22*q32^2*(5*q32^3 + 90*q32^2*s - 129*q32*s^2 + 30*s^3)))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(-2*q12^7*q32 + q12^6*(-(q32*(q32 - 8*s)) + 2*q22*(q32 + 2*s)) + 
     q12^5*(4*q32^3 + 4*q22^2*(q32 - 2*s) - 10*q32*s^2 + 
       q22*(29*q32^2 - 24*q32*s - 4*s^2)) - (q22 - q32)*q32^2*(q22 - s)*
      (q22^2*q32*(q32 - 4*s) + q22^3*s + q32^2*(q32 - 2*s)*s - 
       q22*(q32^3 - 4*q32*s^2)) + q12^4*(-4*q22^3*q32 + 
       q22^2*(-32*q32^2 + 10*q32*s + 12*s^2) + 
       q22*q32*(11*q32^2 - 50*q32*s + 18*s^2) + 
       q32*(2*q32^3 - 14*q32^2*s + 3*q32*s^2 + 4*s^3)) - 
     q12^3*(2*q22^4*(q32 - 4*s) + q22^2*q32*(51*q32^2 - 3*q32*s - 28*s^2) - 
       2*q22^3*(8*q32^2 - 9*q32*s - 6*s^2) + 
       2*q32^2*(q32^3 + q32^2*s - 8*q32*s^2 + s^3) + 
       q22*q32*(23*q32^3 + 70*q32^2*s - 107*q32*s^2 + 12*s^3)) + 
     q12*q32*(3*q22^5*(q32 - 2*s) + q22^3*q32*(31*q32^2 - 26*q32*s - 
         39*s^2) + 2*q32^3*s*(q32^2 - 3*q32*s + s^2) + 
       q22^4*(-13*q32^2 + 25*q32*s + 6*s^2) + 
       q22*q32^2*(6*q32^3 - 14*q32^2*s + 29*q32*s^2 - 24*s^3) + 
       q22^2*q32*(-11*q32^3 - 23*q32^2*s + 46*q32*s^2 + 12*s^3)) + 
     q12^2*(2*q22^5*(q32 - 2*s) + q22^3*q32*(49*q32^2 - 41*q32*s - 42*s^2) + 
       q22^4*(-15*q32^2 + 30*q32*s + 4*s^2) - 
       q32^3*(q32^3 - 6*q32^2*s + 2*q32*s^2 + 6*s^3) + 
       q22^2*q32*(-25*q32^3 - 35*q32^2*s + 52*q32*s^2 + 8*s^3) - 
       q22*q32^2*(q32^3 + 64*q32^2*s - 115*q32*s^2 + 30*s^3)))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, 0, 
  -((q12 + q22 - s)*(-q32 + s)*(4*q12^3 + q22^3 - 3*q22^2*q32 + 4*q22*q32^2 + 
      q12*(-2*q22^2 + 7*q22*q32 + 2*q32*(q32 - 3*s)) + 
      q12^2*(q22 + 6*q32 - 4*s) - 2*q32^2*s))/(8*Sqrt[2]*(q12 + q32)*
    (2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q22*(-q12 + q22 + q32)*(3*q12 - q22 + 2*q32)*(q12 + q22 - s)*(q32 - s))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -(q22*(-3*q12 + q22 - 2*q32)*(q12 + q22 - s)*
     (q32 - s))/(8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 0, 
  -((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]*q32*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((q12 + q22 - s)*(q32 - s))/
   (4*Sqrt[2]*q32*(2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, {0, -(-q12 + q22 + q32)/(2*Sqrt[2]), 
  -(-q32 + s)/(2*Sqrt[2]), 0, -(q12 - q22 + q32)/(2*Sqrt[2]), 
  (q32 + s)/(2*Sqrt[2]), 0, 0, -((q12 - q22 + q32)*(q32 + s))/(4*Sqrt[2]), 
  -(q12*(q12 - q22 + q32))/(2*Sqrt[2]), (q12*(q32 + s))/(2*Sqrt[2]), 
  ((q12 - q22 + q32)*(q32 + s))/(4*Sqrt[2]), 0, 
  -(2*q12^3 + (q22 - q32)*(-q32^2 + q22*(q32 - 2*s)) - 
     2*q12*(q22^2 + 2*q22*(q32 - s) + q32*(q32 - s)) - q12^2*(q32 + 2*s))/
   (4*Sqrt[2]*(2*q12 + q32)), 0, 
  -(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/(4*Sqrt[2]), 
  -(-2*q12^4*(q32 + s) + (q22 - q32)*q32*(q32 - s)*(q22^2 - 3*q22*q32 - 
       2*q32^2 - 2*q22*s) + 4*q12^3*(q32^2 + q22*(q32 + s)) + 
     q12^2*(4*q32^2*(2*q32 - s) - 2*q22^2*(q32 + s) + 
       q22*(9*q32^2 + 9*q32*s - 2*s^2)) + 
     q12*(4*q32^3*(q32 - 2*s) + 2*q22*q32*(3*q32^2 + 3*q32*s - 2*s^2) + 
       q22^2*(-6*q32^2 + 2*s^2)))/(4*Sqrt[2]*(q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(-2*q12^6*(q32 - s) + q12^5*(6*q22*(q32 - s) + 4*q32*(-2*q32 + s)) + 
     q12^4*(4*q22*q32*(5*q32 - 4*s) - 4*q22^2*(q32 - s) + 
       q32^2*(q32 + 5*s)) - (q22 - q32)*q32*(2*q22^2*q32^2*(5*q32 - 4*s) - 
       q32^4*(q32 - 3*s) + 2*q22^4*(q32 - s) - 6*q22^3*q32*(q32 - s) + 
       q22*q32^2*(-9*q32^2 + 3*q32*s + 2*s^2)) + 
     q12^3*(-4*q22^3*(q32 - s) + 2*q32^3*(q32 + s) + 
       2*q22^2*q32*(-3*q32 + 5*s) + q22*q32*(55*q32^2 - 45*q32*s + 4*s^2)) + 
     q12^2*(-2*q22^3*q32*(9*q32 - 7*s) + 6*q22^4*(q32 - s) + 
       2*q32^4*(-11*q32 + 7*s) + q22^2*q32*(15*q32^2 + 7*q32*s - 4*s^2) + 
       2*q22*q32^2*(27*q32^2 - 31*q32*s + 5*s^2)) + 
     q12*(-2*q22^5*(q32 - s) + 14*q22^4*q32*(q32 - s) + 18*q32^5*(-q32 + s) + 
       q22^3*q32^2*(-31*q32 + 25*s) + 2*q22^2*q32^2*(18*q32^2 - 5*q32*s - 
         3*s^2) + q22*q32^3*(5*q32^2 - 27*q32*s + 8*s^2)))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(q12^7*(-8*q32 + 4*s) + q12^5*(q32^2*(11*q32 - 13*s) + 
       4*q22*q32*(5*q32 - 7*s) + 8*q22^2*(-4*q32 + s)) + 
     2*q12^6*(2*q22*(7*q32 - 3*s) + q32*(4*q32 + s)) + 
     q12^4*(8*q22^3*(q32 + s) + 4*q22^2*q32*(-14*q32 + 9*s) + 
       q32^3*(-25*q32 + 13*s) - 2*q22*q32*(7*q32^2 + 7*q32*s - 2*s^2)) + 
     (q22 - q32)*q32^3*(4*q22^3*(q32 - s) + 3*q32^3*(-q32 + s) + 
       2*q22*q32*(-2*q32^2 + q32*s + s^2) + q22^2*(-5*q32^2 + 3*q32*s + 
         2*s^2)) + q12*q32*(q22^4*q32*(13*q32 - 15*s) + q32^5*(7*q32 - 9*s) - 
       4*q22^5*(q32 - s) + 3*q22*q32^3*(q32^2 + q32*s - 2*s^2) + 
       2*q22^2*q32^2*(3*q32^2 + q32*s - 2*s^2) + 
       3*q22^3*q32*(-11*q32^2 + 9*q32*s + 2*s^2)) + 
     q12^2*(2*q22^4*q32*(8*q32 - 11*s) + 2*q32^5*(7*q32 - 6*s) - 
       4*q22^5*(q32 - s) + q22^2*q32^2*(37*q32^2 - 5*q32*s - 12*s^2) + 
       q22*q32^3*(9*q32^2 + q32*s - 2*s^2) + 2*q22^3*q32*
        (-9*q32^2 + 11*q32*s + 2*s^2)) + q12^3*(4*q22^4*(2*q32 - 3*s) + 
       8*q22^3*q32*(2*q32 + s) + 2*q32^4*(-5*q32 + 9*s) + 
       4*q22^2*q32*(2*q32^2 + 5*q32*s - 2*s^2) + 
       q22*q32^2*(q32^2 + q32*s + 6*s^2)))/(4*Sqrt[2]*q32*(q12 + q32)*
    (2*q12 + q32)*(-q12 + q22 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), (q32 - s)^2/(4*Sqrt[2]*(q12 - q22 - q32)), 
  -((q12 - q22)*(q32 - s)^2)/(2*Sqrt[2]*(q12 - q22 - q32)*(q12 - q22 + q32)), 
  ((q32 - s)*(5*q12^3 - q22^3 + 2*q22^2*q32 - 4*q22*q32^2 + 
     q32^2*(q32 + 2*s) + q12^2*(-q22 + 5*q32 + 4*s) + 
     q12*(q22^2 - 7*q22*q32 + q32*(q32 + 6*s))))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q12^3 + q22^3 + q12^2*(q22 - q32) + q32^3 - 
      q12*(3*q22^2 + q22*q32 + q32^2))*(q32 - s))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((q12^2 + 2*q12*q22 - q22^2 + q22*q32 - q32^2)*
     (q32 - s))/(8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 
  ((q12 - q22)*(q32 - s))/(2*Sqrt[2]*q22*q32*(q12 - q22 + q32)*
    (-q12 + q22 + q32)), -(-q32 + s)/(2*Sqrt[2]*(q12 - q22 - q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12^2 + q22*(q22 - q32) - q12*(2*q22 + q32))*(q32 - s))/
   (4*Sqrt[2]*q22*(-q12 + q22 - q32)*q32*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, -(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s))/(2*Sqrt[2]), 
  -((q32 - s)*(-q12 - q22 + s))/(2*Sqrt[2]), 0, 
  (q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))/(2*Sqrt[2]), 
  ((q12 + q22 - s)*(q32 + s))/(2*Sqrt[2]), 0, 0, 
  -((q32 + s)*(-q12^2 - (q22 + q32)*(q22 - s) + q12*(2*q22 - q32 + s)))/
   (4*Sqrt[2]), (q12*(q12^2 + (q22 + q32)*(q22 - s) + 
     q12*(-2*q22 + q32 - s)))/(2*Sqrt[2]), (q12*(q12 + q22 - s)*(q32 + s))/
   (2*Sqrt[2]), -((q32 + s)*(-q12^2 - (q22 + q32)*(q22 - s) + 
      q12*(2*q22 - q32 + s)))/(4*Sqrt[2]), (q22*(q12 + q22 - s)*(q32 + s))/
   (2*Sqrt[2]), -(-2*q12^4 + q22^3*(q32 - 2*s) + q32^3*s + 
     q12^3*(2*q22 + q32 + 4*s) - q22*q32*(q32^2 - 4*q32*s + 2*s^2) + 
     q22^2*(-4*q32^2 + q32*s + 2*s^2) + q12^2*(2*q22^2 + 2*q32^2 - 3*q32*s - 
       2*s^2 - q22*(q32 + 2*s)) - q12*(2*q22^3 + q22^2*(9*q32 - 8*s) - 
       2*q22*q32*(q32 - s) + q32*(q32^2 + 2*q32*s - 2*s^2)))/
   (4*Sqrt[2]*(2*q12 + q32)), 
  -((q32 - s)*(q12^2 + (q22 - q32)*(q22 - s) - q12*(2*q22 + q32 + s)))/
   (2*Sqrt[2]), ((q12 - q22 - q32)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), -(-4*q12^5*q32 + 4*q12^4*q32*(3*q22 + q32 + s) - 
     q22*(q22 - q32)*q32*(q22 - s)*(q32 - s)*(q22 - q32 + 2*s) - 
     q12^3*(12*q22^2*q32 + 4*q32^2*(q32 - s) + 
       q22*(-11*q32^2 + 5*q32*s + 2*s^2)) + 
     q12^2*(4*q22^3*q32 + q22^2*q32*(-19*q32 + 3*s) - 
       4*q32^2*(3*q32^2 - 3*q32*s + 2*s^2) - 
       q22*(6*q32^3 + q32^2*s + 7*q32*s^2 - 2*s^3)) + 
     q12*(4*q32^3*(3*q32 - 2*s)*s + q22^3*(5*q32^2 - 3*q32*s + 2*s^2) - 
       2*q22^2*(4*q32^3 - 2*q32^2*s - q32*s^2 + s^3) + 
       q22*q32*(-5*q32^3 + 5*q32^2*s - 8*q32*s^2 + 4*s^3)))/
   (4*Sqrt[2]*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(2*q12^7*(q32 - s) + q12^6*(-8*q22*q32 + 4*q32^2 + 8*q22*s - 2*q32*s + 
       2*s^2) + q12^5*(10*q22^2*(q32 - s) - q32^2*(3*q32 + 7*s) - 
       2*q22*(2*q32^2 + q32*s + s^2)) + 
     q12^4*(q22^2*(-22*q32^2 + 26*q32*s - 4*s^2) + 
       q32^2*(6*q32^2 - 7*q32*s + 3*s^2) - 2*q22*q32*(15*q32^2 - 21*q32*s + 
         8*s^2)) - (q22 - q32)*q32*(2*q22^5*(q32 - s) + q32^4*s*(q32 + s) + 
       2*q22^3*q32*(5*q32^2 - q32*s - 3*s^2) + 
       q22^4*(-6*q32^2 + 4*q32*s + 2*s^2) + q22^2*q32^2*
        (-5*q32^2 - 7*q32*s + 10*s^2) - q22*q32^2*(q32^3 - 4*q32^2*s + 
         3*q32*s^2 + 2*s^3)) + q12^3*(-10*q22^4*(q32 - s) + 
       4*q22^3*(13*q32^2 - 12*q32*s + s^2) + 2*q32^3*(13*q32^2 - 12*q32*s + 
         5*s^2) + 2*q22^2*q32*(-22*q32^2 + 15*q32*s + 7*s^2) - 
       q22*q32*(40*q32^3 - 71*q32^2*s + 11*q32*s^2 + 4*s^3)) + 
     q12^2*(8*q22^5*(q32 - s) + 2*q22^3*q32*(59*q32^2 - 46*q32*s - 3*s^2) + 
       q22^4*(-44*q32^2 + 38*q32*s + 2*s^2) + 
       2*q32^4*(7*q32^2 - 20*q32*s + 9*s^2) + 
       q22*q32^2*(21*q32^3 - 5*q32^2*s + 2*q32*s^2 - 10*s^3) + 
       q22^2*q32*(-46*q32^3 + 9*q32^2*s + 33*q32*s^2 + 4*s^3)) - 
     q12*(2*q22^6*(q32 - s) + q32^5*(q32^2 + 15*q32*s - 14*s^2) + 
       q22^4*q32*(49*q32^2 - 33*q32*s - 10*s^2) + 
       2*q22^5*(-8*q32^2 + 7*q32*s + s^2) + q22^3*q32^2*
        (-80*q32^2 + 39*q32*s + 25*s^2) + 2*q22^2*q32^2*
        (19*q32^3 - 2*q32^2*s - 14*q32*s^2 - 3*s^3) + 
       q22*q32^3*(-26*q32^3 + 21*q32^2*s + 5*q32*s^2 + 8*s^3)))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(q12^8*(8*q32 - 4*s) - 2*q12^7*(18*q22*q32 + 6*q32^2 - 8*q22*s + 3*q32*s - 
       2*s^2) + q12^6*(20*q22^2*(3*q32 - s) + 
       q22*(8*q32^2 + 30*q32*s - 20*s^2) + q32*(-9*q32^2 + 23*q32*s - 
         2*s^2)) + q12^5*(-40*q22^3*q32 + q22*q32*(11*q32^2 + 47*q32*s - 
         20*s^2) + q32^2*(35*q32^2 - 14*q32*s - 11*s^2) + 
       4*q22^2*(9*q32^2 - 10*q32*s + 10*s^2)) + (q22 - q32)*q32^3*
      (4*q22^4*(q32 - s) + q32^3*s*(-q32 + s) - 
       q22^3*(5*q32^2 + q32*s - 6*s^2) - q22^2*s*(-3*q32^2 + q32*s + 2*s^2) + 
       q22*q32*(q32^3 - q32^2*s + 2*q32*s^2 - 2*s^3)) + 
     q12^4*(20*q22^4*s - 2*q22^2*q32*(5*q32^2 + 49*q32*s - 42*s^2) - 
       4*q22^3*(8*q32^2 + q32*s + 10*s^2) + q32^3*(6*q32^2 - 49*q32*s + 
         23*s^2) - 2*q22*q32*(q32^3 + 30*q32^2*s - 19*q32*s^2 + 2*s^3)) + 
     q12^3*(4*q22^5*(3*q32 - 4*s) + 2*q22^3*q32*(19*q32^2 + 7*q32*s - 
         52*s^2) + 2*q32^4*(-11*q32^2 + 7*q32*s + 7*s^2) + 
       q22^4*(-20*q32^2 + 42*q32*s + 20*s^2) + 
       q22*q32^2*(13*q32^3 - 38*q32^2*s + 7*q32*s^2 - 6*s^3) + 
       4*q22^2*q32*(8*q32^3 - 27*q32^2*s + 9*q32*s^2 + 2*s^3)) - 
     q12*q32*(4*q22^6*(q32 - s) + q22^4*q32*(35*q32^2 - 10*q32*s - 31*s^2) + 
       q22^5*(-15*q32^2 + 13*q32*s + 4*s^2) + 
       q32^5*(q32^2 - 6*q32*s + 7*s^2) + q22*q32^3*(12*q32^3 - 23*q32^2*s + 
         11*q32*s^2 - 6*s^3) + 2*q22^2*q32^2*(q32^3 - 2*q32^2*s + 5*q32*s^2 - 
         2*s^3) + q22^3*q32*(-7*q32^3 - 34*q32^2*s + 39*q32*s^2 + 6*s^3)) + 
     q12^2*(-4*q22^6*(q32 - s) + q32^5*(-5*q32^2 + 29*q32*s - 20*s^2) + 
       q22^5*(24*q32^2 - 26*q32*s - 4*s^2) + 
       q22^4*q32*(-45*q32^2 + 27*q32*s + 46*s^2) + 
       2*q22^3*q32*(15*q32^3 + 24*q32^2*s - 47*q32*s^2 - 2*s^3) + 
       q22*q32^3*(-29*q32^3 + 78*q32^2*s - 41*q32*s^2 + 2*s^3) + 
       q22^2*q32^2*(15*q32^3 - 22*q32^2*s - 21*q32*s^2 + 12*s^3)))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(-q12 + q22 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 + q22 - s)*(q32 - s)^2)/(4*Sqrt[2]*(q12 - q22 - q32)), 
  -(q32*(q12 + q22 - s)*(q32 - s)^2)/(2*Sqrt[2]*(q12^2 - 2*q12*q22 + q22^2 - 
     q32^2)), ((q32 - s)*(3*q12^4 - q22^4 - q22*q32^2*(q32 - 4*s) + 
     q32^2*(q32 - 2*s)*s - 2*q22^2*q32*(q32 + s) + q22^3*(2*q32 + s) + 
     q12^3*(-2*q22 + 7*q32 + s) - q12^2*(2*q22^2 - 3*q32^2 - 9*q22*s + 
       q32*s + 4*s^2) + q12*(2*q22^3 + q22^2*(-9*q32 + s) + 
       q22*q32*(3*q32 + 11*s) - q32*(q32^2 + q32*s + 6*s^2))))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  ((q32 - s)*(9*q12^4 + q12^3*(-16*q22 + 3*q32 - 9*s) - 
     (q22^3 - 6*q22*q32^2 + 3*q32^3)*(q22 - s) + 
     q12^2*(4*q22^2 - 3*q32*(3*q32 + s) - q22*(32*q32 + 7*s)) + 
     q12*(4*q22^3 - 3*q32^2*(q32 - 3*s) + q22^2*(13*q32 - s) - 
       q22*q32*(21*q32 + 11*s))))/(8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12^3 - q12*(3*q22^2 - q22*q32 + q32^2) + q12^2*(q22 - s) + 
     (q22^2 - q22*q32 - q32^2)*(q22 - s))*(q32 - s))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 
  ((q12^2 + q22*(q22 - q32) - q12*(2*q22 + q32))*(q12 + q22 - s)*(q32 - s))/
   (2*Sqrt[2]*q22*(-q12 + q22 - q32)*(q12 + q22 - q32)*q32*
    (-q12 + q22 + q32)), -((q12 + q22 - s)*(-q32 + s))/
   (2*Sqrt[2]*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q32 - s)*(q12^3 - q22*(q22 - q32)*(q22 - s) - q12^2*(3*q22 + q32 + s) + 
      q12*(3*q22^2 - 4*q22*q32 + q32*s)))/(4*Sqrt[2]*q22*(-q12 + q22 - q32)*
    q32*(2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, 
 {0, (-q12^2 - (q22 - q32)*(q22 - s) + q12*(2*q22 + q32 + s))/4, 
  (-q12^2 - (q22 - q32)*(q22 - s) + q12*(2*q22 + q32 + s))/4, 0, 
  (q12^2 + (q22 + q32)*(q22 - s) - q12*(2*q22 - q32 + s))/4, 
  (q12^2 + (q22 + q32)*(q22 - s) - q12*(2*q22 - q32 + s))/4, 0, 0, 
  (2*q12^2*q32 + 2*q22^2*q32 - q12*(4*q22*q32 - (q32 - s)^2) + 
    q22*(q32 - s)^2 - s*(q32^2 + s^2))/8, 
  ((q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s))/8, 
  ((q12^2 - 2*q12*(q22 - q32) + (q22 - s)^2)*(q12 + q22 - s))/8, 
  (2*q12^2*q32 + 2*q22^2*q32 - q12*(4*q22*q32 - (q32 - s)^2) + 
    q22*(q32 - s)^2 - s*(q32^2 + s^2))/8, 
  ((q12 + q22 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/8, 
  -(-2*q12^4 + q22^3*(q32 - 2*s) + q32^3*s + q12^3*(2*q22 + q32 + 4*s) - 
     q22*q32*(q32^2 - 4*q32*s + 2*s^2) + q22^2*(-4*q32^2 + q32*s + 2*s^2) + 
     q12^2*(2*q22^2 + 2*q32^2 - 3*q32*s - 2*s^2 - q22*(q32 + 2*s)) - 
     q12*(2*q22^3 + q22^2*(9*q32 - 8*s) - 2*q22*q32*(q32 - s) + 
       q32*(q32^2 + 2*q32*s - 2*s^2)))/(8*(2*q12 + q32)), 
  ((q12 + q22 - s)*(q32 - s)^2)/4, 0, 
  -(-2*q12^5*q32 + 2*q12^4*(3*q22*q32 + q32^2 - q22*s) - 
     (q22 - q32)*q32*(q22 - s)*(q22^2*(q32 - 3*s) - 2*q32^2*s + 
       q22*q32*(q32 + 3*s)) + q12^3*(-6*q22^2*(q32 - s) + 
       2*q32*(-3*q32^2 + 4*q32*s + s^2) + q22*(11*q32^2 - 9*q32*s + 2*s^2)) + 
     q12*(2*q22^4*s + 2*q32^3*(4*q32 - 5*s)*s + 
       q22*q32^2*(-9*q32^2 + 13*q32*s - 8*s^2) + 
       q22^3*(q32^2 - 11*q32*s - 2*s^2) + 2*q22^2*q32*(-3*q32^2 + 8*q32*s + 
         3*s^2)) + q12^2*(2*q22^3*(q32 - 3*s) + q22^2*q32*(-13*q32 + 17*s) - 
       q22*q32*(4*q32^2 - 9*q32*s + s^2) - 2*q32^2*(5*q32^2 - 8*q32*s + 
         5*s^2)))/(8*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(2*q12^7*(q32 - s) + q12^6*(-8*q22*q32 + 6*q32^2 + 8*q22*s - 4*q32*s + 
       2*s^2) + 2*q12^5*(5*q22^2*(q32 - s) - q22*(8*q32^2 - 5*q32*s + s^2) + 
       q32*(-2*q32^2 - 5*q32*s + 2*s^2)) + 
     q12^4*(2*q22^2*(q32^2 + q32*s - 2*s^2) - 
       4*q22*q32*(12*q32^2 - 18*q32*s + 7*s^2) + 
       q32*(3*q32^3 - 2*q32^2*s + 3*q32*s^2 - 2*s^3)) - 
     (q22 - q32)*q32*(2*q22^5*(q32 - s) + q22^3*q32*(7*q32^2 + q32*s - 
         6*s^2) - 2*q22^2*q32^2*(2*q32^2 + q32*s - 2*s^2) + 
       q32^3*s*(q32^2 + 2*q32*s - s^2) + q22^4*(-6*q32^2 + 4*q32*s + 2*s^2) + 
       q22*q32^2*(-q32^3 + 2*q32^2*s - 4*q32*s^2 + s^3)) - 
     q12*(2*q22^6*(q32 - s) + 2*q22^4*q32*(20*q32^2 - 12*q32*s - 5*s^2) + 
       2*q22^5*(-8*q32^2 + 7*q32*s + s^2) + q22^3*q32^2*
        (-58*q32^2 + 35*q32*s + 7*s^2) + q22*q32^3*(-24*q32^3 + 13*q32^2*s + 
         27*q32*s^2 - 8*s^3) + q32^4*(q32^3 + 17*q32^2*s - 17*q32*s^2 + 
         s^3) + q22^2*q32^2*(29*q32^3 - 21*q32^2*s - 11*q32*s^2 + 3*s^3)) + 
     q12^3*(-10*q22^4*(q32 - s) + 4*q22^3*(8*q32^2 - 7*q32*s + s^2) + 
       2*q22^2*q32*(2*q32^2 - 7*q32*s + 5*s^2) + 
       q32^2*(27*q32^3 - 19*q32^2*s + 3*q32*s^2 + s^3) + 
       q22*q32*(-50*q32^3 + 123*q32^2*s - 61*q32*s^2 + 4*s^3)) + 
     q12^2*(8*q22^5*(q32 - s) + q22^4*(-38*q32^2 + 32*q32*s + 2*s^2) + 
       2*q22^3*q32*(40*q32^2 - 33*q32*s + 3*s^2) - 
       q22^2*q32*(14*q32^3 + q32^2*s - 17*q32*s^2 + 2*s^3) + 
       q32^3*(15*q32^3 - 43*q32^2*s + 17*q32*s^2 + 3*s^3) + 
       q22*q32^2*(15*q32^3 + 39*q32^2*s - 56*q32*s^2 + 10*s^3)))/
   (8*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(-4*q12^8*(q32 - s) + 4*q12^7*(q32 - s)*(4*q22 + q32 + s) - 
     2*q12^6*(q32 - s)*(10*q22^2 + q32*(-4*q32 + s) + q22*(-4*q32 + 10*s)) - 
     q12^5*(q32 - s)*(4*q22^2*(9*q32 - 10*s) - 12*q22*q32*(q32 - 2*s) + 
       q32*(25*q32^2 + 11*q32*s + 2*s^2)) - (q22 - q32)*q32^3*
      (q22^4*(q32 - s) - 7*q22^3*q32*(q32 - s) - q32^2*(q32 - s)^2*s + 
       q22*q32^2*(q32^2 - 3*q32*s + 2*s^2) + 
       q22^2*(q32^3 + 6*q32^2*s - 8*q32*s^2 + s^3)) - 
     q12^3*(16*q22^5*(q32 - s) - 12*q22^3*q32*(q32^2 - 8*q32*s + 7*s^2) + 
       q22^4*(-28*q32^2 + 8*q32*s + 20*s^2) + 2*q22^2*q32*
        (18*q32^3 - 41*q32^2*s + 26*q32*s^2 - 3*s^3) + 
       2*q32^3*(-10*q32^3 + 3*q32^2*s + 6*q32*s^2 + s^3) + 
       q22*q32^2*(14*q32^3 - 15*q32^2*s - 4*q32*s^2 + 5*s^3)) + 
     q12*q32*(4*q22^6*(q32 - s) + q22^4*q32*(21*q32^2 - 8*q32*s - 13*s^2) + 
       4*q22^5*(-2*q32^2 + q32*s + s^2) + q32^5*(q32^2 - 8*q32*s + 7*s^2) - 
       q22^3*q32*(14*q32^3 + 15*q32^2*s - 32*q32*s^2 + 3*s^3) + 
       2*q22^2*q32^2*(3*q32^3 + 5*q32^2*s - 11*q32*s^2 + 3*s^3) + 
       q22*q32^3*(10*q32^3 - 11*q32^2*s - 4*q32*s^2 + 5*s^3)) + 
     q12^2*(4*q22^6*(q32 - s) - q22^2*q32^2*(2*q32 - 11*s)*(q32 - s)^2 + 
       2*q22^4*q32*(10*q32^2 + 7*q32*s - 17*s^2) + 
       4*q22^5*(-6*q32^2 + 5*q32*s + s^2) - 2*q22^3*q32*
        (4*q32^3 + 28*q32^2*s - 33*q32*s^2 + s^3) + 
       2*q32^4*(3*q32^3 - 13*q32^2*s + 8*q32*s^2 + 2*s^3) + 
       q22*q32^3*(30*q32^3 - 49*q32^2*s + 14*q32*s^2 + 5*s^3)) + 
     q12^4*(20*q22^4*(q32 - s) + 8*q22^3*(2*q32^2 - 7*q32*s + 5*s^2) - 
       4*q22^2*q32*(11*q32^2 - 31*q32*s + 20*s^2) - 
       q32^2*(10*q32^3 - 33*q32^2*s + 20*q32*s^2 + 3*s^3) - 
       q22*q32*(15*q32^3 - 31*q32^2*s + 10*q32*s^2 + 6*s^3)))/
   (8*(q12 - q22 - q32)*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 + q22 - s)*(q32 - s)^2)/(8*(q12 - q22 - q32)), 
  -(q32*(q12 + q22 - s)*(q32 - s)^2)/(4*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -(-3*q12^4*(q32 - s) + q22^4*(q32 - s) + q12^3*(2*q22 - 7*q32 - s)*
      (q32 - s) + q22^3*(-2*q32^2 + q32*s + s^2) - 
     q32^2*s*(q32^2 - 3*q32*s + 2*s^2) + 
     q22*q32^2*(q32^2 - 5*q32*s + 4*s^2) + q12^2*(q32 - s)*
      (2*q22^2 - 3*q32^2 - 9*q22*s + q32*s + 4*s^2) + 
     2*q22^2*(q32^3 - q32*s^2) + q12*(q32 - s)*
      (-2*q22^3 + q22^2*(9*q32 - s) - q22*q32*(3*q32 + 11*s) + 
       q32*(q32^2 + q32*s + 6*s^2)))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q22^4*(q32 - s) - 2*q22^2*q32^2*(q32 - s) + q12^4*(-q32 + s) + 
     q22^3*s*(-q32 + s) + q32^2*s*(-3*q32^2 + 7*q32*s - 4*s^2) + 
     q22*q32^2*(3*q32^2 - 5*q32*s + 2*s^2) + 
     q12^3*(9*q32^2 - 16*q32*s + 7*s^2) + q12^2*(q32 - s)*
      (4*q22^2 + 8*q22*q32 + 13*q32^2 - 9*q22*s - 21*q32*s + 8*s^2) - 
     q12*(q32 - s)*(4*q22^3 + q22^2*(q32 - s) - 13*q22*q32*(q32 - s) + 
       q32*(-3*q32^2 + 17*q32*s - 12*s^2)))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q12*(3*q22^2 - q22*q32 + q32^2)*(q32 - s) - (q22^2 - q22*q32 - q32^2)*
      (q22 - s)*(q32 - s) + q12^3*(-q32 + s) + q12^2*(q22 - s)*(-q32 + s))/
   (16*(q12 + q32)*(2*q12 + q32)), 
  ((q12^2 + q22*(q22 - q32) - q12*(2*q22 + q32))*(q12 + q22 - s)*(q32 - s))/
   (4*q22*(-q12 + q22 - q32)*(q12 + q22 - q32)*q32*(-q12 + q22 + q32)), 
  -((q12 + q22 - s)*(-q32 + s))/(4*(q12 - q22 - q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q32 - s)*(q12^3 - q22*(q22 - q32)*(q22 - s) - q12^2*(3*q22 + q32 + s) + 
      q12*(3*q22^2 - 4*q22*q32 + q32*s)))/(8*q22*(-q12 + q22 - q32)*q32*
    (2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, {0, (q12 - q22 - q32)/4, (q12 - q22 + q32)/4, 0, 
  (-q12 + q22 - q32)/4, (-q12 + q22 + q32)/4, 0, 0, (-q32^2 + s^2)/8, 
  (-q12^2 + (q22 - s)^2)/8, -((q12 + q22 - s)*(q12 - q22 + s))/8, 
  (q32^2 - s^2)/8, (-q12^2 + q22^2 + 2*q12*s - s^2)/8, 
  -(2*q12^3 + (q22 - q32)*(-q32^2 + q22*(q32 - 2*s)) - 
     2*q12*(q22^2 + 2*q22*(q32 - s) + q32*(q32 - s)) - q12^2*(q32 + 2*s))/
   (8*(2*q12 + q32)), 0, 0, 
  ((2*q12^3*(q22 - q32) + q12^2*(-4*q22^2 + 3*q22*q32 - 6*q32^2) + 
     2*q12*(q22^3 - q22^2*q32 - 3*q32^3) + 
     q32*(q22^3 + 2*q22^2*q32 - q22*q32^2 - 2*q32^3))*(q32 - s))/
   (8*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(-2*q12^6*(q32 - s) + 2*q12^5*(3*q22 - q32)*(q32 - s) - 
     2*q12^4*(2*q22^2 - 7*q22*q32 + q32*(q32 - s))*(q32 - s) - 
     (q22 - q32)*q32*(2*q22^4*(q32 - s) - 6*q22^3*q32*(q32 - s) + 
       7*q22^2*q32^2*(q32 - s) - q32^3*(q32 - s)^2 + 
       q22*q32^2*(-8*q32^2 + 7*q32*s + s^2)) + 
     q12^3*(-4*q22^3*(q32 - s) - 12*q22^2*q32*(q32 - s) + 
       q32^2*(-7*q32^2 + 6*q32*s + s^2) + 2*q22*q32*(17*q32^2 - 19*q32*s + 
         2*s^2)) + q12^2*(6*q22^4*(q32 - s) - 12*q22^3*q32*(q32 - s) - 
       2*q22^2*q32*(q32 - s)^2 + 5*q22*q32^2*(7*q32^2 - 9*q32*s + 2*s^2) + 
       q32^3*(-19*q32^2 + 16*q32*s + 3*s^2)) - 
     q12*(2*q22^5*(q32 - s) - 14*q22^4*q32*(q32 - s) + 
       22*q22^3*q32^2*(q32 - s) + q32^4*(15*q32^2 - 16*q32*s + s^2) + 
       3*q22^2*q32^2*(-7*q32^2 + 6*q32*s + s^2) - 
       2*q22*q32^3*(q32^2 - 5*q32*s + 4*s^2)))/
   (8*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -(-4*q12^6*(3*q22*(q32 - s) + q32*(2*q32 - s)) + 
     4*q12^7*(q32 - s) + q12^4*(8*q22^3*(q32 - s) + 24*q22^2*q32*(q32 - s) + 
       q32^2*(23*q32^2 - 22*q32*s - 3*s^2) + 
       2*q22*q32*(6*q32^2 - q32*s - 3*s^2)) + 
     2*q12^5*(-2*q22*q32*(q32 - 3*s) + 4*q22^2*(q32 - s) + 
       q32*(q32^2 + 3*q32*s + s^2)) - (q22 - q32)*q32^3*
      (q22^3*(q32 - 3*s) + q22*q32^2*(-3*q32 + 5*s) - 
       q32^2*(3*q32^2 - 2*q32*s + s^2) + q22^2*(-7*q32^2 + 8*q32*s + s^2)) - 
     q12^3*(12*q22^4*(q32 - s) + 8*q22^3*q32*s + 
       2*q22^2*q32*(10*q32^2 - 7*q32*s - 3*s^2) + 
       2*q32^3*(q32^2 + 4*q32*s + s^2) + q22*q32^2*(14*q32^2 - 3*q32*s + 
         5*s^2)) + q12*q32*(-4*q32^6 - 6*q22^4*q32*(q32 - 2*s) + 
       4*q22^5*(q32 - s) + 6*q32^5*s + q22^3*q32*(26*q32^2 - 39*q32*s - 
         3*s^2) + 6*q22^2*q32^2*(-3*q32^2 + 2*q32*s + s^2) + 
       q22*q32^3*(-6*q32^2 + 9*q32*s + 5*s^2)) + 
     q12^2*(-4*q22^4*q32*(4*q32 - 5*s) + 4*q22^5*(q32 - s) + 
       2*q22^3*q32*(6*q32^2 - 15*q32*s - s^2) + 
       4*q32^4*(-3*q32^2 + 4*q32*s + s^2) + q22*q32^3*(-24*q32^2 + 11*q32*s + 
         5*s^2) + q22^2*q32^2*(-50*q32^2 + 39*q32*s + 11*s^2)))/
   (8*(q12 - q22 - q32)*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q32 - s)^2/(8*(q12 - q22 - q32)), -((q12 - q22)*(q32 - s)^2)/
   (4*(q12 - q22 - q32)*(q12 - q22 + q32)), 
  -(3*q12^3*(q32 - s) + q22^3*(q32 - s) - 2*q22^2*q32*(q32 - s) + 
     4*q22*q32^2*(q32 - s) + q12*(-q22^2 + 7*q22*q32 + 3*q32*(q32 - 2*s))*
      (q32 - s) + q12^2*(q22 + 7*q32 - 4*s)*(q32 - s) - 
     q32^2*(q32^2 + q32*s - 2*s^2))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q12^3 + q22^3 + q12^2*(q22 - q32) + q32^3 - 
      q12*(3*q22^2 + q22*q32 + q32^2))*(q32 - s))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((q12^2 + 2*q12*q22 - q22^2 + q22*q32 - q32^2)*
     (q32 - s))/(16*(q12 + q32)*(2*q12 + q32)), 
  ((q12 - q22)*(q32 - s))/(4*q22*q32*(q12 - q22 + q32)*(-q12 + q22 + q32)), 
  -(-q32 + s)/(4*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q12^2 + q22*(q22 - q32) - q12*(2*q22 + q32))*
    (q32 - s))/(8*q22*(-q12 + q22 - q32)*q32*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, -(-q12 + q22 + s)/(2*Sqrt[2]), 0, 0, -(q12 - q22 - s)/(2*Sqrt[2]), 0, 
  0, ((q12 - q22 - s)*(q32 + s))/(4*Sqrt[2]), ((q12 + q22 - s)*(q32 + s))/
   (4*Sqrt[2]), -((q12 - q22 + q32)*(q12 + q22 - s))/(4*Sqrt[2]), 
  -((q12 - q22 - s)*(q32 + s))/(4*Sqrt[2]), (q22*(-q12 + q22 + s))/
   (2*Sqrt[2]), 0, 0, (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))/
   (4*Sqrt[2]), -((2*q22*(-q12 + q22 - q32)*(-q12 + q22 + s)*(-q32 + s))/
      (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) + 
     (q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  -(q12^3*(q32 - s) + q12^2*(-2*q32^2 + q32*s + s^2 + q22*(3*q32 + s)) + 
     q12*(q22^2*(-9*q32 + s) - 2*q22*q32*(3*q32 + s) + 
       q32*(q32^2 + q32*s - 2*s^2)) + (q22 - q32)*(q22^2*(5*q32 - s) + 
       q32*(q32 - s)*s - q22*(3*q32^2 + s^2)))/
   (4*Sqrt[2]*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q12^3*(-2*q22 - q32 + s) + q12^2*(6*q22^2 + 2*q32^2 + q22*(q32 - 3*s) - 
       q32*s - s^2) + q12*(-6*q22^3 + 3*q22^2*(3*q32 + s) + 
       2*q22*q32*(2*q32 + 3*s) - q32*(q32^2 + q32*s - 2*s^2)) + 
     (q22 - q32)*(2*q22^3 + q32*s*(-q32 + s) - q22^2*(7*q32 + s) + 
       q22*(3*q32^2 + 2*q32*s + s^2)))/
   (4*Sqrt[2]*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  -((q12 + q22 - s)*(q32 - s))/(4*Sqrt[2]*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, 0, 0, 0, 0}, {0, -((q22*(q32 - s))/Sqrt[2]), 
  (q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  -((q22*(q32 + s))/Sqrt[2]), 
  -(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 0, 
  -((q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), -((q12 + q22 - s)^2*(q32 + s))/(4*Sqrt[2]), 
  -((q12^2 + (q22 + q32)*(q22 - s) + q12*(-2*q22 + q32 - s))*(q12 + q22 - s))/
   (4*Sqrt[2]), -((q32 + s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
      2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -(q22*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/(2*Sqrt[2]), 
  -(q22*(-2*q12^2*(q32 - s) + q32*(q32^2 + q32*s - 2*s^2) + 
      q22*(3*q32^2 - q32*s + 2*s^2) + q12*(-3*q32^2 + 5*q32*s - 2*s^2 + 
        2*q22*(3*q32 + s))))/(2*Sqrt[2]*(2*q12 + q32)), 
  ((q32 - s)*(q12^2 + q22^2 - 2*q22*q32 + s^2 - 2*q12*(q22 + s)))/
   (2*Sqrt[2]), ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
   (4*Sqrt[2]), 
  -((q22*(2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
        2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q32 - s)^2)/
      ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) + 
     q12^2*(3*q32 - s) - s^2*(-3*q32 + s) - q22^2*(q32 + s) + 
     (q22*(2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
        2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q32 - s)*(q32 + s))/
      ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
     2*q12*(q22*(q32 - s) + (3*q32 - s)*s) + 2*q22*(-2*q32^2 + q32*s + s^2) + 
     (2*q22*(-q12 + q22 - q32)*(q32 - s)*(q12^2 + q22^2 + 2*q22*q32 + s^2 - 
        2*q12*(q22 + s)))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))/
   (4*Sqrt[2]), -(2*q12^6*q32*(q32 - s) + 
     q12^4*(-3*q32^4 + 5*q32^3*s - 2*q32*s^3 + 
       4*q22^2*(15*q32^2 - 7*q32*s - 2*s^2) + 
       4*q22*q32*(q32^2 + 4*q32*s - 2*s^2)) - 
     q12^5*(q32*(q32^2 + 3*q32*s - 4*s^2) + 4*q22*(6*q32^2 - 3*q32*s - 
         s^2)) + q12^3*q32*(-8*q22^3*(7*q32 - 4*s) + 
       q22^2*(94*q32^2 - 70*q32*s - 4*s^2) + 2*q22*(7*q32^3 - 3*q32*s^2) + 
       q32*(q32^3 + 5*q32^2*s - 7*q32*s^2 + s^3)) + 
     (q22 - q32)*q32*(4*q22^4*(q32 - s)*s + q32^3*s^2*(-q32 + s) + 
       q22^2*q32^2*(-3*q32^2 + 17*q32*s - 14*s^2) + 
       q22^3*q32*(3*q32^2 - 11*q32*s + 12*s^2) + 
       q22*q32^2*(-2*q32^3 - 8*q32^2*s + 5*q32*s^2 + s^3)) + 
     q12^2*(-4*q22^3*q32*(29*q32^2 - 21*q32*s + 3*s^2) + 
       2*q22^4*(9*q32^2 - 9*q32*s + 4*s^2) + 2*q22*q32^3*
        (-27*q32^2 + 12*q32*s + 7*s^2) + 2*q22^2*q32*(34*q32^3 - 47*q32^2*s + 
         2*q32*s^2 + s^3) + q32^3*(q32^3 - 3*q32^2*s - q32*s^2 + 3*s^3)) + 
     q12*(4*q22^5*(q32 - s)*s - q32^4*s*(2*q32^2 - 3*q32*s + s^2) + 
       2*q22*q32^4*(-19*q32^2 + 18*q32*s + s^2) - 2*q22^3*q32^2*
        (33*q32^2 - 40*q32*s + 19*s^2) + q22^4*q32*(19*q32^2 - 31*q32*s + 
         24*s^2) + q22^2*q32^2*(35*q32^3 - 77*q32^2*s + 19*q32*s^2 + 3*s^3)))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), (2*q12^7*(2*q22*(q32 - 2*s) + q32*(-q32 + s)) + 
    q12^6*(-20*q22^2*(q32 - 2*s) + 2*q22*q32*(6*q32 + s) + 
      q32*(3*q32^2 + q32*s - 4*s^2)) + q12^3*(-2*q22^4*q32*(51*q32 - 89*s) + 
      20*q22^5*(q32 - 2*s) + 2*q22^3*q32*(43*q32^2 - 29*q32*s - 2*s^2) + 
      2*q32^3*s*(4*q32^2 - 3*q32*s - s^2) + 2*q22^2*q32*
       (11*q32^3 + 8*q32^2*s - 4*q32*s^2 - s^3) + 
      q22*q32^2*(45*q32^3 - 19*q32^2*s - 7*q32*s^2 + s^3)) + 
    q12^5*(40*q22^3*(q32 - 2*s) + q22^2*(-50*q32^2 + 32*q32*s) + 
      q22*q32*(-33*q32^2 + 13*q32*s + 8*s^2) + 
      2*q32*(q32^3 - 4*q32^2*s + 2*q32*s^2 + s^3)) - 
    (q22 - q32)*q32^2*(2*q22^5*(q32 - 2*s) + 10*q22^3*q32^2*(q32 - s) + 
      q32^3*(q32 - s)*s^2 + q22^4*(-3*q32^2 + 3*q32*s + 4*s^2) - 
      2*q22*q32^2*(q32^3 - 2*q32^2*s - q32*s^2 + s^3) - 
      q22^2*q32*(3*q32^3 - 3*q32^2*s + 3*q32*s^2 + s^3)) - 
    q12^4*(-4*q22^3*q32*(26*q32 - 35*s) + 40*q22^4*(q32 - 2*s) + 
      2*q22^2*q32*(-6*q32^2 + 23*q32*s + 2*s^2) + 
      q22*q32*(-31*q32^3 + 31*q32^2*s + 8*q32*s^2 + 2*s^3) + 
      q32^2*(4*q32^3 - 7*q32*s^2 + 3*s^3)) + 
    q12*q32*(-6*q22^6*(q32 - 2*s) + 2*q32^5*s*(-q32 + s) + 
      q22^5*(27*q32^2 - 51*q32*s - 4*s^2) + 4*q22^4*q32*
       (-12*q32^2 + 14*q32*s + 3*s^2) - q22*q32^3*(16*q32^3 - 14*q32^2*s + 
        q32*s^2 + s^3) + 2*q22^2*q32^2*(-10*q32^3 + 4*q32*s^2 + s^3) + 
      q22^3*q32*(43*q32^3 - 41*q32^2*s + 11*q32*s^2 + 3*s^3)) + 
    q12^2*(2*q22^5*q32*(22*q32 - 43*s) - 4*q22^6*(q32 - 2*s) + 
      q22^4*q32*(-93*q32^2 + 137*q32*s + 8*s^2) - 
      q22^2*q32^2*(39*q32^3 - 55*q32^2*s - 9*q32*s^2 + s^3) + 
      2*q22^3*q32*(26*q32^3 - 13*q32^2*s + 2*q32*s^2 + s^3) + 
      q22*q32^3*(-41*q32^3 + 25*q32^2*s + 7*q32*s^2 + 3*s^3) + 
      q32^4*(q32^3 - q32^2*s - 4*q32*s^2 + 4*s^3)))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(-q12 + q22 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q22*(q32 - s)^2)/(2*Sqrt[2]*(-q12 + q22 + q32)), 
  (q22*q32*(q32 - s)^2)/(Sqrt[2]*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -((q32 - s)*(4*q12^4 - q22^2*q32*(q32 - 3*s) + q22^3*(q32 - 2*s) + 
      2*q32^2*s^2 - q22*q32^2*(2*q32 + s) - 2*q12^3*(q22 - 3*q32 + 4*s) + 
      q12*(2*q22^3 + q22*q32*(3*q32 + s) - 2*q22^2*(4*q32 + s) + 
        2*q32*s*(-2*q32 + 3*s)) + q12^2*(-4*q22^2 + q22*q32 + 
        2*(q32^2 - 6*q32*s + 2*s^2))))/(8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q22*(q32 - s)*(2*q12^3 - 6*q32^3 + q22^2*(q32 - 2*s) + 
      q22*q32*(3*q32 - s) + 9*q32^2*s + q12^2*(-4*q22 - 17*q32 + 16*s) + 
      q12*(2*q22^2 + 2*q22*s + q32*(-27*q32 + 23*s))))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), (q22*(q32 - s)*(-2*q12^2 + q12*(2*q22 - q32) + 
     q22*(q32 - 2*s) + q32*(2*q32 + s)))/(8*Sqrt[2]*(q12 + q32)*
    (2*q12 + q32)), -(((q12^2 + q22*(q22 - q32) - q12*(2*q22 + q32))*
     (q32 - s))/(Sqrt[2]*(q12 + q22 - q32)*q32*(q12^2 - 2*q12*q22 + q22^2 - 
      q32^2))), -((q22*(-q32 + s))/(Sqrt[2]*(-q12 + q22 + q32)*
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))), 
  -((q32 - s)*((-q22 + q32)*s + q12*(-2*q32 + s)))/
   (2*Sqrt[2]*q32*(q12 - q22 + q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, -(q32 + s)/(2*Sqrt[2]), -(q32 - s)/(2*Sqrt[2]), 0, 
  -(-q32 + s)/(2*Sqrt[2]), (q32 + s)/(2*Sqrt[2]), 0, 0, 
  -(-q32^2 + s^2)/(4*Sqrt[2]), -(q12*(-q32 + s))/(2*Sqrt[2]), 
  (q12*(q32 + s))/(2*Sqrt[2]), -(-q32^2 + s^2)/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  ((2*q12^2 + q12*(2*q22 + q32) + q32*(-q22 + 3*q32))*(q32 - s))/
   (4*Sqrt[2]*(2*q12 + q32)), 0, ((q32 - s)*(q12 - q22 + s))/(4*Sqrt[2]), 
  -((q32 - s)*(-q12^4 + q12^3*(3*q22 + q32 + s) + 
      q12^2*(-3*q22^2 + 5*q22*q32 + q32^2 + 3*q22*s + 7*q32*s) + 
      (q22 - q32)*(-(q32^2*s) + q22^2*(q32 + s) - q22*q32*(3*q32 + 4*s)) + 
      q12*(q22^3 - q32^2*(q32 - 7*s) - q22^2*(7*q32 + 5*s) + 
        q22*q32*(5*q32 + 6*s))))/(4*Sqrt[2]*(q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(2*q12^5*(q32 - s) - 2*q12^4*(q32 - s)*(2*q22 + 5*q32 + s) - 
     q12^3*(q32 - s)*(3*q32*(q32 + 5*s) + q22*(-10*q32 + 6*s)) - 
     (q22 - q32)*q32*(2*q22^3*(q32 - s) - q22^2*(8*q32^2 - 9*q32*s + s^2) + 
       q32^2*(-9*q32^2 + 8*q32*s + s^2) + q22*q32*(13*q32^2 - 17*q32*s + 
         4*s^2)) + q12*(-2*q22^4*(q32 - s) + 
       2*q22^3*(7*q32^2 - 8*q32*s + s^2) - 3*q22^2*q32*(11*q32^2 - 16*q32*s + 
         5*s^2) + 2*q22*q32^2*(19*q32^2 - 25*q32*s + 6*s^2) + 
       q32^3*(q32^2 - 10*q32*s + 9*s^2)) + 
     q12^2*(4*q22^3*(q32 - s) + 15*q22*q32*(2*q32^2 - 3*q32*s + s^2) - 
       2*q22^2*(6*q32^2 - 11*q32*s + 5*s^2) + 
       q32^2*(19*q32^2 - 40*q32*s + 21*s^2)))/(4*Sqrt[2]*(q12 + q32)*
    (2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (4*q12^6*(q32 + s) - 2*q12^5*(-q32^2 + 6*q32*s + s^2 + 4*q22*(2*q32 + s)) + 
    q12^4*(24*q22^2*q32 + q32*(-19*q32^2 + 24*q32*s - 13*s^2) - 
      2*q22*(7*q32^2 + q32*s + 2*s^2)) - (q22 - q32)*q32*
     (-q32^5 + q22^3*(q32 - s)*s + q32^3*s^2 + 
      q22^2*q32*(-5*q32^2 + 2*q32*s + 3*s^2) + 
      q22*q32^2*(2*q32^2 - 7*q32*s + 5*s^2)) + 
    q12^3*(8*q22^3*(-2*q32 + s) + 2*q32^2*(3*q32^2 + 8*q32*s - 3*s^2) + 
      q22*q32*(q32^2 + 13*q32*s + 6*s^2) + 
      2*q22^2*(13*q32^2 + q32*s + 8*s^2)) + 
    q12*(q22^3*q32*(3*q32^2 + 7*q32*s - 14*s^2) - 
      4*q32^4*(2*q32^2 + q32*s - 2*s^2) + 2*q22^4*(2*q32^2 - 3*q32*s + s^2) + 
      2*q22^2*q32^2*(-13*q32^2 + 14*q32*s + s^2) + 
      q22*q32^3*(15*q32^2 - 29*q32*s + 18*s^2)) + 
    q12^2*(4*q22^4*(q32 - s) - 6*q22^3*(3*q32^2 - 3*q32*s + 2*s^2) + 
      4*q32^3*(4*q32^2 - 7*q32*s + 3*s^2) + 
      q22^2*q32*(-17*q32^2 + 21*q32*s + 20*s^2) + 
      q22*q32^2*(11*q32^2 - 15*q32*s + 24*s^2)))/
   (4*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(-q12 + q22 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q32 - s)^2/(4*Sqrt[2]*(q12 - q22 - q32)), 
  -(q32*(q32 - s)^2)/(2*Sqrt[2]*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  ((q32 - s)*(4*q12^3 + 3*q12*q32*(-2*q22 + q32 + 2*s) + 
     q12^2*(-4*q22 + 7*q32 + 4*s) + q32*(-q22^2 + q22*q32 + 
       2*q32*(-q32 + s))))/(8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q32*(q12^2 + q22^2 - q22*q32 - 2*q32^2 + q12*(-2*q22 + q32))*(q32 - s))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -(q32*(q12 - q22 + 2*q32)*(q32 - s))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 
  -(q32 - s)/(2*Sqrt[2]*q22*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -(-q32 + s)/(2*Sqrt[2]*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q12 + q22 - q32)*(q32 - s))/
   (4*Sqrt[2]*q22*(-q12 + q22 - q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, ((q12 - q22 + s)*(-q32 + s))/(2*Sqrt[2]), ((q12 - q22 + s)*(-q32 + s))/
   (2*Sqrt[2]), 0, ((q12 - q22 + s)*(q32 + s))/(2*Sqrt[2]), 
  ((q12 - q22 + s)*(q32 + s))/(2*Sqrt[2]), 0, 0, 
  ((q12 - q22 + s)*(q32 + s)^2)/(4*Sqrt[2]), (q12*(q12 - q22 + s)*(q32 + s))/
   (2*Sqrt[2]), (q12*(q12 - q22 + s)*(q32 + s))/(2*Sqrt[2]), 
  ((q12 - q22 + s)*(q32 + s)^2)/(4*Sqrt[2]), 
  ((q12 - q22 - s)*(q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  -(-2*q12^3*(q32 + s) - q12^2*(q32^2 - 9*q32*s + 2*s^2) + 
     q12*(2*q22^2*(q32 + s) + q32*(-3*q32^2 + 8*q32*s - 5*s^2) + 
       2*q22*(q32^2 - s^2)) + q32*(-(q22^2*(q32 - 3*s)) + 
       q32*s*(-3*q32 + s) + 3*q22*(q32^2 - s^2)))/(4*Sqrt[2]*(2*q12 + q32)), 
  0, ((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -(((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
        2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q32 - s)^2*
       (q12 - q22 + s))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 
        2*q12*(q22 + q32))) + (4*q22*(-q12 + q22 - q32)*(q12 - q22 + s)*
       (-q32 + s)*(q32 + s))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) + 
     ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
        2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q12 - q22 + s)*
       (-q32 + s)*(q32 + s))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 
        2*q12*(q22 + q32))) - 2*(q12^2*(q32 - s) + (q32 - s)*(q22^2 - s^2) + 
       q12*(-2*q22*(q32 - s) + 4*s*(q32 + s))))/(8*Sqrt[2]), 
  -(2*q12^6*(q32 - s) + q12^5*(-6*q22*q32 - 10*q32^2 + 6*q22*s + 14*q32*s + 
       4*s^2) + q12^4*(-3*q32^3 + 4*q22^2*(q32 - s) + 8*q32^2*s - 
       15*q32*s^2 - 2*s^3 + 4*q22*(5*q32^2 - 5*q32*s - 2*s^2)) + 
     (q22 - q32)*q32*(2*q22^4*(q32 - s) + q32^2*s*(-3*q32 + s)^2 + 
       q22^3*(-8*q32^2 + 5*q32*s + 3*s^2) + q22*q32^2*(-9*q32^2 - 7*q32*s + 
         8*s^2) + q22^2*(13*q32^3 - q32^2*s - 7*q32*s^2 - s^3)) + 
     q12^3*(4*q22^3*(q32 - s) + q22^2*(-22*q32^2 + 6*q32*s + 8*s^2) + 
       q32*(19*q32^3 - q32^2*s - 11*q32*s^2 - 15*s^3) + 
       q22*(33*q32^3 - 47*q32^2*s - 16*q32*s^2 + 2*s^3)) + 
     q12*(2*q22^5*(q32 - s) + 4*q22^4*(-4*q32^2 + 3*q32*s + s^2) + 
       q32^3*(-9*q32^3 + 11*q32^2*s + 7*q32*s^2 - 9*s^3) + 
       q22^3*(43*q32^3 - 13*q32^2*s - 16*q32*s^2 - 2*s^3) + 
       q22^2*q32*(-59*q32^3 - 3*q32^2*s + 19*q32*s^2 + 3*s^3) + 
       q22*q32^2*(21*q32^3 + 11*q32^2*s - 8*q32*s^2 + 4*s^3)) + 
     q12^2*(-6*q22^4*(q32 - s) + 2*q22^3*(13*q32^2 - 5*q32*s - 4*s^2) + 
       q32^2*(q32^3 + 27*q32^2*s + 9*q32*s^2 - 21*s^3) + 
       q22^2*(-63*q32^3 + 13*q32^2*s + 12*q32*s^2 + 2*s^3) + 
       q22*q32*(19*q32^3 - 26*q32^2*s - 2*q32*s^2 + 5*s^3)))/
   (4*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q32 - s)*(4*q12^7 - q22^5*q32*s + q32^5*s*(-q32 + s) + 
      7*q22^3*q32^3*(q32 + s) + q22*q32^5*(q32 + 2*s) + 
      2*q12^6*(-10*q22 + q32 + 5*s) - q22^2*q32^3*(3*q32^2 + 7*q32*s + 
        2*s^2) + q22^4*(-5*q32^3 + q32*s^2) + 
      q12^5*(40*q22^2 - 19*q32^2 - 23*q32*s - 2*s^2 - 2*q22*(8*q32 + 17*s)) + 
      q12^4*(-40*q22^3 + q22^2*(40*q32 + 44*s) + 
        q32*(6*q32^2 - 33*q32*s - 13*s^2) + q22*(20*q32^2 - 3*q32*s + 
          4*s^2)) - q12^2*(4*q22^5 - 2*q22^4*(11*q32 + 5*s) + 
        q22*q32^2*(q32^2 - 25*q32*s - 20*s^2) + 
        4*q32^3*(2*q32^2 - 6*q32*s - 3*s^2) + 4*q22^3*(-5*q32^2 + 7*q32*s + 
          s^2) + q22^2*q32*(37*q32^2 + 19*q32*s + 4*s^2)) - 
      q12*(2*q22^5*(2*q32 + s) + q32^4*(q32^2 + 11*q32*s - 8*s^2) + 
        q22^4*(3*q32^2 - 7*q32*s - 2*s^2) + q22^3*q32*(-31*q32^2 - 5*q32*s + 
          2*s^2) + 2*q22^2*q32^2*(11*q32^2 + 15*q32*s + 3*s^2) - 
        q22*q32^3*(11*q32^2 + 11*q32*s + 6*s^2)) + 
      q12^3*(20*q22^4 - 6*q22^2*q32*(3*q32 - 8*s) - 4*q22^3*(11*q32 + 7*s) + 
        2*q32^2*(8*q32^2 + 17*q32*s - 3*s^2) + 
        q22*q32*(5*q32^2 + 47*q32*s + 18*s^2))))/(4*Sqrt[2]*(q12 - q22 - q32)*
    (q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q32 - s)^2*(q12 - q22 + s))/(4*Sqrt[2]*(q12 - q22 - q32)), 
  -(q32*(q32 - s)^2*(q12 - q22 + s))/(2*Sqrt[2]*(q12 - q22 - q32)*
    (q12 - q22 + q32)), 
  -((q32 - s)*(-4*q12^4 + q12^3*(8*q22 - 7*q32 - 4*s) - 
      q32*(q22^2 - q22*q32 + 2*q32*(q32 - s))*(q22 - s) - 
      q12^2*(4*q22^2 - 13*q22*q32 + 3*q32^2 - 12*q22*s + 15*q32*s + 4*s^2) + 
      q12*q32*(-5*q22^2 + 2*q32^2 - 7*q32*s - 6*s^2 + 2*q22*(q32 + 7*s))))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q12 - q22 - q32)*(q32 - s)*(q12^2*(q32 - 4*s) + 
      (q22 - 2*q32)*q32*(q22 - s) - q12*q32*(2*q22 - 2*q32 + s)))/
   (8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q32 - s)*(q12^2*(q32 - 4*s) + (q22 - 2*q32)*q32*(q22 - s) - 
      q12*q32*(2*q22 - 2*q32 + s)))/(8*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 
  ((q12 - q22 + s)*(-q32 + s))/(2*Sqrt[2]*q22*(q12^2 - 2*q12*q22 + q22^2 - 
     q32^2)), ((q32 - s)*(q12 - q22 + s))/(2*Sqrt[2]*(q12 - q22 - q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 + q22 - q32)*(q32 - s)*(q12 - q22 + s))/
   (4*Sqrt[2]*q22*(-q12 + q22 - q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/2, 0, 0, 
  (-q12^2 + 2*q12*q22 - q22^2 + s^2)/2, (-q12^2 + 2*q12*q22 - q22^2 + s^2)/2, 
  0, 0, ((q32 + s)*(-q12^2 + 2*q12*q22 - q22^2 + s^2))/4, 
  -(q12*(q12^2 - 2*q12*q22 + q22^2 - s^2))/2, 
  -(q12*(q12^2 - 2*q12*q22 + q22^2 - s^2))/2, 
  ((q32 + s)*(-q12^2 + 2*q12*q22 - q22^2 + s^2))/4, 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2)/4, 
  -(2*q12^4 - q12^3*(2*q22 + q32 + 4*s) + 
     (q22 - s)*(-(q22^2*(q32 - 2*s)) + q22*q32*(3*q32 - s) + q32^2*s) + 
     q12*(2*q22^3 + q22^2*(5*q32 - 4*s) - 2*q22*q32*(q32 - s) + 
       q32*(2*q32 - s)*s) - q12^2*(2*q22^2 + q32^2 + 3*q22*(q32 - 2*s) - 
       2*q32*s - 2*s^2))/(4*(2*q12 + q32)), 0, 
  ((-q12 + q22 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((-4*q22*(-q12 + q22 - q32)*(q32 - s)*(q12^2 - 2*q12*q22 + q22^2 - s^2))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) - 
    ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
       2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q32 - s)*
      (q12^2 - 2*q12*q22 + q22^2 - s^2))/((q12 + q32)*
      (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
       2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(-q32 + s)*
      (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
     ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    2*(q12 - q22 - s)*((q22 - s)*(q32 - s) + q12*(q32 + 3*s)))/8, 
  -(2*q12^6*(q32*(q32 - 3*s) + q22*(-q32 + s)) + 
     q12^5*(10*q22^2*(q32 - s) + 2*q22*(-8*q32^2 + 11*q32*s + s^2) + 
       q32*(-q32^2 + 3*q32*s + 8*s^2)) + (q22 - q32)*q32*
      (2*q22^5*(q32 - s) + 2*q22*q32^3*(4*q32 - 5*s)*s + 
       q32^3*s^2*(q32 + s) + q22^3*q32*(13*q32^2 - 4*q32*s - 7*s^2) + 
       q22^4*(-8*q32^2 + 6*q32*s + 2*s^2) - q22^2*q32*(9*q32^3 + 4*q32^2*s - 
         12*q32*s^2 + s^3)) + q12^2*(-10*q22^5*(q32 - s) + 
       q22^4*(58*q32^2 - 46*q32*s - 8*s^2) + 4*q22^3*q32*
        (-28*q32^2 + 14*q32*s + 9*s^2) + q32^3*(q32^3 - 11*q32^2*s + 
         39*q32*s^2 - 21*s^3) - q22*q32^2*(8*q32^3 + 4*q32^2*s + q32*s^2 - 
         5*s^3) + q22^2*q32*(34*q32^3 + 21*q32^2*s - 57*q32*s^2 + 2*s^3)) + 
     q12^3*(20*q22^4*(q32 - s) + 2*q22^2*q32*(27*q32^2 - 11*q32*s - 16*s^2) + 
       q22^3*(-76*q32^2 + 56*q32*s + 12*s^2) + 
       q32^2*(q32^3 - 27*q32^2*s + 29*q32*s^2 - 15*s^3) + 
       q22*q32*(26*q32^3 - 33*q32^2*s - 11*q32*s^2 + 2*s^3)) - 
     q12^4*(20*q22^3*(q32 - s) - 2*q22*q32*(5*q32^2 - 4*q32*s + s^2) + 
       q22^2*(-50*q32^2 + 42*q32*s + 8*s^2) + 
       q32*(3*q32^3 + 7*q32^2*s - 10*q32*s^2 + 2*s^3)) + 
     q12*(2*q22^6*(q32 - s) + q32^4*(11*q32 - 9*s)*s^2 + 
       q22^4*q32*(59*q32^2 - 37*q32*s - 16*s^2) + 
       2*q22^5*(-10*q32^2 + 9*q32*s + s^2) + 
       q22^3*q32*(-78*q32^3 + 21*q32^2*s + 43*q32*s^2 - 2*s^3) + 
       q22^2*q32^2*(29*q32^3 + 23*q32^2*s - 55*q32*s^2 + 3*s^3) + 
       q22*q32^3*(-10*q32^3 - 7*q32^2*s + 21*q32*s^2 + 4*s^3)))/
   (4*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -(2*q12^6*(2*q22 - 3*q32)*(q32 - s) + 
     q32^2*(q22^2 - q32^2)*(q22 - s)*(q32 - s)*(-(q32*s) + q22*(q32 + s)) + 
     q12^5*(q32 - s)*(-16*q22^2 + 4*q22*(4*q32 + s) + q32*(3*q32 + 8*s)) + 
     q12^4*(q32 - s)*(24*q22^3 + 2*q22*q32*(4*q32 - 3*s) - 
       4*q22^2*(8*q32 + 3*s) + q32*(9*q32^2 + 12*q32*s - 2*s^2)) + 
     q12^3*(-16*q22^4*(q32 - s) + 4*q22^3*(11*q32^2 - 8*q32*s - 3*s^2) + 
       2*q22^2*q32*(-17*q32^2 + 6*q32*s + 11*s^2) - 
       3*q32^2*(q32^3 - 5*q32^2*s + 9*q32*s^2 - 5*s^3) + 
       q22*q32*(4*q32^3 - 23*q32^2*s + 21*q32*s^2 - 2*s^3)) + 
     q12^2*(4*q22^5*(q32 - s) + 2*q22^3*q32*(16*q32^2 - 5*q32*s - 11*s^2) + 
       q22^4*(-26*q32^2 + 22*q32*s + 4*s^2) - 
       3*q32^3*(q32^3 - 5*q32^2*s + 11*q32*s^2 - 7*s^3) + 
       q22*q32^2*(12*q32^3 - 14*q32^2*s + 7*q32*s^2 - 5*s^3) + 
       q22^2*q32*(-26*q32^3 + q32^2*s + 27*q32*s^2 - 2*s^3)) + 
     q12*q32*(4*q22^5*(q32 - s) + q22^4*(-9*q32^2 + 7*q32*s + 2*s^2) + 
       q32^3*s*(4*q32^2 - 13*q32*s + 9*s^2) + 
       q22*q32^2*(4*q32^3 + 5*q32^2*s - 5*q32*s^2 - 4*s^3) + 
       q22^3*(12*q32^3 - 5*q32^2*s - 9*q32*s^2 + 2*s^3) - 
       q22^2*q32*(9*q32^3 + 7*q32^2*s - 19*q32*s^2 + 3*s^3)))/
   (4*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, 0, 
  -(6*q12^4*(q32 - s) - q12^3*(4*q22 - 13*q32 - 4*s)*(q32 - s) - 
     q12^2*(q32 - s)*(4*q22^2 - 5*q32^2 + q22*(q32 - 18*s) + 2*q32*s + 
       10*s^2) + q12*(q32 - s)*(4*q22^3 - 17*q22^2*q32 - 
       q32*s*(2*q32 + 11*s) + 2*q22*(q32^2 + 13*q32*s - s^2)) + 
     (q22 - s)*(-2*q22^3*(q32 - s) + 5*q22^2*q32*(q32 - s) + 
       3*q32^2*(q32 - s)*s - q22*q32*(7*q32^2 - 8*q32*s + s^2)))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q12 - q22 - q32)*(q32 - s)*(2*q12^3 + q12^2*(2*q22 + q32 - 4*s) + 
      (q22 - s)*(2*q22^2 - 3*q22*q32 - q32*s) + 
      2*q12*(-3*q22^2 + s*(-q32 + s) + q22*(q32 + s))))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q32 - s)*(2*q12^3 + q12^2*(2*q22 + q32 - 4*s) + 
      (q22 - s)*(2*q22^2 - 3*q22*q32 - q32*s) + 
      2*q12*(-3*q22^2 + s*(-q32 + s) + q22*(q32 + s))))/
   (16*(q12 + q32)*(2*q12 + q32)), 0, -((q32 - s)*(q12 - q22 + s))/
   (4*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q32 - s)*(q12 - q22 + s))/(4*q32*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, (-q12 + q22 + s)/2, 0, 0, (q12 - q22 + s)/2, (q12 - q22 - s)/2, 0, 0, 
  ((q12 - q22 + s)*(q32 + s))/4, (q12*(q12 - q22 + s))/2, 
  (q12*(q12 - q22 - s))/2, -((q12 - q22 - s)*(-q32 + s))/4, 
  (q12^2 - q22^2 - 2*q12*s + s^2)/4, 
  -(-2*q12^3 + q12*(2*q22^2 + 4*q22*(q32 - s) + q32*(q32 - s)) - 
     q22^2*(q32 - 2*s) + 3*q22*q32*(q32 - s) - q32^2*s + q12^2*(q32 + 2*s))/
   (4*(2*q12 + q32)), 0, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, 
  -(q12^3*(q32 - s)*(3*q22 + q32 - s) + q12^4*(-q32 + s) + 
     q12^2*(q32 - s)*(-3*q22^2 + 9*q22*q32 + q32^2 - 3*q22*s - 7*q32*s) + 
     (q22 - q32)*(q32 - s)*(q22^2*(q32 - s) + q32^2*s + 
       q22*q32*(q32 + 4*s)) + q12*(q22^3*(q32 - s) - 
       q32^2*(q32^2 + 6*q32*s - 7*s^2) + q22^2*(-3*q32^2 + 8*q32*s - 5*s^2) + 
       q22*q32*(5*q32^2 - 11*q32*s + 6*s^2)))/
   (4*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(-2*q12^5*(q32*(q32 - 3*s) + q22*(-q32 + s)) + 
     q12^3*(-4*q22^2*q32*(9*q32 - 8*s) + 12*q22^3*(q32 - s) + 
       q32^2*(3*q32^2 + 8*q32*s - 15*s^2) + q22*q32*(-9*q32^2 + q32*s - 
         6*s^2)) + q12^4*(2*q22*q32*(7*q32 - 9*s) - 8*q22^2*(q32 - s) + 
       q32*(q32^2 - 5*q32*s - 2*s^2)) + (q22 - q32)*q32*
      (2*q22^4*(q32 - s) - 8*q22^3*q32*(q32 - s) + q32^3*s*(q32 + s) + 
       q22^2*q32*(13*q32^2 - 10*q32*s - s^2) + 
       q22*q32^2*(-9*q32^2 + q32*s + 4*s^2)) + 
     q12*(2*q22^5*(q32 - s) - 18*q22^4*q32*(q32 - s) + 
       q22*q32^3*(7*q32^2 + 19*q32*s - 12*s^2) + 
       q22^3*q32*(49*q32^2 - 41*q32*s - 2*s^2) - 
       q32^4*(q32^2 - 10*q32*s + 9*s^2) + q22^2*q32^2*(-57*q32^2 + 22*q32*s + 
         15*s^2)) - q12^2*(8*q22^4*(q32 - s) + 4*q22^3*q32*(-10*q32 + 9*s) + 
       q22^2*q32*(63*q32^2 - 35*q32*s - 10*s^2) + 
       q22*q32^2*(23*q32^2 - 36*q32*s + 15*s^2) + 
       q32^3*(q32^2 - 30*q32*s + 21*s^2)))/(4*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(-2*q12^5*(2*q22 - 3*q32)*(q32 - s) - q12^4*(q32 - s)*
      (-12*q22^2 + 10*q22*q32 + q32*(3*q32 + 2*s)) + 
     (q22 - q32)*q32^2*(q32 - s)*(q22^2*(q32 - s) + q32^2*s + 
       q22*q32*(q32 + 4*s)) + q12*q32*(4*q22^4*(q32 - s) + 
       q22^2*q32*(13*q32^2 + 2*q32*s - 15*s^2) - 
       3*q22*q32^2*(3*q32^2 + q32*s - 4*s^2) + 
       q22^3*(-9*q32^2 + 7*q32*s + 2*s^2) + 3*q32^3*(q32^2 - 4*q32*s + 
         3*s^2)) + q12^3*(-12*q22^3*(q32 - s) + 22*q22^2*q32*(q32 - s) - 
       3*q32^2*(3*q32^2 + 2*q32*s - 5*s^2) + q22*q32*(-11*q32^2 + 5*q32*s + 
         6*s^2)) + q12^2*(4*q22^4*(q32 - s) - 22*q22^3*q32*(q32 - s) + 
       q22^2*q32*(23*q32^2 - 13*q32*s - 10*s^2) + 
       3*q32^3*(q32^2 - 8*q32*s + 7*s^2) + q22*q32^2*(-13*q32^2 - 2*q32*s + 
         15*s^2)))/(4*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  -(-6*q12^3*(q32 - s) - 2*q22^3*(q32 - s) + 5*q22^2*q32*(q32 - s) - 
     q12^2*(2*q22 + 13*q32 - 6*s)*(q32 - s) + 5*q32^2*(q32 - s)*s + 
     q22*q32*(-7*q32^2 + 6*q32*s + s^2) + q12*(q32 - s)*
      (2*q22^2 - 2*q22*(6*q32 + s) + q32*(-5*q32 + 13*s)))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q12 - q22 - q32)*(q32 - s)*
    (2*q12^2 - 2*q22^2 + 3*q22*q32 + q12*(4*q22 + q32 - 2*s) - q32*s))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q32 - s)*(-2*q12^2 + 2*q22^2 - 3*q22*q32 - q12*(4*q22 + q32 - 2*s) + 
      q32*s))/(16*(q12 + q32)*(2*q12 + q32)), 0, 
  -(-q32 + s)/(4*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q32 - s)/(4*q32*(2*q12^2 + 3*q12*q32 + q32^2)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32)))}, 
 {0, (-(q12^2*q32) - (q22 - s)*(q22*q32 - s^2) + 
    q12*(2*q22*q32 + s*(q32 + s)))/4, 
  (-(q12^2*q32) - (q22 - s)*(q22*q32 - s^2) + q12*(2*q22*q32 + s*(q32 + s)))/
   4, 0, (q12^2*q32 - q12*(2*q22*q32 + (q32 - s)*s) + 
    (q22 - s)*(q22*q32 + s^2))/4, 
  (q12^2*q32 - q12*(2*q22*q32 + (q32 - s)*s) + (q22 - s)*(q22*q32 + s^2))/4, 
  0, 0, (-(q22*(q32 - s)^2*s) - 2*q32*s^3 + q12^2*(q32^2 + s^2) + 
    q22^2*(q32^2 + s^2) - q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2)))/8, 
  ((q12 + q22 - s)*(q12^2*q32 + q32*(q22 - s)^2 + q12*(-2*q22*q32 + 2*s^2)))/
   8, ((q12 + q22 - s)*(q12^2*q32 + q32*(q22 - s)^2 + 
     q12*(-2*q22*q32 + 2*s^2)))/8, (-(q22*(q32 - s)^2*s) - 2*q32*s^3 + 
    q12^2*(q32^2 + s^2) + q22^2*(q32^2 + s^2) - 
    q12*((q32 - s)^2*s + 2*q22*(q32^2 + s^2)))/8, 
  ((q12 + q22 - s)*(q12^2*q32 + q22^2*q32 + 2*q22*s^2 + q32*s^2 - 
     2*q12*q32*(q22 + s)))/8, 
  -(-2*q12^4*q32 + q12^3*(2*q22*q32 - q32^2 + 8*q32*s - 2*s^2) + 
     q12^2*(2*q22^2*q32 - 3*q32^3 + 7*q32^2*s - 9*q32*s^2 + 2*s^3 + 
       q22*(3*q32^2 - 2*q32*s - 4*s^2)) - q32*(q22 - s)*
      (-(q22^2*(q32 - 2*s)) + q32*s^2 + q22*(3*q32^2 - 2*q32*s + s^2)) + 
     q12*(-2*q22^3*q32 + q22^2*(-3*q32^2 + 4*q32*s - 2*s^2) + 
       q32*s*(3*q32^2 - 7*q32*s + 3*s^2) + 2*q22*(3*q32^3 - 4*q32^2*s + 
         s^3)))/(8*(2*q12 + q32)), 0, 0, 
  (4*(q12 + q22 - s)*s*(q12*q32 - q22*q32 + s^2) - 
    (4*q22*(-q12 + q22 - q32)*(-q32 + s)*(q12^2*q32 + 
       (q22 - s)*(q22*q32 + s^2) + q12*(-2*q22*q32 + s*(-q32 + s))))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) - 
    ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
       2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(-q32 + s)*
      (q12^2*q32 + (q22 - s)*(q22*q32 + s^2) + 
       q12*(-2*q22*q32 + s*(-q32 + s))))/((q12 + q32)*
      (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
       2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q32 - s)*
      (q12^2*q32 + (q22 - s)*(q22*q32 - s^2) - 
       q12*(2*q22*q32 + s*(q32 + s))))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 
       2*q12*(q22 + q32))))/16, 
  -(-2*q12^7*(q32 - s) - 4*q12^6*(-3*q22*q32 + 2*q32^2 + 3*q22*s - 4*q32*s + 
       s^2) + q12^5*(3*q32^3 - 30*q22^2*(q32 - s) + 2*q32^2*s - 17*q32*s^2 + 
       2*s^3 + 2*q22*(22*q32^2 - 31*q32*s + 5*s^2)) + 
     q12^4*(40*q22^3*(q32 - s) - 2*q22^2*(51*q32^2 - 53*q32*s + 2*s^2) + 
       q32*(17*q32^3 - 29*q32^2*s + 27*q32*s^2 - 13*s^3) + 
       q22*(34*q32^3 - 84*q32^2*s + 54*q32*s^2 - 8*s^3)) - 
     (q22 - q32)*q32*(q22 - s)*(2*q22^4*(q32 - s) - 10*q22^3*q32*(q32 - s) - 
       2*q32^3*s^2 - q22*q32*(9*q32^3 - 6*q32^2*s - 4*q32*s^2 + s^3) + 
       q22^2*(15*q32^3 - 12*q32^2*s - 2*q32*s^2 + s^3)) - 
     q12^3*(30*q22^4*(q32 - s) + q22^3*(-124*q32^2 + 108*q32*s + 8*s^2) + 
       2*q22^2*(64*q32^3 - 75*q32^2*s + 15*q32*s^2 - 4*s^3) + 
       q32*(q32^4 + 13*q32^3*s - 55*q32^2*s^2 + 45*q32*s^3 - 16*s^4) + 
       q22*(-10*q32^4 + 77*q32^3*s - 121*q32^2*s^2 + 40*q32*s^3 - 2*s^4)) + 
     q12*(-2*q22^6*(q32 - s) + q22^5*(24*q32^2 - 22*q32*s - 2*s^2) + 
       q22^4*(-75*q32^3 + 48*q32^2*s + 23*q32*s^2 - 2*s^3) + 
       q32^3*s*(9*q32^3 - 14*q32^2*s - 5*q32*s^2 + 8*s^3) + 
       q22^2*q32*(-49*q32^4 + 27*q32^3*s + 9*q32^2*s^2 + 19*q32*s^3 - 
         6*s^4) + q22^3*(94*q32^4 - 31*q32^3*s - 49*q32^2*s^2 + 2*s^4) + 
       q22*q32^2*(18*q32^4 - 41*q32^3*s + 43*q32^2*s^2 - 32*q32*s^3 + 
         4*s^4)) + q12^2*(12*q22^5*(q32 - s) + 2*q22^3*q32*
        (77*q32^2 - 53*q32*s - 14*s^2) + q22^4*(-80*q32^2 + 68*q32*s + 
         8*s^2) + q22^2*(-96*q32^4 + 119*q32^3*s - 41*q32^2*s^2 + 
         22*q32*s^3 - 4*s^4) + q22*q32*(26*q32^4 - 93*q32^3*s + 
         128*q32^2*s^2 - 58*q32*s^3 + 5*s^4) + 
       q32^2*(-9*q32^4 + 13*q32^3*s + q32^2*s^2 - 37*q32*s^3 + 24*s^4)))/
   (8*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(4*q12^8*(q32 - s) + 2*q12^7*(q32 - s)*(-12*q22 + q32 - s) - 
     q12^6*(q32 - s)*(-60*q22^2 + 18*q22*q32 + 19*q32^2 - 6*q22*s + 5*q32*s + 
       2*s^2) + q12^5*(q32 - s)*(-80*q22^3 + q22^2*(56*q32 - 4*s) + 
       q32*(6*q32^2 + 17*q32*s - 13*s^2) + q22*(39*q32^2 + 7*q32*s + 
         6*s^2)) + q22*(q22 - q32)*q32*(q32 - s)*
      (q22*q32^2*(q32^2 + q32*s - s^2) + q32^2*s*(-q32^2 + q32*s + s^2) + 
       q22^3*(5*q32^2 + q32*s + s^2) - q22^2*(2*q32^3 + 5*q32^2*s + q32*s^2 + 
         s^3)) + q12^4*(q32 - s)*(60*q22^4 - 4*q22^3*(21*q32 + s) + 
       q22^2*(-38*q32^2 + 2*q32*s - 8*s^2) - 
       q22*(q32^3 - 23*q32^2*s + q32*s^2 - 2*s^3) + 
       2*q32*(8*q32^3 - q32^2*s - 3*q32*s^2 + 8*s^3)) - 
     q12^3*(24*q22^5*(q32 - s) + q22^4*(-66*q32^2 + 60*q32*s + 6*s^2) + 
       q22^3*(-38*q32^3 + 44*q32^2*s - 14*q32*s^2 + 8*s^3) + 
       q22*q32*(17*q32^4 - 5*q32^3*s - 22*q32^2*s^2 + 23*q32*s^3 - 13*s^4) + 
       2*q22^2*(21*q32^4 - 33*q32^3*s + 10*q32^2*s^2 + 5*q32*s^3 - 3*s^4) + 
       4*q32^2*(2*q32^4 + 2*q32^3*s - 7*q32^2*s^2 + q32*s^3 + 2*s^4)) + 
     q12*(4*q22^6*q32*(q32 - s) + q22^5*(3*q32^3 - 4*q32^2*s + 3*q32*s^2 - 
         2*s^3) - 2*q22^2*q32^3*(7*q32^3 - 3*q32^2*s - 11*q32*s^2 + 7*s^3) + 
       q32^4*s*(q32^3 - 9*q32*s^2 + 8*s^3) + 
       q22^3*q32*(29*q32^4 - 13*q32^3*s - 10*q32^2*s^2 - q32*s^3 - 5*s^4) + 
       q22^4*(-36*q32^4 + 27*q32^3*s + 2*q32^2*s^2 + 5*q32*s^3 + 2*s^4) + 
       q22*q32^3*(2*q32^4 + 3*q32^3*s + 3*q32^2*s^2 - 19*q32*s^3 + 11*s^4)) + 
     q12^2*(4*q22^6*(q32 - s) + q22^5*(-26*q32^2 + 24*q32*s + 2*s^2) + 
       q22^4*(-23*q32^3 + 26*q32^2*s - 9*q32*s^2 + 6*s^3) + 
       2*q22^3*(34*q32^4 - 30*q32^3*s + 4*q32^2*s^2 - 5*q32*s^3 - 3*s^4) + 
       q22^2*q32*(-21*q32^4 + 33*q32^3*s + 12*q32^2*s^2 - 31*q32*s^3 + 
         7*s^4) + q32^3*(-q32^4 + 8*q32^3*s + q32^2*s^2 - 24*q32*s^3 + 
         16*s^4) + q22*q32^2*(19*q32^4 - 49*q32^3*s + 56*q32^2*s^2 - 
         51*q32*s^3 + 25*s^4)))/(8*(q12 - q22 - q32)*(q12 + q32)*
    (2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q32 - s)^2*(-q12^2 + q22*(-q22 + s) + q12*(2*q22 + s)))/
   (8*(q12 - q22 - q32)), 
  -(q32*(q32 - s)^2*(q12^2 + q22*(q22 - s) - q12*(2*q22 + s)))/
   (4*(q12 - q22 - q32)*(q12 - q22 + q32)), 
  ((q32 - s)*(q12^4*(q32 + 2*s) + q12^3*(-2*q22*q32 + q32^2 + 6*q32*s + 
       2*s^2) - q32*(q22 - s)*(q22^3 - 3*q22^2*q32 - 2*q32*s^2 + 
       2*q22*q32*(q32 + s)) - q12^2*(2*q32^3 + 2*q22^2*s - 2*q32^2*s + 
       q32*s^2 + 4*s^3 - q22*(q32^2 - 3*q32*s + 10*s^2)) + 
     q12*q32*(2*q22^3 - q22^2*(5*q32 + 4*s) - s*(-2*q32^2 + q32*s + 6*s^2) + 
       q22*(4*q32^2 - 5*q32*s + 13*s^2))))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q12 - q22 - q32)*(q32 - s)*(q12^3*(q32 - 2*s) - 
      q22*(q22 - 2*q32)*q32*(q22 - s) + q12*q32*(3*q22^2 + q22*(-4*q32 + s) + 
        s*(-2*q32 + s)) + q12^2*(q22*(-3*q32 + 2*s) + 
        2*(q32^2 - q32*s + s^2))))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q32 - s)*(q12^3*(q32 - 2*s) - q22*(q22 - 2*q32)*q32*(q22 - s) + 
      q12*q32*(3*q22^2 + q22*(-4*q32 + s) + s*(-2*q32 + s)) + 
      q12^2*(q22*(-3*q32 + 2*s) + 2*(q32^2 - q32*s + s^2))))/
   (16*(q12 + q32)*(2*q12 + q32)), 
  -((q32 - s)*(q12^2 + q22*(q22 - s) - q12*(2*q22 + s)))/
   (4*q22*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -((q32 - s)*(-q12^2 + q22*(-q22 + s) + q12*(2*q22 + s)))/
   (4*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 + q22 - q32)*(q32 - s)*(q12^2 + q22*(q22 - s) - q12*(2*q22 + s)))/
   (8*q22*(-q12 + q22 - q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, (-(q12*q32) + q22*q32 + s^2)/4, (-(q12*q32) + q22*q32 - s^2)/4, 0, 
  (q12*q32 - q22*q32 + s^2)/4, (q12*q32 - q22*q32 - s^2)/4, 0, 0, 
  ((q12 - q22)*(q32^2 - s^2))/8, -(q32*(-q12^2 + (q22 - s)^2))/8, 
  (q32*(q12^2 - (q22 - s)^2))/8, ((q12 - q22)*(q32^2 - s^2))/8, 
  (q32*(q12^2 - q22^2 - 2*q12*s + s^2))/8, 
  -(-2*q12^3*q32 - q12^2*(q32^2 - 6*q32*s + 2*s^2) + 
     q12*(2*q22^2*q32 - 3*q32*(q32 - s)^2 + 2*q22*(q32^2 - s^2)) + 
     q32*(-(q22^2*(q32 - 2*s)) - q32*s^2 + q22*(3*q32^2 - 2*q32*s - s^2)))/
   (8*(2*q12 + q32)), 0, 0, 
  ((q32 - s)*(2*q12^4*s - 2*q12^3*(q32*s + q22*(q32 + s)) + 
     q22*(-q22 + q32)*(q32*s*(2*q32 + 5*s) + q22*(2*q32^2 - 2*q32*s - s^2)) - 
     2*q12*(q22^3*(q32 - s) - q32^2*s*(q32 + 4*s) + 
       q22*q32*(q32^2 + 3*q32*s - 5*s^2) + 3*q22^2*(-q32^2 + q32*s + s^2)) + 
     q12^2*(q22^2*(4*q32 - 2*s) - 2*q32*(q32 - 4*s)*s + 
       q22*(-4*q32^2 - 10*q32*s + 5*s^2))))/
   (8*(q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(-2*q12^6*(q32 - s) + q12^4*(-20*q22^2 + 3*q32*(q32 - s) + 
       6*q22*(6*q32 - s))*(q32 - s) + 2*q12^5*(q32 - s)*
      (5*q22 - 4*q32 + 3*s) + q22*(q22 - q32)*q32*(q32 - s)*
      (2*q22^3 - 10*q22^2*q32 + q22*(15*q32^2 + 3*q32*s + s^2) - 
       q32*(9*q32^2 + 3*q32*s + 5*s^2)) + q12^3*(q32 - s)*
      (20*q22^3 - 6*q22^2*(11*q32 + s) + q22*(37*q32^2 - 33*q32*s + 10*s^2) + 
       q32*(17*q32^2 - 9*q32*s + 16*s^2)) + 
     q12*(2*q22^5*(q32 - s) - 22*q22^4*q32*(q32 - s) + 
       q22*q32^2*(25*q32^3 - 28*q32^2*s + 23*q32*s^2 - 20*s^3) + 
       q32^3*(-9*q32^3 + 12*q32^2*s + 5*q32*s^2 - 8*s^3) + 
       q22^3*(63*q32^3 - 54*q32^2*s - 7*q32*s^2 - 2*s^3) + 
       3*q22^2*q32*(-23*q32^3 + 16*q32^2*s + q32*s^2 + 6*s^3)) + 
     q12^2*(-10*q22^4*(q32 - s) + q22^3*(58*q32^2 - 52*q32*s - 6*s^2) + 
       q22*q32*(27*q32^3 - 60*q32^2*s + 58*q32*s^2 - 25*s^3) + 
       q22^2*(-91*q32^3 + 70*q32^2*s + 9*q32*s^2 + 12*s^3) - 
       q32^2*(q32^3 - 4*q32^2*s - 21*q32*s^2 + 24*s^3)))/
   (8*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(4*q12^7*(q32 - s) + 2*q12^6*(q32^2 - 10*q22*(q32 - s) + s^2) + 
     q12^5*(40*q22^2*(q32 - s) + q32*(-19*q32^2 + 16*q32*s - 7*s^2) - 
       4*q22*(4*q32^2 - 3*q32*s + s^2)) - 
     2*q12^4*(20*q22^3*(q32 - s) - 20*q22^2*q32*(q32 - s) + 
       q32*(-3*q32^3 + 4*q32^2*s + 6*q32*s^2 - 8*s^3) + 
       q22*(-10*q32^3 + 14*q32^2*s + 3*q32*s^2 - 5*s^3)) - 
     (q22 - q32)*q32*(2*q32^4*s^2 + q22*q32^2*(q32^3 - 2*q32^2*s + 
         4*q32*s^2 - 5*s^3) + q22^3*(5*q32^3 - 4*q32^2*s + s^3) - 
       2*q22^2*q32*(q32^3 - q32^2*s - q32*s^2 + 2*s^3)) + 
     q12^3*(20*q22^4*(q32 - s) + q22^3*(-44*q32^2 + 48*q32*s + 4*s^2) + 
       q22*q32*(5*q32^3 - 2*q32^2*s + 14*q32*s^2 - s^3) + 
       4*q32^2*(4*q32^3 - 3*q32^2*s + 2*s^3) - 
       2*q22^2*(9*q32^3 - 12*q32^2*s - 8*q32*s^2 + 11*s^3)) - 
     q12*(4*q22^5*q32*(q32 - s) + q22^3*q32*(-31*q32^3 + 26*q32^2*s + 
         6*q32*s^2 - 17*s^3) + q22^4*(3*q32^3 + q32*s^2 + 2*s^3) + 
       2*q22^2*q32^2*(11*q32^3 - 14*q32^2*s - q32*s^2 + 4*s^3) + 
       q32^4*(q32^3 - 7*q32*s^2 + 8*s^3) + q22*q32^3*
        (-11*q32^3 + 10*q32^2*s - 14*q32*s^2 + 23*s^3)) - 
     q12^2*(4*q22^5*(q32 - s) + q22^4*(-22*q32^2 + 24*q32*s + 2*s^2) + 
       8*q32^3*(q32^3 - q32^2*s - q32*s^2 + 2*s^3) - 
       2*q22^3*(10*q32^3 - 6*q32^2*s - q32*s^2 + 7*s^3) + 
       q22*q32^2*(q32^3 - 10*q32^2*s - 28*q32*s^2 + 29*s^3) + 
       q22^2*q32*(37*q32^3 - 48*q32^2*s - 20*q32*s^2 + 31*s^3)))/
   (8*(q12 - q22 - q32)*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q12 - q22)*(q32 - s)^2)/(8*(q12 - q22 - q32)), 
  -((q12 - q22)*q32*(q32 - s)^2)/(4*(q12 - q22 - q32)*(q12 - q22 + q32)), 
  ((q32 - s)*(q12^3*(q32 + 2*s) + q12^2*(-(q22*q32) + q32^2 + 2*q22*s + 
       7*q32*s - 4*s^2) - q12*q32*(q22^2 - 2*q22*q32 + 2*q32^2 - 5*q22*s - 
       3*q32*s + 6*s^2) + q32*(q22^3 - 3*q22^2*q32 - 2*q32*s^2 + 
       2*q22*q32*(q32 + s))))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q12 - q22 - q32)*(q32 - s)*(q22*(q22 - 2*q32)*q32 + q12^2*(q32 - 2*s) - 
      q12*q32*(2*q22 - 2*q32 + s)))/(16*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q32 - s)*(q22*(q22 - 2*q32)*q32 + q12^2*(q32 - 2*s) - 
      q12*q32*(2*q22 - 2*q32 + s)))/(16*(q12 + q32)*(2*q12 + q32)), 
  -((q12 - q22)*(q32 - s))/(4*q22*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  ((q12 - q22)*(q32 - s))/(4*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((-q12 + q22)*(q12 + q22 - q32)*(q32 - s))/
   (8*q22*(-q12 + q22 - q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 
  (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  -((q12 - q22 - s)*(q12 - q22 + s))/(2*Sqrt[2]), 
  -((q12 - q22 - s)*(q12 - q22 + s))/(2*Sqrt[2]), 0, 0, 
  -((q12 - q22 - s)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q12 - q22 + s)^2)/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(q12 - q22 + s)^2)/(4*Sqrt[2]), 
  -((q12 - q22 - s)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  -((q12 + q22 - s)*(-q12 + q22 + s)^2)/(4*Sqrt[2]), 
  -(2*q12^4 - q12^3*(2*q22 + q32 + 4*s) + 
     (q22 - s)*(-(q22^2*(q32 - 2*s)) + q22*q32*(3*q32 - s) + q32^2*s) + 
     q12*(2*q22^3 + q22^2*(5*q32 - 4*s) - 2*q22*q32*(q32 - s) + 
       q32*(2*q32 - s)*s) - q12^2*(2*q22^2 + q32^2 + 3*q22*(q32 - 2*s) - 
       2*q32*s - 2*s^2))/(4*Sqrt[2]*(2*q12 + q32)), 0, 0, 
  -(((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
        2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q12 - q22 - s)*
       (q32 - s)*(q12 - q22 + s))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 
        2*q12*(q22 + q32))) + (4*q22*(-q12 + q22 - q32)*(-q12 + q22 - s)*
       (q32 - s)*(-q12 + q22 + s))/(q12^2 + (q22 - q32)^2 - 
       2*q12*(q22 + q32)) + ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 
        2*q22^2*q32 - q22*q32^2 + 2*q32^3 - 2*q12*(q22^2 + q22*q32 - 
          3*q32^2))*(-q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
      ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) + 
     2*(q12 + q22 - s)*(q12*(q32 + s) - q22*(q32 + s) + s*(-q32 + 3*s)))/
   (8*Sqrt[2]), -(-2*q12^6*(q22*(q32 - s) + 2*q32*s) + 
     2*q12^5*(5*q22^2*(q32 - s) + q32*s*(3*q32 + 2*s) + 
       q22*(-4*q32^2 + 7*q32*s + s^2)) - 2*q12^4*(10*q22^3*(q32 - s) + 
       q32^2*(6*q32 - 5*s)*s + q22*q32*(-9*q32^2 + 10*q32*s - 3*s^2) + 
       q22^2*(-19*q32^2 + 15*q32*s + 4*s^2)) + 
     q12^3*(20*q22^4*(q32 - s) + 4*q22^2*q32*(8*q32^2 - q32*s - 7*s^2) - 
       4*q32^2*s*(8*q32^2 - 9*q32*s + 4*s^2) + 
       q22^3*(-68*q32^2 + 48*q32*s + 12*s^2) + 
       q22*q32*(28*q32^3 - 57*q32^2*s + 15*q32*s^2 - 2*s^3)) + 
     (q22 - q32)*q32*(2*q22^5*(q32 - s) + 2*q32^4*s^2 + 
       q22^3*q32*(12*q32^2 - 3*q32*s - 7*s^2) + q22*q32^2*s*
        (6*q32^2 - 9*q32*s + s^2) + q22^4*(-8*q32^2 + 6*q32*s + 2*s^2) - 
       q22^2*q32*(8*q32^3 + 3*q32^2*s - 10*q32*s^2 + s^3)) + 
     q12*(2*q22^6*(q32 - s) + 2*q22^4*q32*(28*q32^2 - 17*q32*s - 8*s^2) + 
       2*q32^4*s*(q32^2 + 4*q32*s - 4*s^2) + 2*q22^5*(-10*q32^2 + 9*q32*s + 
         s^2) + q22^3*q32*(-68*q32^3 + 17*q32^2*s + 37*q32*s^2 - 2*s^3) + 
       2*q22^2*q32^2*(12*q32^3 + 7*q32^2*s - 22*q32*s^2 + 3*s^3) - 
       q22*q32^3*(8*q32^3 + 11*q32^2*s - 31*q32*s^2 + 4*s^3)) + 
     q12^2*(-10*q22^5*(q32 - s) + q22^4*(56*q32^2 - 44*q32*s - 8*s^2) - 
       8*q32^3*s*(q32^2 - 5*q32*s + 3*s^2) + 4*q22^3*q32*
        (-24*q32^2 + 11*q32*s + 8*s^2) + q22^2*q32*(20*q32^3 + 21*q32^2*s - 
         45*q32*s^2 + 4*s^3) - q22*q32^2*(4*q32^3 + 30*q32^2*s - 31*q32*s^2 + 
         5*s^3)))/(4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q32 - s)*(4*q12^6*(q22 - q32) + q22*(q22 - q32)*q32^2*(q22 - s)*
       (-(q32*s) + q22*(2*q32 + s)) + 2*q12^5*(-8*q22^2 + 2*q22*(2*q32 + s) + 
        q32*(q32 + 2*s)) + 2*q12^4*(12*q22^3 - q22*q32*s - 
        2*q22^2*(5*q32 + 3*s) + q32^2*(3*q32 + 7*s)) + 
      q12*q32*(4*q22^5 + 2*q32^3*(q32 - 4*s)*s - 2*q22^4*(3*q32 + s) + 
        q22*q32^2*(2*q32^2 + 11*q32*s - 4*s^2) - 2*q22^2*q32*
         (2*q32^2 + q32*s - 3*s^2) + q22^3*(2*q32^2 + q32*s - 2*s^2)) + 
      q12^3*(-16*q22^4 + 12*q22^3*(3*q32 + s) - 6*q22^2*q32*(2*q32 + 3*s) + 
        q22*q32*(2*q32^2 + 3*q32*s - 2*s^2) - 2*q32^2*(q32^2 - 9*q32*s + 
          8*s^2)) + q12^2*(4*q22^5 - 4*q22^4*(6*q32 + s) + 
        2*q22^3*q32*(8*q32 + 9*s) + q22*q32^2*(8*q32^2 + 20*q32*s - 5*s^2) + 
        q22^2*q32*(-12*q32^2 - 11*q32*s + 4*s^2) - 
        2*q32^3*(q32^2 - 5*q32*s + 12*s^2))))/(4*Sqrt[2]*q32*(q12 + q32)*
    (2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  ((q32 - s)*(-6*q12^4 + q12^3*(4*q22 - 13*q32 - 4*s) + 
     (q22 - s)*(2*q22^3 - 5*q22^2*q32 + q22*q32*(7*q32 - s) - 3*q32^2*s) + 
     q12^2*(4*q22^2 - 5*q32^2 + q22*(q32 - 18*s) + 2*q32*s + 10*s^2) + 
     q12*(-4*q22^3 + 17*q22^2*q32 + q32*s*(2*q32 + 11*s) - 
       2*q22*(q32^2 + 13*q32*s - s^2))))/(16*Sqrt[2]*(q12 + q32)*
    (2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q12 - q22 - q32)*(q32 - s)*(2*q12^3 + q12^2*(2*q22 + q32 - 4*s) + 
      (q22 - s)*(2*q22^2 - 3*q22*q32 - q32*s) + 
      2*q12*(-3*q22^2 + s*(-q32 + s) + q22*(q32 + s))))/
   (16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q32 - s)*(2*q12^3 + q12^2*(2*q22 + q32 - 4*s) + 
      (q22 - s)*(2*q22^2 - 3*q22*q32 - q32*s) + 
      2*q12*(-3*q22^2 + s*(-q32 + s) + q22*(q32 + s))))/
   (16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 0, -((q32 - s)*(q12 - q22 + s))/
   (4*Sqrt[2]*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q32 - s)*(q12 - q22 + s))/(4*Sqrt[2]*q32*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, -(q12 - q22 - s)/(2*Sqrt[2]), -(q12 - q22 + s)/(2*Sqrt[2]), 0, 
  (q12 - q22 + s)/(2*Sqrt[2]), -(-q12 + q22 + s)/(2*Sqrt[2]), 0, 0, 
  -((q12 - q22 + s)*(-q32 + s))/(4*Sqrt[2]), -(-q12^2 + (q22 - s)^2)/
   (4*Sqrt[2]), -(-q12^2 + (q22 - s)^2)/(4*Sqrt[2]), 
  -((q12 - q22 - s)*(-q32 + s))/(4*Sqrt[2]), (q12^2 - q22^2 - 2*q12*s + s^2)/
   (4*Sqrt[2]), 
  -(-2*q12^3 + q12*(2*q22^2 + 4*q22*(q32 - s) + q32*(q32 - s)) - 
     q22^2*(q32 - 2*s) + 3*q22*q32*(q32 - s) - q32^2*s + q12^2*(q32 + 2*s))/
   (4*Sqrt[2]*(2*q12 + q32)), 0, 0, 
  ((q32 - s)*(q12^4 + q12^3*(-3*q22 - q32 + s) + 
     q12^2*(3*q22^2 - 9*q22*q32 - q32^2 + 3*q22*s + 7*q32*s) - 
     (q22 - q32)*(q22^2*(q32 - s) + q32^2*s + q22*q32*(q32 + 4*s)) + 
     q12*(-q22^3 + q22^2*(3*q32 - 5*s) + q22*q32*(-5*q32 + 6*s) + 
       q32^2*(q32 + 7*s))))/(4*Sqrt[2]*(q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(2*q12^5*q22*(q32 - s) - 8*q12^4*q22*(q22 - q32)*(q32 - s) + 
     2*q12^3*(6*q22^3*(q32 - s) - 15*q22^2*q32*(q32 - s) + 
       8*q32^2*(q32 - s)*s + q22*q32*(-9*q32^2 + 14*q32*s - 5*s^2)) + 
     2*q12*(q22^5*(q32 - s) - 9*q22^4*q32*(q32 - s) + 4*q32^4*(q32 - s)*s + 
       2*q22*q32^3*(q32^2 + 4*q32*s - 5*s^2) + 
       q22^3*q32*(23*q32^2 - 22*q32*s - s^2) + 3*q22^2*q32^2*
        (-8*q32^2 + 5*q32*s + 3*s^2)) + q22*(q22 - q32)*q32*
      (2*q22^3*(q32 - s) - 8*q22^2*q32*(q32 - s) + 
       q22*q32*(12*q32^2 - 11*q32*s - s^2) + 
       q32^2*(-8*q32^2 + 3*q32*s + 5*s^2)) + 
     q12^2*(-8*q22^4*(q32 - s) + 38*q22^3*q32*(q32 - s) + 
       24*q32^3*(q32 - s)*s + q22*q32^2*(-28*q32^2 + 53*q32*s - 25*s^2) + 
       2*q22^2*q32*(-25*q32^2 + 19*q32*s + 6*s^2)))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(4*q12^5*(q32^2 + q22*(-q32 + s)) + 
     2*q12^4*(-2*q22*q32^2 + 6*q22^2*(q32 - s) - q32^2*(q32 + 2*s)) - 
     2*q12^3*(6*q22^3*(q32 - s) + 2*q22^2*q32*(-4*q32 + 5*s) + 
       q32^2*(3*q32^2 + 7*q32*s - 8*s^2) + q22*q32*(q32^2 + 11*q32*s - 
         5*s^2)) + (q22 - q32)*q32^2*(2*q32^3*s + q22*q32*(q32 - 5*s)*s + 
       q22^2*(2*q32^2 - q32*s + s^2)) + q12^2*(-4*q22^3*q32*(5*q32 - 6*s) + 
       4*q22^4*(q32 - s) + 2*q22^2*q32*(5*q32^2 - 8*q32*s - 6*s^2) + 
       2*q32^3*(q32^2 - 9*q32*s + 12*s^2) + q22*q32^2*(-8*q32^2 - 19*q32*s + 
         25*s^2)) + 2*q12*q32*(2*q22^4*(q32 - s) + 
       q22^2*q32*(2*q32^2 - 3*q32*s - 9*s^2) + 
       q22^3*(-3*q32^2 + 5*q32*s + s^2) + q32^3*(q32^2 - 5*q32*s + 4*s^2) + 
       q22*(-3*q32^4 + 10*q32^2*s^2)))/(4*Sqrt[2]*q32*(q12 + q32)*
    (2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  ((q32 - s)*(6*q12^3 + 2*q22^3 - 5*q22^2*q32 + 
     q12^2*(2*q22 + 13*q32 - 6*s) - 5*q32^2*s + q22*q32*(7*q32 + s) + 
     q12*(-2*q22^2 + q32*(5*q32 - 13*s) + 2*q22*(6*q32 + s))))/
   (16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q12 - q22 - q32)*(q32 - s)*
    (2*q12^2 - 2*q22^2 + 3*q22*q32 + q12*(4*q22 + q32 - 2*s) - q32*s))/
   (16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q32 - s)*(-2*q12^2 + 2*q22^2 - 3*q22*q32 - q12*(4*q22 + q32 - 2*s) + 
      q32*s))/(16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 0, 
  -(-q32 + s)/(4*Sqrt[2]*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q32 - s)/(4*Sqrt[2]*q32*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, ((q32 - s)*(-q12 + q22 + s))/(2*Sqrt[2]), ((q12 - q22 - s)*(-q32 + s))/
   (2*Sqrt[2]), 0, ((q12 - q22 - s)*(q32 + s))/(2*Sqrt[2]), 
  ((q12 - q22 - s)*(q32 + s))/(2*Sqrt[2]), 0, 0, 
  ((q12 - q22 - s)*(q32 + s)^2)/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(q12 - q22 + s)*(q32 + s))/(4*Sqrt[2]), 
  ((q12 - q22 - s)*(q32 + s)^2)/(4*Sqrt[2]), 
  -(q22*(-q12 + q22 + s)*(q32 + s))/(2*Sqrt[2]), 
  ((q12 - q22 - s)*(-2*q12^2*(q32 - s) + 
     q12*(q32*(-q32 + s) + 2*q22*(3*q32 + s)) + 
     q32*(3*q32*(q32 - s) + q22*(q32 + 3*s))))/(4*Sqrt[2]*(2*q12 + q32)), 0, 
  -((q32 + s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/(4*Sqrt[2]), 
  -(((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
        2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q12 - q22 - s)*
       (q32 - s)^2)/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 
        2*q12*(q22 + q32))) + (4*q22*(-q12 + q22 - q32)*(q32 - s)*
       (-q12 + q22 + s)*(q32 + s))/(q12^2 + (q22 - q32)^2 - 
       2*q12*(q22 + q32)) - ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 
        2*q22^2*q32 - q22*q32^2 + 2*q32^3 - 2*q12*(q22^2 + q22*q32 - 
          3*q32^2))*(-q12 + q22 + s)*(-q32 + s)*(q32 + s))/
      ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
     2*(q12^2*(q32 - s) + q22^2*(q32 - s) + 4*q22*q32*s - s^2*(q32 + 3*s) + 
       q12*(-2*q22*q32 + 2*q22*s + 4*s^2)))/(8*Sqrt[2]), 
  -(q12^5*(2*q22 - 9*q32)*(q32 - s) + q12^4*(4*q22*q32*(7*q32 - 3*s) - 
       8*q22^2*(q32 - s) + 25*q32*(q32 - s)*s) + 
     (q22 - q32)*q32*(2*q22^4*(q32 - s) + 9*q32^3*s*(-q32 + s) - 
       q22^3*(9*q32^2 - 10*q32*s + s^2) + q22^2*(14*q32^3 - 14*q32^2*s + 
         7*q32*s^2 + s^3) - q22*q32*(9*q32^3 - 15*q32^2*s + 13*q32*s^2 + 
         s^3)) + q12^2*(2*q22^3*q32*(21*q32 - 13*s) - 8*q22^4*(q32 - s) - 
       2*q32^2*s*(5*q32^2 + 7*q32*s - 12*s^2) - 
       q22^2*(77*q32^3 - 11*q32^2*s + 10*q32*s^2 + 4*s^3) + 
       q22*q32*(23*q32^3 - 102*q32^2*s + 50*q32*s^2 + 5*s^3)) + 
     q12^3*(12*q22^3*(q32 - s) + 4*q22^2*q32*(-11*q32 + 3*s) + 
       q22*(35*q32^3 - 73*q32^2*s + 28*q32*s^2 + 2*s^3) + 
       2*q32*(9*q32^3 + 3*q32^2*s - 20*q32*s^2 + 8*s^3)) + 
     q12*(2*q22^5*(q32 - s) - 19*q22^4*q32*(q32 - s) + 
       q22^3*(53*q32^3 - 39*q32^2*s + 8*q32*s^2 + 2*s^3) - 
       2*q22^2*q32*(32*q32^3 - 18*q32^2*s + 15*q32*s^2 + 3*s^3) + 
       q22*q32^2*(23*q32^3 - 63*q32^2*s + 44*q32*s^2 + 4*s^3) + 
       q32^3*(-9*q32^3 + 9*q32^2*s - 8*q32*s^2 + 8*s^3)))/
   (4*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q32 - s)*(6*q12^7 - q12^6*(30*q22 + q32 + 6*s) + 
      q12^5*(60*q22^2 - 3*q32*(7*q32 + 5*s) + q22*(-15*q32 + 22*s)) - 
      (q22 - q32)*q32*(q32^4*s + q22^4*(q32 + s) + 
        q22^2*q32^2*(-3*q32 + 4*s) + q22*q32^2*(q32^2 - 3*q32*s - s^2) + 
        q22^3*(5*q32^2 + q32*s + s^2)) + 
      q12^3*(30*q22^4 + q22^3*(-74*q32 + 12*s) + 
        q22*q32*(2*q32^2 + 25*q32*s - 13*s^2) - 
        6*q22^2*(4*q32^2 + 8*q32*s + s^2) + 2*q32^2*(8*q32^2 + 3*q32*s + 
          4*s^2)) - q12*(6*q22^2*q32^3*(4*q32 - 3*s) + q22^5*(7*q32 + 2*s) + 
        q22^4*(-5*q32^2 + q32*s + 2*s^2) - q22^3*q32*(34*q32^2 + 3*q32*s + 
          5*s^2) + q32^4*(q32^2 - 9*q32*s + 8*s^2) + 
        q22*q32^3*(-13*q32^2 + 23*q32*s + 11*s^2)) - 
      q12^2*(6*q22^5 - q22^4*(39*q32 + 2*s) + q22*q32^2*s*(17*q32 + 25*s) - 
        2*q22^3*(6*q32^2 + 10*q32*s + 3*s^2) + q22^2*q32*
         (42*q32^2 + 9*q32*s + 7*s^2) + q32^3*(9*q32^2 + 8*q32*s + 16*s^2)) + 
      q12^4*(-60*q22^3 + q22^2*(58*q32 - 28*s) + 
        q22*(29*q32^2 + 45*q32*s + 2*s^2) + q32*(10*q32^2 + 13*q32*s + 
          16*s^2))))/(4*Sqrt[2]*(q12 - q22 - q32)*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  ((q12 - q22 - s)*(q32 - s)^2)/(4*Sqrt[2]*(q12 - q22 - q32)), 
  -(q32*(q12 - q22 - s)*(q32 - s)^2)/(2*Sqrt[2]*(q12 - q22 - q32)*
    (q12 - q22 + q32)), ((q32 - s)*(-2*q12^4 + q12^3*(2*q22 + 3*q32 + 16*s) + 
     q12^2*(2*q22^2 - 5*q22*q32 + 3*q32^2 + 16*q22*s + 22*q32*s - 14*s^2) + 
     q32*(q22^3 + q32*(4*q32 - 9*s)*s + q22^2*(-5*q32 + 2*s) + 
       q22*(4*q32^2 + 2*q32*s + s^2)) + q12*(-2*q22^3 + q22^2*q32 + 
       q32*(-4*q32^2 + 6*q32*s - 25*s^2) + 2*q22*(q32^2 + 12*q32*s + s^2))))/
   (16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((q12 - q22 - q32)*(q12 - q22 - s)*(-q32 + s)*
     (2*q12^2 - q12*(2*q22 + q32 - 2*s) + q32*(q22 - 4*q32 + s)))/
   (16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((q12 - q22 - s)*(-q32 + s)*(2*q12^2 - q12*(2*q22 + q32 - 2*s) + 
      q32*(q22 - 4*q32 + s)))/(16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 
  ((q32 - s)*(-q12 + q22 + s))/(2*Sqrt[2]*q22*(q12^2 - 2*q12*q22 + q22^2 - 
     q32^2)), -((q12 - q22 - s)*(-q32 + s))/(2*Sqrt[2]*(q12 - q22 - q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s))/
   (4*Sqrt[2]*q22*(-q12 + q22 - q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, -(-q32 + s)/(2*Sqrt[2]), (q32 + s)/(2*Sqrt[2]), 0, 
  -(q32 + s)/(2*Sqrt[2]), -(q32 - s)/(2*Sqrt[2]), 0, 0, 
  -(q32^2 - s^2)/(4*Sqrt[2]), -((q12 + q22 - s)*(q32 + s))/(4*Sqrt[2]), 
  ((q12 + q22 - s)*(-q32 + s))/(4*Sqrt[2]), -(q32^2 - s^2)/(4*Sqrt[2]), 
  -(q22*(q32 - s))/(2*Sqrt[2]), 
  -(-2*q12^2*(q32 - s) + q12*(q32*(-q32 + s) + 2*q22*(3*q32 + s)) + 
     q32*(3*q32*(q32 - s) + q22*(q32 + 3*s)))/(4*Sqrt[2]*(2*q12 + q32)), 0, 
  -((q12 - q22 - s)*(-q32 + s))/(4*Sqrt[2]), 
  -((q32 - s)*(q12^4 + q12^3*(-3*q22 - q32 + s) + 
      q12^2*(3*q22^2 - 5*q22*q32 - q32^2 + 3*q22*s + 7*q32*s) - 
      (q22 - q32)*(q22^2*(q32 - s) + q32^2*s + q22*q32*(-3*q32 + 4*s)) + 
      q12*(-q22^3 + q22^2*(7*q32 - 5*s) + q22*q32*(-5*q32 + 6*s) + 
        q32^2*(q32 + 7*s))))/(4*Sqrt[2]*(q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q12^4*(-2*q22 + 9*q32 - 4*s)*(q32 - s) - q12^3*(q32 - s)*
      (-6*q22^2 + 19*q22*q32 + 2*q22*s + 14*q32*s) + 
     q12^2*(-6*q22^3*(q32 - s) + q22^2*(25*q32^2 - 17*q32*s - 8*s^2) + 
       18*q32^2*(-q32^2 + s^2) + 5*q22*q32*(-7*q32^2 + 6*q32*s + s^2)) + 
     (q22 - q32)*q32*(2*q22^3*(q32 - s) + q22*q32*(14*q32^2 - 11*q32*s - 
         3*s^2) + q32^2*(-9*q32^2 + 11*q32*s - 2*s^2) + 
       q22^2*(-9*q32^2 + 8*q32*s + s^2)) + 
     q12*(2*q22^4*(q32 - s) + 10*q32^3*s*(-q32 + s) + 
       6*q22^2*q32*(7*q32^2 - 5*q32*s - 2*s^2) + 
       q22^3*(-17*q32^2 + 15*q32*s + 2*s^2) + 
       q22*q32^2*(-41*q32^2 + 37*q32*s + 4*s^2)))/
   (4*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(-6*q12^6*(q32 - s) + q12^5*(q32^2 + 8*q22*(3*q32 - 2*s) + 3*q32*s - 
       4*s^2) + q12^4*(12*q22^2*(-3*q32 + s) + 
       q32*(21*q32^2 - 11*q32*s - 10*s^2) + 2*q22*(8*q32^2 - 15*q32*s + 
         s^2)) - (q22 - q32)*q32*(q22^3*(q32^2 + 4*q32*s - s^2) + 
       q22^2*q32*(5*q32^2 - 7*q32*s + 2*s^2) + 
       q32^3*(q32^2 - 3*q32*s + 2*s^2) + q22*q32^2*(-3*q32^2 - 6*q32*s + 
         5*s^2)) + q12^3*(24*q22^3*q32 - 2*q32^2*(5*q32^2 - 7*q32*s + 
         2*s^2) + q22^2*(-42*q32^2 + 12*q32*s + 10*s^2) + 
       q22*q32*(-8*q32^2 - 11*q32*s + 11*s^2)) + 
     q12*(q22^3*q32*(4*q32^2 + 31*q32*s - 11*s^2) + 
       2*q22^2*q32^2*(15*q32^2 - 3*q32*s - 2*s^2) + 
       q22^4*(-7*q32^2 - 7*q32*s + 2*s^2) + q32^4*(9*q32^2 - 17*q32*s + 
         8*s^2) + q22*q32^3*(-16*q32^2 + 3*q32*s + 13*s^2)) + 
     q12^2*(-2*q22^4*(3*q32 + s) + 2*q22^3*(16*q32^2 + 11*q32*s - 5*s^2) + 
       8*q32^3*(-2*q32^2 + q32*s + s^2) + q22^2*q32*(16*q32^2 - 5*q32*s + 
         9*s^2) + q22*q32^2*(-12*q32^2 + 9*q32*s + 19*s^2)))/
   (4*Sqrt[2]*(q12 - q22 - q32)*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q32 - s)^2/(4*Sqrt[2]*(q12 - q22 - q32)), 
  (q32*(q32 - s)^2)/(2*Sqrt[2]*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  ((q12 + q22 - q32)*(q32 - s)*(2*q12^2 - q12*(2*q22 + q32 - 2*s) + 
     q32*(q22 - 4*q32 + s)))/(16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q12 - q22 - q32)*(q32 - s)*(2*q12^2 - q12*(2*q22 + q32 - 2*s) + 
      q32*(q22 - 4*q32 + s)))/(16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q32 - s)*(2*q12^2 - q12*(2*q22 + q32 - 2*s) + q32*(q22 - 4*q32 + s)))/
   (16*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 
  -(-q32 + s)/(2*Sqrt[2]*q22*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -(q32 - s)/(2*Sqrt[2]*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((q12 + q22 - q32)*(q32 - s))/
   (4*Sqrt[2]*q22*(-q12 + q22 - q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, (q12 - q22 - s)/2, 0, (-q12 + q22 + s)/2, (-q12 + q22 + s)/2, 0, 0, 
  ((q12 - q22 - s)*(-q32 + s))/4, -((q12 - q22 - s)*(q12 + q22 - s))/4, 
  (-q12^2 + (q22 - s)^2)/4, -((q12 - q22 - s)*(q32 + s))/4, 
  (q22*(-q12 + q22 + s))/2, 
  -(q22*(2*q12^2 - 2*q32^2 - q22*s + q32*s + q12*(-2*q22 - 2*q32 + s)))/
   (2*(2*q12 + q32)), 0, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/4, 
  ((-4*q22*(-q12 + q22 - q32)*(-q12 + q22 + s)*(-q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) - 
    ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
       2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(-q12 + q22 + s)*
      (-q32 + s))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    4*(q22*q32 + (q12 - s)*s))/8, 
  -(2*q12^4*(8*q22^2 - 11*q22*q32 - 8*q32^2)*(q32 - s) + 
     4*q12^5*q22*(-q32 + s) - q22*(q22 - q32)*q32*(4*q22^3*(q32 - s) - 
       17*q22^2*q32*(q32 - s) + q22*q32*(27*q32^2 - 28*q32*s + s^2) + 
       q32^2*(-16*q32^2 + 15*q32*s + s^2)) - 
     q12*(4*q22^5*(q32 - s) - 38*q22^4*q32*(q32 - s) - 
       112*q22^2*q32^3*(q32 - s) + 8*q32^4*s*(-q32 + s) + 
       q22*q32^3*(3*q32^2 + q32*s - 4*s^2) + 
       q22^3*q32*(105*q32^2 - 107*q32*s + 2*s^2)) + 
     q12^3*(-24*q22^3*(q32 - s) + 74*q22^2*q32*(q32 - s) + 
       q22*q32*(37*q32^2 - 39*q32*s + 2*s^2) - 
       8*q32^2*(3*q32^2 - 5*q32*s + 2*s^2)) + 
     q12^2*(16*q22^4*(q32 - s) - 86*q22^3*q32*(q32 - s) + 
       127*q22^2*q32^2*(q32 - s) - 8*q32^3*(q32^2 - 4*q32*s + 3*s^2) + 
       q22*q32^2*(68*q32^2 - 73*q32*s + 5*s^2)))/
   (8*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(8*q12^5*q22*(q32 - s) - 2*q12^4*(12*q22^2*(q32 - s) + 
       8*q32^2*(-q32 + s) + q22*q32*(5*q32 + 3*s)) - 
     q22*(q22 - q32)*q32^2*(q22^2*(q32 - s) + q22*(5*q32^2 + 4*q32*s - s^2) - 
       q32*(4*q32^2 + 3*q32*s + s^2)) + q12*q32*(-10*q22^4*(q32 - s) + 
       8*q32^3*s*(-q32 + s) + 4*q22^2*q32^2*(3*q32 + 13*s) + 
       q22*q32^2*(-5*q32^2 + q32*s - 4*s^2) + 
       q22^3*(13*q32^2 - 39*q32*s + 2*s^2)) + 
     q12^3*(24*q22^3*(q32 - s) + q22^2*(-22*q32^2 + 54*q32*s) + 
       q22*q32*(-33*q32^2 + 43*q32*s - 2*s^2) + 
       8*q32^2*(3*q32^2 - 5*q32*s + 2*s^2)) + 
     q12^2*(2*q22^3*q32*(21*q32 - 29*s) - 8*q22^4*(q32 - s) + 
       5*q22^2*q32^2*(q32 + 15*s) + q22*q32^2*(-16*q32^2 + 45*q32*s - 
         5*s^2) + 8*q32^3*(q32^2 - 4*q32*s + 3*s^2)))/
   (8*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, 0, 
  -(4*q12^3*(q32 - s) + q22^3*(q32 - s) - 3*q22^2*q32*(q32 - s) + 
     4*q22*q32^2*(q32 - s) + q12*(-2*q22^2 + 7*q22*q32 + 2*q32*(q32 - 3*s))*
      (q32 - s) + q12^2*(q22 + 6*q32 - 4*s)*(q32 - s) + 2*q32^2*s*(-q32 + s))/
   (8*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q22*(-3*q12 + q22 - 2*q32)*(-q12 + q22 + q32)*(q32 - s))/
   (8*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q22*(-3*q12 + q22 - 2*q32)*(q32 - s))/(8*(q12 + q32)*(2*q12 + q32)), 0, 
  -(q32 - s)/(4*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(-q32 + s)/(4*q32*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/2, 0, -(-q12 + q22 + s)^2/2, 
  -(-q12 + q22 + s)^2/2, 0, 0, -((-q12 + q22 + s)^2*(q32 + s))/4, 
  (-q12^3 + q12*(q22 - s)^2 + q12^2*(q22 + s) - (q22 - s)^2*(q22 + s))/4, 
  (-q12^3 + q12*(q22 - s)^2 + q12^2*(q22 + s) - (q22 - s)^2*(q22 + s))/4, 
  -((-q12 + q22 + s)^2*(q32 + s))/4, -(q22*(-q12 + q22 + s)^2)/2, 
  -(q22*(2*q12^3 + q22^2*s + q32*(2*q32 - s)*s - q12^2*(4*q22 + 2*q32 + s) + 
      q12*(2*q22^2 + 2*q22*q32 - 2*q32^2 + 3*q32*s - s^2) + 
      q22*(2*q32^2 - q32*s + s^2)))/(2*(2*q12 + q32)), 0, 
  ((q12 - q22 - s)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, 
  ((-4*q22*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s)^2)/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) - 
    ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
       2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q32 - s)*
      (-q12 + q22 + s)^2)/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 
       2*q12*(q22 + q32))) - 4*(q12 - q22 - s)*(q22*q32 + (q12 - s)*s))/8, 
  -(4*q12^6*q22*(-q32 + s) + 2*q12^5*(10*q22^2*(q32 - s) + 
       8*q32^2*(-q32 + s) + q22*(-11*q32^2 + 5*q32*s - 2*s^2)) + 
     q12^4*(-40*q22^3*(q32 - s) + q22*q32*(53*q32^2 - 9*q32*s - 20*s^2) + 
       16*q22^2*(6*q32^2 - 4*q32*s + s^2) - 8*q32^2*(3*q32^2 - 7*q32*s + 
         4*s^2)) + q12^2*(-20*q22^5*(q32 - s) + 
       8*q32^3*s*(2*q32^2 - 5*q32*s + 3*s^2) + 
       4*q22^4*(31*q32^2 - 31*q32*s + 4*s^2) - 8*q22^3*q32*
        (29*q32^2 - 29*q32*s + 11*s^2) + 2*q22^2*q32^2*
        (22*q32^2 - 103*q32*s + 61*s^2) + q22*q32^2*(5*q32^3 - 133*q32^2*s + 
         101*q32*s^2 - 5*s^3)) + 2*q12^3*(20*q22^4*(q32 - s) - 
       4*q22^3*(20*q32^2 - 17*q32*s + 3*s^2) + 
       q22^2*q32*(45*q32^2 - 61*q32*s + 36*s^2) - 
       4*q32^2*(q32^3 - 7*q32^2*s + 8*q32*s^2 - 2*s^3) + 
       q22*q32*(46*q32^3 - 67*q32^2*s + 30*q32*s^2 - s^3)) + 
     2*q12*(2*q22^6*(q32 - s) + 4*q32^4*s^2*(-q32 + s) + 
       q22^5*(-21*q32^2 + 23*q32*s - 2*s^2) + 
       q22^4*q32*(63*q32^2 - 71*q32*s + 20*s^2) + 
       q22^2*q32^3*(23*q32^2 - 97*q32*s + 54*s^2) + 
       q22*q32^3*(-8*q32^3 + 5*q32^2*s + 5*q32*s^2 - 2*s^3) + 
       q22^3*q32*(-78*q32^3 + 107*q32^2*s - 54*q32*s^2 + s^3)) + 
     q22*(q22 - q32)*q32*(4*q22^4*(q32 - s) + 
       q22^3*(-17*q32^2 + 21*q32*s - 4*s^2) + 
       q32^2*s*(-24*q32^2 + 15*q32*s + s^2) + 
       q22^2*q32*(27*q32^2 - 37*q32*s + 18*s^2) + 
       q22*q32*(-16*q32^3 + 42*q32^2*s - 27*q32*s^2 + s^3)))/
   (8*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(8*q12^6*q22*(q32 - s) - 2*q12^5*(q32 - s)*(16*q22^2 + 5*q22*q32 - 
       8*q32^2 + 4*q22*s) + q22*(q22 - q32)*q32^2*(q32 - s)*
      (q22^3 + q32*s*(4*q32 + s) + q22^2*(5*q32 + 2*s) + 
       q22*(-4*q32^2 - 2*q32*s + s^2)) + 
     q12^4*(48*q22^3*(q32 - s) - 12*q22^2*(q32^2 - 3*q32*s + 2*s^2) + 
       8*q32^2*(3*q32^2 - 7*q32*s + 4*s^2) + q22*q32*(-49*q32^2 + 45*q32*s + 
         4*s^2)) + 2*q12^3*(-16*q22^4*(q32 - s) + 
       q22^2*q32*(19*q32^2 + 7*q32*s - 26*s^2) + 
       4*q22^3*(8*q32^2 - 11*q32*s + 3*s^2) + 
       4*q32^2*(q32^3 - 7*q32^2*s + 8*q32*s^2 - 2*s^3) + 
       q22*q32*(-20*q32^3 + 51*q32^2*s - 32*q32*s^2 + s^3)) - 
     2*q12*q32*(-5*q22^5*(q32 - s) + 4*q32^3*s^2*(-q32 + s) + 
       q22^4*(7*q32^2 - 13*q32*s + 6*s^2) + q22^2*q32^2*
        (-7*q32^2 - 17*q32*s + 24*s^2) + q22*q32^2*(2*q32^3 - 5*q32^2*s + 
         5*q32*s^2 - 2*s^3) + q22^3*(8*q32^3 + 11*q32^2*s - 20*q32*s^2 + 
         s^3)) + q12^2*(8*q22^5*(q32 - s) + q22^4*(-52*q32^2 + 60*q32*s - 
         8*s^2) + 14*q22^2*q32^2*(2*q32^2 + 3*q32*s - 5*s^2) - 
       8*q32^3*s*(2*q32^2 - 5*q32*s + 3*s^2) + 4*q22^3*q32*
        (2*q32^2 - 17*q32*s + 15*s^2) + q22*q32^2*(-13*q32^3 + 81*q32^2*s - 
         73*q32*s^2 + 5*s^3)))/(8*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 0, 0, 
  -((q12 - q22 - s)*(4*q12^3*(q32 - s) + q22^3*(q32 - s) - 
      3*q22^2*q32*(q32 - s) + 4*q22*q32^2*(q32 - s) + 
      q12*(-2*q22^2 + 7*q22*q32 + 2*q32*(q32 - 3*s))*(q32 - s) + 
      q12^2*(q22 + 6*q32 - 4*s)*(q32 - s) + 2*q32^2*s*(-q32 + s)))/
   (8*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q22*(-3*q12 + q22 - 2*q32)*(-q12 + q22 + q32)*(q32 - s)*(-q12 + q22 + s))/
   (8*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q22*(-3*q12 + q22 - 2*q32)*(q32 - s)*(-q12 + q22 + s))/
   (8*(q12 + q32)*(2*q12 + q32)), 0, -((q12 - q22 - s)*(q32 - s))/
   (4*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q12 - q22 - s)*(-q32 + s))/(4*q32*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, -(q22*(-q32 + s))/2, -(q22*(-q32 + s))/2, 
  (-q12^2 - (q22 - s)^2 + 2*q12*(q22 + s))/2, (q22*(q32 + s))/2, 
  (q22*(q32 + s))/2, -((q12 + q32)*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/
   4, -(q22*(q12^2 + (q22 - s)^2 - 2*q12*(q22 + s)))/4, (q22*(q32 + s)^2)/4, 
  (q12*q22*(q32 + s))/2, (q12*q22*(q32 + s))/2, (q22*(q32 + s)^2)/4, 
  (q22^2*(q32 + s))/2, 
  (q22*(-2*q12^2*(q32 - s) + q32*(q32^2 + q32*s - 2*s^2) + 
     q22*(3*q32^2 - q32*s + 2*s^2) + q12*(-3*q32^2 + 5*q32*s - 2*s^2 + 
       2*q22*(3*q32 + s))))/(4*(2*q12 + q32)), 
  (-(q12^2*q32) - q22^2*q32 - q32*s^2 + 2*q12*q32*(q22 + s) + 
    q22*(q32^2 + s^2))/2, 0, 
  ((q22*(2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
       2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(q32 - s)^2)/
     ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    (4*q22^2*(-q12 + q22 - q32)*(-q32 + s)*(q32 + s))/
     (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) - 
    (q22*(2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
       2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(-q32 + s)*(q32 + s))/
     ((q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))) - 
    (4*q22*(-q12 + q22 - q32)*(q32 - s)*(q12^2 + (q22 - s)^2 - 
       2*q12*(q22 + s)))/(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) - 
    4*q32*(-q12^2 + q22*q32 - s^2 + q12*(q22 + 2*s)))/8, 
  (q22*(2*q12^5*(-7*q32^2 + 4*q32*s + s^2) + 
     q12^3*q32*(-4*q32^3 + 5*q22*q32*(15*q32 - 13*s) - 
       6*q22^2*(7*q32 - 5*s) + 30*q32^2*s - 26*q32*s^2 + 4*s^3) + 
     q12^4*(q32*(-9*q32^2 + 29*q32*s - 14*s^2) + 
       q22*(42*q32^2 - 26*q32*s - 4*s^2)) + (q22 - q32)*q32*
      (2*q22^3*(q32 - s)*s - q22*q32^2*(q32^2 - 3*q32*s + 2*s^2) + 
       2*q22^2*q32*(2*q32^2 - 4*q32*s + 3*s^2) - 
       q32^2*(q32^3 + 5*q32^2*s - 6*q32*s^2 + 2*s^3)) + 
     q12*(2*q22^4*(q32 - s)*s - 2*q22^2*q32^2*(23*q32^2 - 19*q32*s + 2*s^2) + 
       q22^3*q32*(17*q32^2 - 23*q32*s + 12*s^2) + 
       q22*q32^2*(21*q32^3 - 31*q32^2*s + 6*q32*s^2 - 6*s^3) + 
       2*q32^3*(-9*q32^3 + 11*q32^2*s - 6*q32*s^2 + 4*s^3)) + 
     q12^2*(2*q22^3*(7*q32^2 - 7*q32*s + 2*s^2) + 
       q22^2*q32*(-83*q32^2 + 57*q32*s + 4*s^2) + 
       2*q22*q32*(27*q32^3 - 31*q32^2*s + q32*s^2 - 2*s^3) + 
       2*q32^2*(-14*q32^3 + 13*q32^2*s - 8*q32*s^2 + 5*s^3))))/
   (4*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  (q22*(-4*q12^7*(q32 - s) + 4*q12^6*(5*q22 - q32)*(q32 - s) + 
     q12^5*(q32 - s)*(-40*q22^2 + 38*q22*q32 + q32*(9*q32 + 14*s)) + 
     q12^4*(q32 - s)*(40*q22^3 - 96*q22^2*q32 + 4*q22*q32*(3*q32 - 5*s) + 
       q32*(-21*q32^2 + 2*q32*s - 4*s^2)) + 
     q12*q32*(6*q22^5*(q32 - s) + q22^3*q32*(29*q32^2 - 11*q32*s - 18*s^2) + 
       q22^4*(-29*q32^2 + 27*q32*s + 2*s^2) + 
       q32^3*(7*q32^3 - 13*q32^2*s + 12*q32*s^2 - 6*s^3) + 
       q22*q32^2*(3*q32^3 - 5*q32^2*s + 6*q32*s^2 - 4*s^3) - 
       6*q22^2*q32*(2*q32^3 - 4*q32^2*s + 3*q32*s^2 - s^3)) + 
     (q22 - q32)*q32^2*(2*q22^4*(q32 - s) + q22^2*q32*(q32^2 + 3*q32*s - 
         4*s^2) + 2*q22^3*(-2*q32^2 + q32*s + s^2) - 
       q32^2*(q32^3 - 3*q32^2*s + 4*q32*s^2 - 2*s^3) - 
       2*q22*q32*(q32^3 - 5*q32^2*s + 5*q32*s^2 - s^3)) + 
     q12^2*(4*q22^5*(q32 - s) - 44*q22^4*q32*(q32 - s) + 
       2*q22^3*q32*(41*q32^2 - 35*q32*s - 6*s^2) + 
       q22*q32^2*(3*q32^3 - q32^2*s + 10*q32*s^2 - 12*s^3) + 
       2*q32^3*(12*q32^3 - 12*q32^2*s + q32*s^2 - s^3) + 
       q22^2*q32*(-29*q32^3 + 33*q32^2*s - 8*q32*s^2 + 4*s^3)) + 
     q12^3*(-20*q22^4*(q32 - s) + 100*q22^3*q32*(q32 - s) + 
       4*q22^2*q32*(-19*q32^2 + 18*q32*s + s^2) + 
       2*q32^2*(-6*q32^3 + 2*q32^2*s + q32*s^2 + 3*s^3) - 
       q22*q32*(5*q32^3 + 17*q32^2*s - 30*q32*s^2 + 8*s^3))))/
   (4*q32*(q12 + q32)*(2*q12 + q32)*(-q12 + q22 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q22*(q32 - s)^2)/(4*(-q12 + q22 + q32)), -(q22*q32*(q32 - s)^2)/
   (2*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  (q22*(q32 - s)*(6*q12^3 + q22^2*(q32 - 2*s) - 3*q22*q32*(q32 - s) + 
     q32^2*(-2*q32 + 3*s) + q12^2*(-8*q22 + 13*q32 + 8*s) + 
     q12*(2*q22^2 - 2*q22*(7*q32 + s) + q32*(7*q32 + 13*s))))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q32 - s)*(8*q12^4 + q22^3*(q32 - 2*s) + 
     q22^2*q32*(7*q32 - s) + 4*q32^2*s^2 + q22*q32^2*(-6*q32 + s) - 
     2*q12^3*(7*q22 - 6*q32 + 8*s) + q12*(2*q22^3 + 2*q22^2*(6*q32 + s) - 
       q22*q32*(35*q32 + s) + 4*q32*s*(-2*q32 + 3*s)) + 
     q12^2*(4*q22^2 - 41*q22*q32 + 4*(q32^2 - 6*q32*s + 2*s^2))))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -(q22*(q32 - s)*(-2*q12^2 + q12*(2*q22 - q32) + q22*(q32 - 2*s) + 
      q32*(2*q32 + s)))/(16*(q12 + q32)*(2*q12 + q32)), 
  ((q12^2 + q22*(q22 - q32) - q12*(2*q22 + q32))*(q32 - s))/
   (2*(q12 + q22 - q32)*q32*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -(q22*(-q32 + s))/(2*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -((q32 - s)*(2*q12*q32 - q12*s + q22*s - q32*s))/
   (4*q32*(q12 - q22 + q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, (-q32 + s)/2, (-q32 + s)/2, 0, (q32 + s)/2, (q32 + s)/2, 
  (-q12^2 - (q22 - s)^2 + 2*q12*(q22 + s))/4, 
  (-q12^2 - (q22 - s)^2 + 2*q12*(q22 + s))/4, (q32 + s)^2/4, 
  (q12*(q32 + s))/2, (q12*(q32 + s))/2, (q32 + s)^2/4, (q22*(q32 + s))/2, 
  -(2*q12^2*(q32 - s) + q12*(q32*(q32 - s) - 2*q22*(3*q32 + s)) - 
     q32*(3*q32*(q32 - s) + q22*(q32 + 3*s)))/(4*(2*q12 + q32)), 0, 0, 
  -(-2*q12^4*q32 + 2*q12^3*q32*(3*q22 + q32 - s) + 
     (q22 - q32)*(2*q32^3*s + q22^2*(2*q32^2 - q32*s + s^2) - 
       q22*q32*(4*q32^2 - q32*s + s^2)) + 
     2*q12*(q22^3*q32 - q32^2*(q32^2 + 3*q32*s - 4*s^2) - 
       q22^2*(6*q32^2 - q32*s + s^2) + q22*q32*(3*q32^2 + q32*s + s^2)) + 
     q12^2*(-6*q22^2*q32 + q22*(8*q32^2 + q32*s + s^2) + 
       2*q32*(q32^2 - 3*q32*s + 4*s^2)))/(4*(q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(4*q12^5*q32 - q12^4*(q32*(11*q32 - 5*s) + 2*q22*(5*q32 + s)) + 
     q12*(-2*q22^4*(q32 - s) + q22*q32^2*(35*q32^2 - 21*q32*s - 4*s^2) + 
       2*q32^3*(q32^2 + 3*q32*s - 4*s^2) + q22^3*(11*q32^2 - 15*q32*s - 
         2*s^2) + 6*q22^2*q32*(-4*q32^2 + 5*q32*s + s^2)) - 
     (q22 - q32)*q32*(2*q22^3*(q32 - s) + q32^3*(-9*q32 + 7*s) + 
       q22*q32*(12*q32^2 - 11*q32*s - s^2) + 
       q22^2*(-7*q32^2 + 8*q32*s + s^2)) + 
     q12^2*(2*q22^3*(q32 - 3*s) + 4*q32^2*(5*q32^2 + 3*q32*s - 6*s^2) + 
       5*q22*q32*(5*q32^2 - 2*q32*s - s^2) + 
       q22^2*(q32^2 + 17*q32*s + 4*s^2)) + 
     q12^3*(6*q22^2*(q32 + s) + q22*(q32^2 - 9*q32*s - 2*s^2) - 
       2*q32*(3*q32^2 - 9*q32*s + 8*s^2)))/(4*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(6*q12^6*(q32 - s) - q12^5*(24*q22 + q32)*(q32 - s) - 
     q12^4*(q32 - s)*(-36*q22^2 + 2*q22*(8*q32 + s) + q32*(21*q32 + 16*s)) + 
     q12*(-30*q22^2*q32^3*(q32 - s) + q22*q32^3*(16*q32^2 - 5*q32*s - 
         11*s^2) + q32^4*(-9*q32^2 + 17*q32*s - 8*s^2) - 
       q22^3*q32*(4*q32^2 + q32*s - 5*s^2) + 
       q22^4*(7*q32^2 - 5*q32*s - 2*s^2)) + (q22 - q32)*q32*
      (5*q22^2*q32^2*(q32 - s) + q32^4*(q32 - s) + q22^3*(q32^2 - s^2) + 
       q22*q32^2*(-3*q32^2 + 2*q32*s + s^2)) + 
     q12^3*(-24*q22^3*(q32 - s) + q22*q32*(8*q32^2 + 5*q32*s - 13*s^2) + 
       6*q22^2*(7*q32^2 - 6*q32*s - s^2) + 2*q32^2*(5*q32^2 - 9*q32*s + 
         4*s^2)) + q12^2*(6*q22^4*(q32 - s) + 
       q22*q32^2*(12*q32^2 + 13*q32*s - 25*s^2) + 
       q22^2*q32*(-16*q32^2 + 23*q32*s - 7*s^2) + 
       q22^3*(-32*q32^2 + 26*q32*s + 6*s^2) + 16*(q32^5 - q32^3*s^2)))/
   (4*(q12 - q22 - q32)*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), (q32 - s)^2/(4*(q12 - q22 - q32)), 
  -(q32*(q32 - s)^2)/(2*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -((q32 - s)*(-6*q12^3 + q12^2*(8*q22 - 15*q32 - 6*s) + 
      q32*(q22^2 + q32*(4*q32 - 5*s) + q22*(-q32 + s)) + 
      q12*(-2*q22^2 + 2*q22*(7*q32 + s) - q32*(7*q32 + 13*s))))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q12 - q22 - q32)*(q32 - s)*
    (2*q12^2 - q12*(2*q22 + q32 - 2*s) + q32*(q22 - 4*q32 + s)))/
   (16*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 
  -((-2*q12^2 + q12*(2*q22 + q32 - 2*s) + q32*(-q22 + 4*q32 - s))*(q32 - s))/
   (16*(q12 + q32)*(2*q12 + q32)), 
  -(q32 - s)/(2*q22*(q12^2 - 2*q12*q22 + q22^2 - q32^2)), 
  -(-q32 + s)/(2*(q12 - q22 - q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), ((q12 + q22 - q32)*(q32 - s))/
   (4*q22*(-q12 + q22 - q32)*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}, 
 {0, 0, 0, 0, -((-q12 + q22 + s)/Sqrt[2]), -((-q12 + q22 + s)/Sqrt[2]), 
  (q12^2 + (q22 - s)^2 - 2*q12*(q22 + s))/(2*Sqrt[2]), 0, 
  ((q12 - q22 - s)*(q32 + s))/(2*Sqrt[2]), -((q12*(-q12 + q22 + s))/Sqrt[2]), 
  -((q12*(-q12 + q22 + s))/Sqrt[2]), ((q12 - q22 - s)*(q32 + s))/(2*Sqrt[2]), 
  -((q22*(-q12 + q22 + s))/Sqrt[2]), 
  -((q22*(-2*q12^2 + 2*q32^2 + q12*(2*q22 + 2*q32 - s) + q22*s - q32*s))/
    (Sqrt[2]*(2*q12 + q32))), 0, 0, 
  -((4*q22*(-q12 + q22 - q32)*(q32 - s)*(-q12 + q22 + s))/
      (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)) - 
     ((2*q12^3 + q22^3 - q12^2*(q22 - 6*q32) - 2*q22^2*q32 - q22*q32^2 + 
        2*q32^3 - 2*q12*(q22^2 + q22*q32 - 3*q32^2))*(-q12 + q22 + s)*
       (-q32 + s))/((q12 + q32)*(q12^2 + (q22 - q32)^2 - 
        2*q12*(q22 + q32))) - 4*(q22*q32 + (q12 - s)*s))/(4*Sqrt[2]), 
  -(4*q12^5*(q22 - q32)*(q32 - s) + (q22 - q32)*q32*(4*q22^4*(q32 - s) - 
       17*q22^3*q32*(q32 - s) + 2*q32^3*s*(-q32 + s) + 
       q22^2*q32*(29*q32^2 - 22*q32*s + s^2) - 
       q22*q32^2*(18*q32^2 - 11*q32*s + s^2)) - 
     2*q12^4*(8*q22^2*(q32 - s) + q22*q32*(-17*q32 + 9*s) + 
       q32*(-9*q32^2 + 7*q32*s + 2*s^2)) + 
     q12^3*(24*q22^3*(q32 - s) + q22^2*(-86*q32^2 + 54*q32*s) + 
       6*q32^2*(5*q32^2 - 8*q32*s + 3*s^2) + q22*q32*(-19*q32^2 + 5*q32*s + 
         6*s^2)) + q12*(4*q22^5*(q32 - s) - 38*q22^4*q32*(q32 - s) - 
       2*q32^4*(q32^2 + 2*q32*s - 3*s^2) + q22^3*q32*(111*q32^2 - 89*q32*s + 
         2*s^2) - 2*q22^2*q32^2*(65*q32^2 - 36*q32*s + 3*s^2) + 
       q22*q32^3*(9*q32^2 - 13*q32*s + 12*s^2)) + 
     q12^2*(2*q22^3*q32*(45*q32 - 37*s) - 16*q22^4*(q32 - s) + 
       q22^2*q32*(-153*q32^2 + 77*q32*s - 4*s^2) + 
       6*q32^3*(q32^2 - 6*q32*s + 5*s^2) + q22*q32^2*(-58*q32^2 + 19*q32*s + 
         15*s^2)))/(4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -((q32 - s)*(q12^5*(-8*q22 + 4*q32) + (q22 - q32)*q32^2*
       (q22^3 + 2*q32^2*s - q22*q32*(2*q32 + s) + q22^2*(3*q32 + s)) + 
      2*q12^4*(12*q22^2 - q22*q32 - q32*(9*q32 + 2*s)) + 
      q12^3*(-24*q22^3 + 34*q22^2*q32 + 3*q22*q32*(5*q32 + 2*s) + 
        6*q32^2*(-5*q32 + 3*s)) + q12*q32*(10*q22^4 - 
        q22*q32^2*(q32 - 12*s) + 6*q22^2*q32*(q32 - s) + 
        q22^3*(-19*q32 + 2*s) + 2*q32^3*(q32 + 3*s)) + 
      q12^2*(8*q22^4 - 46*q22^3*q32 - 6*q32^3*(q32 - 5*s) + 
        q22^2*q32*(21*q32 - 4*s) + 3*q22*q32^2*(2*q32 + 5*s))))/
   (4*Sqrt[2]*q32*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), 0, 0, 
  ((q32 - s)*(4*q12^3 + q22^3 - 3*q22^2*q32 + 4*q22*q32^2 + 
     q12*(-2*q22^2 + 7*q22*q32 + 2*q32*(q32 - 3*s)) + 
     q12^2*(q22 + 6*q32 - 4*s) - 2*q32^2*s))/(4*Sqrt[2]*(q12 + q32)*
    (2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  (q22*(-3*q12 + q22 - 2*q32)*(-q12 + q22 + q32)*(q32 - s))/
   (4*Sqrt[2]*(q12 + q32)*(2*q12 + q32)*(q12^2 + (q22 - q32)^2 - 
     2*q12*(q22 + q32))), -(q22*(-3*q12 + q22 - 2*q32)*(q32 - s))/
   (4*Sqrt[2]*(q12 + q32)*(2*q12 + q32)), 0, 
  -(-q32 + s)/(2*Sqrt[2]*q32*(q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32))), 
  -(q32 - s)/(2*Sqrt[2]*q32*(2*q12^2 + 3*q12*q32 + q32^2)*
    (q12^2 + (q22 - q32)^2 - 2*q12*(q22 + q32)))}}


==> anc/output/trafoBT.txt <==
{{0, 0, 0, 1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + 
   1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(1/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 
  0, 0, 0, 0, 0, 1/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + 
   1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 
  1/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, -((SP[q[1], q[3]]*SP[q[1], q[4]])/
    (SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 
  1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]*
     SP[q[3], q[4]]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]*
     SP[q[3], q[4]]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((SP[q[2], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]*
     SP[q[3], q[4]]^2)), 0, 0, 0, 1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  0, (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[3]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[1], q[3]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  -(SP[q[2], q[3]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(SP[q[1], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0}, 
 {0, 0, SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[2], q[3]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), SP[q[2], q[3]]/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(SP[q[2], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 
  -(SP[q[2], q[3]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0}, 
 {0, 0, SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[1], q[4]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), SP[q[1], q[4]]/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -(SP[q[2], q[4]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, SP[q[1], q[4]]/
   (SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0}, 
 {0, 0, SP[q[2], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[2], q[4]]^2)/(SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + 
   SP[q[2], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  SP[q[2], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(SP[q[2], q[4]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 
  0, 1/(SP[q[1], q[2]]*SP[q[3], q[4]]), SP[q[2], q[4]]/
   (SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[3]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[1], q[3]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  -(SP[q[2], q[3]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, SP[q[1], q[3]]/
   (SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0}, 
 {0, SP[q[2], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]*SP[q[2], q[3]]^2)/(SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + 
   SP[q[2], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[2], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(SP[q[2], q[3]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  -(1/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 
  SP[q[2], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[1], q[4]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), SP[q[1], q[4]]/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -(SP[q[2], q[4]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(SP[q[1], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0}, 
 {0, SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]*SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[2], q[4]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(SP[q[2], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 
  -(SP[q[2], q[4]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]])}, 
 {0, SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[3]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[1], q[3]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(SP[q[1], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 
  -(SP[q[1], q[3]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0}, 
 {0, 0, SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[2], q[3]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), SP[q[2], q[3]]/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -(SP[q[1], q[3]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, -(SP[q[2], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0}, 
 {0, SP[q[1], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]^2*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + 
   SP[q[1], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[1], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(SP[q[1], q[4]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 
  1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 
  SP[q[1], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]*SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[2], q[4]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -(SP[q[1], q[4]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, SP[q[2], q[4]]/
   (SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]])}, 
 {0, 0, SP[q[1], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]^2*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + 
   SP[q[1], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  SP[q[1], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(SP[q[1], q[3]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 
  -(1/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 0, 
  SP[q[1], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[2], q[3]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), SP[q[2], q[3]]/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -(SP[q[1], q[3]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, SP[q[2], q[3]]/(SP[q[1], q[2]]*
    SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0}, 
 {0, 0, SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[1], q[4]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), SP[q[1], q[4]]/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(SP[q[1], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 
  -(SP[q[1], q[4]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0}, 
 {0, SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]*SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[2], q[4]]/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -(SP[q[1], q[4]]/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(SP[q[2], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 
  1/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -1/(2*SP[q[1], q[2]]*SP[q[3], q[4]])}, 
 {0, 0, 0, -((SP[q[1], q[3]]*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*
     SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*
     SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -(1/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*
     SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -(1/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -((SP[q[1], q[4]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*
     SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, SP[q[1], q[3]]^2/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[3]]^2*SP[q[1], q[4]]*SP[q[2], q[3]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[1], q[3]]^2/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, SP[q[1], q[3]]^2/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  -((SP[q[1], q[3]]*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -((SP[q[1], q[3]]*SP[q[1], q[4]])/
    (SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 0, 0, 
  -SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0}, 
 {0, 0, (SP[q[1], q[3]]*SP[q[2], q[3]])/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]^2*SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + (SP[q[1], q[3]]*SP[q[2], q[3]])/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), (SP[q[1], q[3]]*SP[q[2], q[3]])/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, SP[q[3], q[4]]^(-1), 0, 0, 0, 
  0, 0, 0, 0, -((SP[q[1], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 
  -((SP[q[1], q[3]]*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 
  -(SP[q[2], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0}, 
 {0, (SP[q[1], q[3]]*SP[q[2], q[3]])/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[3]]^2)/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + (SP[q[1], q[3]]*SP[q[2], q[3]])/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, (SP[q[1], q[3]]*SP[q[2], q[3]])/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, SP[q[3], q[4]]^(-1), 
  0, 0, 0, -((SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]*
     SP[q[3], q[4]]^2)), 0, 0, -((SP[q[1], q[3]]*SP[q[2], q[3]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  -(SP[q[1], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, 0, 0, 
  SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0}, 
 {0, 0, SP[q[2], q[3]]^2/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[2], q[3]]^2*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[2], q[3]]^2/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), SP[q[2], q[3]]^2/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -((SP[q[1], q[3]]*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  0, 0, 0, 0, 0, 0, -((SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 0, 0, 
  -SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0}, 
 {0, 0, (SP[q[1], q[3]]*SP[q[1], q[4]])/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]^2*SP[q[1], q[4]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + (SP[q[1], q[3]]*SP[q[1], q[4]])/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), (SP[q[1], q[3]]*SP[q[1], q[4]])/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -((SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  SP[q[1], q[2]]^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(SP[q[1], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 0, 
  (SP[q[1], q[3]]*SP[q[1], q[4]])/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 
  0, 0, SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 
  -SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0}, 
 {0, 0, (SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]^2*SP[q[2], q[4]]^2)/(SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + 
   (SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  1 + (SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((SP[q[1], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 
  -(SP[q[2], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 
  SP[q[1], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/2, 0, 0, (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[3]]*SP[q[2], q[4]])/
   (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2), 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -((SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*
     SP[q[3], q[4]])), 0, 0, 0, 0, (SP[q[1], q[4]]*SP[q[2], q[3]])/
   (SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 0, 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  -SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -1/(2*SP[q[3], q[4]]), SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  0, -SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]])}, 
 {0, 0, (SP[q[2], q[3]]*SP[q[2], q[4]])/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[2], q[3]]*SP[q[2], q[4]]^2)/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + (SP[q[2], q[3]]*SP[q[2], q[4]])/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), (SP[q[2], q[3]]*SP[q[2], q[4]])/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -((SP[q[1], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  0, 0, 0, 0, 0, SP[q[1], q[2]]^(-1), 0, 0, 0, 0, 0, 0, 0, 
  SP[q[2], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[2], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 
  0, 0, 0, 0, -SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0}, 
 {0, (SP[q[1], q[3]]*SP[q[1], q[4]])/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[3]]*SP[q[1], q[4]]^2*SP[q[2], q[3]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + (SP[q[1], q[3]]*SP[q[1], q[4]])/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, (SP[q[1], q[3]]*SP[q[1], q[4]])/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  -((SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  0, SP[q[1], q[2]]^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  SP[q[1], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 
  (SP[q[1], q[3]]*SP[q[1], q[4]])/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 
  0, 0, -SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0}, 
 {1/2, 0, 0, (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[3]]*SP[q[2], q[4]])/
   (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2), 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -((SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*
     SP[q[3], q[4]])), 0, 0, 0, 0, 0, 0, (SP[q[1], q[3]]*SP[q[2], q[4]])/
   (SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 0, 
  -SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  -SP[q[1], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 1/(2*SP[q[3], q[4]]), 0, 
  SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  -SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0}, 
 {0, (SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]^2*SP[q[2], q[3]]^2)/(SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + 
   (SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  1 + (SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((SP[q[1], q[4]]*SP[q[2], q[3]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 
  SP[q[2], q[3]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 
  -(SP[q[1], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 
  (SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (SP[q[2], q[3]]*SP[q[2], q[4]])/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]*SP[q[2], q[3]]^2*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + (SP[q[2], q[3]]*SP[q[2], q[4]])/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, (SP[q[2], q[3]]*SP[q[2], q[4]])/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -((SP[q[1], q[4]]*SP[q[2], q[3]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  0, 0, 0, SP[q[1], q[2]]^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  -(SP[q[2], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 
  (SP[q[2], q[3]]*SP[q[2], q[4]])/(SP[q[1], q[2]]*SP[q[3], q[4]]^2), 0, 0, 0, 
  0, 0, 0, 0, SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 
  -SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -SP[q[2], q[3]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]])}, 
 {0, 0, SP[q[1], q[4]]^2/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[1], q[4]]^2*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[1], q[4]]^2/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), SP[q[1], q[4]]^2/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -((SP[q[1], q[4]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -((SP[q[1], q[3]]*SP[q[1], q[4]])/
    (SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 
  SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 
  SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0}, 
 {0, 0, (SP[q[1], q[4]]*SP[q[2], q[4]])/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 
  (SP[q[1], q[3]]*SP[q[1], q[4]]*SP[q[2], q[4]]^2)/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + (SP[q[1], q[4]]*SP[q[2], q[4]])/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), (SP[q[1], q[4]]*SP[q[2], q[4]])/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  SP[q[3], q[4]]^(-1), 0, 0, -((SP[q[1], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 
  -((SP[q[1], q[4]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  0, 0, SP[q[1], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 
  -SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0}, 
 {0, (SP[q[1], q[4]]*SP[q[2], q[4]])/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]^2*SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + (SP[q[1], q[4]]*SP[q[2], q[4]])/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, (SP[q[1], q[4]]*SP[q[2], q[4]])/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, SP[q[3], q[4]]^(-1), 0, 
  0, 0, 0, 0, -((SP[q[1], q[4]]*SP[q[2], q[3]])/
    (SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 
  -((SP[q[1], q[4]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 
  SP[q[2], q[4]]/(SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 
  SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -SP[q[1], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]])}, 
 {0, SP[q[2], q[4]]^2/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  (SP[q[1], q[4]]*SP[q[2], q[3]]*SP[q[2], q[4]]^2)/
    (SP[q[1], q[2]]^2*SP[q[3], q[4]]^2) + SP[q[2], q[4]]^2/
    (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, SP[q[2], q[4]]^2/
   (2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 
  -((SP[q[1], q[4]]*SP[q[2], q[4]])/(SP[q[1], q[2]]^2*SP[q[3], q[4]])), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -((SP[q[2], q[3]]*SP[q[2], q[4]])/
    (SP[q[1], q[2]]*SP[q[3], q[4]]^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(1/(SP[q[1], q[2]]*SP[q[3], q[4]])), 0, 0, 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 
  SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]]), 0, 0, 0, 0, 
  -SP[q[2], q[4]]/(2*SP[q[1], q[2]]*SP[q[3], q[4]])}}


==> anc/output/trafoNoKinSing.txt <==
{{-(sqrtlam12^2/(q32 - s)), 0, 0, 0, 0, -(sqrtlam12^2/(q32 - s)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(sqrtlam12/(q32 - s)), 0, 0, 0, 0, sqrtlam12/(q32 - s), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, sqrtlam12^2/(q22*q32 - q22*s), 0, 0, sqrtlam12^2/(q22*q32 - q22*s), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, sqrtlam12/(q22*q32 - q22*s), 0, 0, -(sqrtlam12/(q22*q32 - q22*s)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (q22*sqrtlam12)/((-q22)^(3/2)*(q32 - s)), 
  (q22*sqrtlam12)/((-q22)^(3/2)*(q32 - s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (q22*sqrtlam12^2)/((-q22)^(3/2)*(q32 - s)), 
  sqrtlam12^2/(Sqrt[-q22]*(q32 - s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (q22*sqrtlam12)/((-q22)^(3/2)*(q32 - s)), 0, 0, 0, 0, 
  sqrtlam12/(Sqrt[-q22]*(q32 - s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, (q22*sqrtlam12^2)/((-q22)^(3/2)*(q32 - s)), 0, 0, 0, 
  0, (q22*sqrtlam12^2)/((-q22)^(3/2)*(q32 - s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  sqrtlam12^2/(q22*q32 - q22*s), 0, 0, 0, 0, sqrtlam12^2/(q22*q32 - q22*s), 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  sqrtlam12/(q22*q32 - q22*s), 0, 0, 0, 0, -(sqrtlam12/(q22*q32 - q22*s)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (q22*sqrtlam12)/((-q22)^(3/2)*(q32 - s)), 0, 0, 0, 0, 
  sqrtlam12/(Sqrt[-q22]*(q32 - s)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, (q22*sqrtlam12^2)/((-q22)^(3/2)*(q32 - s)), 0, 0, 
  0, 0, (q22*sqrtlam12^2)/((-q22)^(3/2)*(q32 - s)), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-q12^2 - q22^2 - s*(s - sqrtlam12) - 
    q12*(-2*q22 - 2*s + sqrtlam12) + q22*(2*s + sqrtlam12))/
   (2*(-q22)^(3/2)*(q32 - s)), 0, 0, 
  (-q12^2 - q22^2 - q22*(-2*s + sqrtlam12) - s*(s + sqrtlam12) + 
    q12*(2*q22 + 2*s + sqrtlam12))/(2*(-q22)^(3/2)*(q32 - s)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  -(sqrtlam12^2*(q12 - q22 - s + sqrtlam12))/(2*(-q22)^(3/2)*(q32 - s)), 0, 
  0, (sqrtlam12^2*(-q12 + q22 + s + sqrtlam12))/(2*(-q22)^(3/2)*(q32 - s)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (sqrtlam12^2*(-q12 + q22 + s + sqrtlam12))/
   (2*q22*(q32 - s)), (sqrtlam12^2*(q12 - q22 - s + sqrtlam12))/
   (2*q22*(q32 - s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, (q12^2 + q22^2 + q22*(-2*s + sqrtlam12) + 
    s*(s + sqrtlam12) - q12*(2*q22 + 2*s + sqrtlam12))/(2*q22*(q32 - s)), 
  -((q12^2 - 2*q12*q22 + q22^2 - 2*q12*s - 2*q22*s + s^2 + q12*sqrtlam12 - 
     q22*sqrtlam12 - s*sqrtlam12)/(2*q22*q32 - 2*q22*s)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(sqrtlam12^2*(q12^2 + q22^2 + s*(s - sqrtlam12) - q22*sqrtlam12 + 
      q12*(-2*q22 - 2*s + sqrtlam12)))/(2*q22^2*(q32 - s)), 0, 0, 
  -(sqrtlam12^2*(q12^2 + q22^2 + q22*sqrtlam12 + s*(s + sqrtlam12) - 
      q12*(2*q22 + 2*s + sqrtlam12)))/(2*q22^2*(q32 - s)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(sqrtlam12*(q12^2 + q22^2 + s*(s - sqrtlam12) - q22*sqrtlam12 + 
      q12*(-2*q22 - 2*s + sqrtlam12)))/(2*q22^2*(q32 - s)), 0, 0, 
  (sqrtlam12*(q12^2 + q22^2 + q22*sqrtlam12 + s*(s + sqrtlam12) - 
     q12*(2*q22 + 2*s + sqrtlam12)))/(2*q22^2*(q32 - s)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(sqrtlam12^2*(-q12 + q22 + s + sqrtlam12))/(2*(-q22)^(3/2)*(q32 - s)), 
  -(sqrtlam12^2*(q12 - q22 - s + sqrtlam12))/(2*(-q22)^(3/2)*(q32 - s)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-q22^(-1))^(3/2)*sqrtlam12*(-q12 + q22 + s + sqrtlam12))/(2*(q32 - s)), 
  (q12^2 + q22^2 + s*(s - sqrtlam12) + q12*(-2*q22 - 2*s + sqrtlam12) - 
    q22*(2*s + sqrtlam12))/(2*(-q22)^(3/2)*(q32 - s)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(sqrtlam12^2*(-q12 + q22 + s + sqrtlam12))/(2*(-q22)^(3/2)*(q32 - s)), 0, 
  0, -((-q12 + q22 + s - sqrtlam12)*sqrtlam12^2)/(2*(-q22)^(3/2)*(q32 - s)), 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-q12^2 - q22^2 - q22*(-2*s + sqrtlam12) - s*(s + sqrtlam12) + 
    q12*(2*q22 + 2*s + sqrtlam12))/(2*(-q22)^(3/2)*(q32 - s)), 0, 0, 
  (-q12^2 - q22^2 - s*(s - sqrtlam12) - q12*(-2*q22 - 2*s + sqrtlam12) + 
    q22*(2*s + sqrtlam12))/(2*(-q22)^(3/2)*(q32 - s)), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (q12^2 - 2*q12*q22 + q22^2 - 2*q12*s - 2*q22*s + s^2 + q12*sqrtlam12 - 
    q22*sqrtlam12 - s*sqrtlam12)/(2*q22*q32 - 2*q22*s), 
  (-q12^2 - q22^2 - q22*(-2*s + sqrtlam12) - s*(s + sqrtlam12) + 
    q12*(2*q22 + 2*s + sqrtlam12))/(2*q22*(q32 - s)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (sqrtlam12^2*(q12 - q22 - s + sqrtlam12))/(2*q22*(q32 - s)), 
  (sqrtlam12^2*(-q12 + q22 + s + sqrtlam12))/(2*q22*(q32 - s)), 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -(sqrtlam12^2/(q32 - s)), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, sqrtlam12^2/(q22*q32 - q22*s), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (q22*sqrtlam12^2)/((-q22)^(3/2)*(q32 - s))}}

